Anti-clustering in the national SARS-CoV-2 daily infection counts

The noise in daily infection counts of an epidemic should be super-Poissonian due to intrinsic epidemiological and administrative clustering. Here, we use this clustering to classify the official national SARS-CoV-2 daily infection counts and check for infection counts that are unusually anti-clustered. We adopt a one-parameter model of $\phi'_i$ infections per cluster, dividing any daily count $n_i$ into $n_i/\phi'_i$ 'clusters', for 'country' $i$. We assume that $n_i/\phi'_i$ on a given day $j$ is drawn from a Poisson distribution whose mean is robustly estimated from the four neighbouring days, and calculate the inferred Poisson probability $P'_{ij}$ of the observation. The $P'_{ij}$ values should be uniformly distributed. We find the value $\phi_i$ that minimises the Kolmogorov-Smirnov distance from a uniform distribution. We investigate the $(\phi_i, N_i)$ distribution, for total infection count $N_i$. We find that most of the daily infection count sequences are inconsistent with a Poissonian model. Most are found to be consistent with the $\phi_i$ model. The 28-, 14- and 7-day least noisy sequences for several countries are best modelled as sub-Poissonian, suggesting a distinct epidemiological family. The 28-day least noisy sequence of Algeria has a preferred model that is strongly sub-Poissonian, with $\phi_i^{28} < 0.1$. TJ, TR, RU, BY, AL, AE, and NI have preferred models that are also sub-Poissonian, with $\phi_i^{28} < 0.5$. A statistically significant ($P^{\tau} < 0.05$) correlation was found between the lack of media freedom in a country, as represented by a high Reporters sans frontieres Press Freedom Index (PFI$^{2020}$), and the lack of statistical noise in the country's daily counts. The $\phi_i$ model appears to be an effective detector of suspiciously low statistical noise in the national SARS-CoV-2 daily infection counts.

==> anc/AIC_BIC_full.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Akaike and Bayesian Information Criteria of full SARS-CoV-2 daily infection counts
# Columns 1,2: AIC and BIC for default model
# Columns 3,4: AIC and BIC for logmedian model
# Columns 5,6: AIC and BIC for negative binomial model
# Columns 7,8: AIC and BIC for 2-day grouping
# Columns 9,10: AIC and BIC for 3-day grouping
268.597 848.869  289.906 870.178  377.521 957.793  313.207 878.497  208.493 743.755


==> anc/AIC_BIC_full_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Akaike and Bayesian Information Criteria of full SARS-CoV-2 daily infection counts
# Columns 1,2: AIC and BIC for default model
# Columns 3,4: AIC and BIC for logmedian model
# Columns 5,6: AIC and BIC for negative binomial model
# Columns 7,8: AIC and BIC for 2-day grouping
# Columns 9,10: AIC and BIC for 3-day grouping
376.184 994.937  401.687 1020.440  497.996 1116.749  421.959 1032.941  239.829 811.886


==> anc/WHO_vs_WP_jumps.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Numbers of jumps/drops in adjacent days of SARS-CoV-2 daily infection counts
#   in countries common to WHO data and Wikipedia WikiProject COVID-19
#   Case Count Task Force (C19CCTF) medical cases chart data.
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no jurisdictional claims
# Column 2: N_jump  [%d]  WHO
# Column 3: N_jump  [%d]  C19CCTF
AE   3   2
AF  46   9
AL   2   0
AM  27  13
AO  23   8
AR  11   0
AT   7   1
AU   3   2
AZ  10   2
BA  20   7
BD   4   0
BE  64   6
BF  22   6
BG  49  25
BH   7   8
BI   5   0
BN   0   0
BO   6   3
BR  10   4
BT   0   0
BY  28   2
CA  19   6
CH  19   9
CI  70   7
CL   6   2
CM 141  76
CN   5   0
CO   3   2
CR  16   0
CU   5   1
CY  13  10
CZ  19   4
DE   5   1
DK   1   7
DO  35  10
DZ  45   2
EC 128  41
EE   5   4
EG   0   1
ES   2  18
ET  31   5
FI  30   1
FJ   0   0
FR  93  28
GB   0   2
GE  22   2
GH 159  85
GR   5   3
GT  79  19
HN  29  14
HR  36   5
HT  22  11
HU   1   1
ID  17   0
IE   8   8
IL  14   6
IN   3   0
IQ   2   1
IR   6   0
IS   2   2
IT   4   3
JO   0   0
JP   3   1
KE  39  13
KG   1   2
KH   4   0
KR   0   0
KW   1   0
KZ  28   3
LB   3   4
LK  26   5
LT   1   1
LU  63  36
LV  12   7
LY  57  21
MC   0   0
MD  12   7
ME   1   6
MK  47  11
ML  31   5
MM  10   0
MR  45   2
MT   2   2
MU   0   0
MW  11   6
MX  15   2
MY  11  11
NC   0   0
NE  17   1
NG  32   7
NI  32   0
NO  78   0
NP   6   4
NZ   0   0
OM  98   3
PA  12   7
PE  14   8
PF  45   2
PG  11   0
PH   6   5
PK   8   6
PL   5   0
PT  17   5
PY   9   7
QA   3   1
RO   3   0
RS   4   2
RU   2   0
SA   5   1
SD  37  38
SE  11  10
SG   4   4
SI  25   6
SK  38  20
SL   3   1
SM   0   0
SN  22   8
SS  29   7
SV 122   0
SY   0   0
SZ  13   2
TG  28   0
TH  12   2
TJ   4   1
TN  36  44
TR   2   2
TZ   3   3
UA   0   0
US  12   0
UY   0   0
UZ  14  10
VA   0   0
VE  11   0
VN   0   0
XK   5   2
YE   1   3
ZA  11   5


==> anc/WP_C19CCTF_SARSCoV2.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Wikipedia WikiProject COVID-19 Case Count Task Force (C19CCTF)
#   medical cases chart data extracted and collated on 6 May 2021
# Column 1: date         [yyyy-mm-dd]
# Column 2: XX           [%2s] country ISO 3166-1 alpha-2 code
# Column 3: N_infect     [%d] cumulative infection count
# Column 4: N_deaths     [%d] cumulative death count
# Comment after # in first entry per country: article ID, revision ID, download URL
2020-02-25,DZ,1,0 # wgArticleId=63438177 wgCurRevisionId=1020397525 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Algeria_medical_cases_chart&oldid=1020397525&action=edit
2020-03-02,DZ,3,0
2020-03-03,DZ,8,0
2020-03-04,DZ,13,0
2020-03-07,DZ,20,0
2020-03-12,DZ,26,1
2020-03-13,DZ,27,1
2020-03-14,DZ,35,3
2020-03-15,DZ,52,4
2020-03-16,DZ,58,4
2020-03-17,DZ,60,5
2020-03-18,DZ,72,7
2020-03-19,DZ,90,8
2020-03-20,DZ,102,12
2020-03-21,DZ,139,15
2020-03-22,DZ,201,17
2020-03-23,DZ,230,17
2020-03-24,DZ,264,19
2020-03-25,DZ,302,21
2020-03-26,DZ,367,25
2020-03-27,DZ,409,26
2020-03-28,DZ,454,29
2020-03-29,DZ,511,31
2020-03-30,DZ,584,35
2020-03-31,DZ,716,44
2020-04-01,DZ,847,58
2020-04-02,DZ,986,86
2020-04-03,DZ,1171,105
2020-04-04,DZ,1251,130
2020-04-05,DZ,1320,152
2020-04-06,DZ,1423,173
2020-04-07,DZ,1468,193
2020-04-08,DZ,1572,205
2020-04-09,DZ,1666,235
2020-04-10,DZ,1761,256
2020-04-11,DZ,1825,275
2020-04-12,DZ,1914,293
2020-04-13,DZ,1983,313
2020-04-14,DZ,2070,326
2020-04-15,DZ,2160,336
2020-04-16,DZ,2268,348
2020-04-17,DZ,2418,364
2020-04-18,DZ,2534,367
2020-04-19,DZ,2629,375
2020-04-20,DZ,2718,384
2020-04-21,DZ,2811,392
2020-04-22,DZ,2910,402
2020-04-23,DZ,3007,407
2020-04-24,DZ,3127,415
2020-04-25,DZ,3256,419
2020-04-26,DZ,3382,425
2020-04-27,DZ,3517,432
2020-04-28,DZ,3649,437
2020-04-29,DZ,3848,444
2020-04-30,DZ,4006,450
2020-05-01,DZ,4154,453
2020-05-02,DZ,4295,459
2020-05-03,DZ,4474,463
2020-05-04,DZ,4648,465
2020-05-05,DZ,4838,470
2020-05-06,DZ,4997,476
2020-05-07,DZ,5182,483
2020-05-08,DZ,5369,488
2020-05-09,DZ,5558,494
2020-05-10,DZ,5723,502
2020-05-11,DZ,5891,507
2020-05-12,DZ,6067,515
2020-05-13,DZ,6253,522
2020-05-14,DZ,6442,529
2020-05-15,DZ,6629,536
2020-05-16,DZ,6821,542
2020-05-17,DZ,7019,548
2020-05-18,DZ,7201,555
2020-05-19,DZ,7377,561
2020-05-20,DZ,7542,568
2020-05-21,DZ,7728,575
2020-05-22,DZ,7918,582
2020-05-23,DZ,8113,592
2020-05-24,DZ,8306,600
2020-05-25,DZ,8503,609
2020-05-26,DZ,8697,617
2020-05-27,DZ,8857,623
2020-05-28,DZ,8997,630
2020-05-29,DZ,9134,638
2020-05-30,DZ,9267,646
2020-05-31,DZ,9394,653
2020-06-01,DZ,9513,661
2020-06-02,DZ,9626,667
2020-06-03,DZ,9733,673
2020-06-04,DZ,9831,681
2020-06-05,DZ,9935,690
2020-06-06,DZ,10050,698
2020-06-07,DZ,10154,707
2020-06-08,DZ,10265,715
2020-06-09,DZ,10382,724
2020-06-10,DZ,10484,732
2020-06-11,DZ,10589,741
2020-06-12,DZ,10698,751
2020-06-13,DZ,10810,760
2020-06-14,DZ,10919,767
2020-06-15,DZ,11031,777
2020-06-16,DZ,11147,788
2020-06-17,DZ,11268,799
2020-06-18,DZ,11385,811
2020-06-19,DZ,11504,825
2020-06-20,DZ,11631,837
2020-06-21,DZ,11771,845
2020-06-22,DZ,11920,852
2020-06-23,DZ,12076,861
2020-06-24,DZ,12248,869
2020-06-25,DZ,12445,878
2020-06-26,DZ,12685,885
2020-06-27,DZ,12968,892
2020-06-28,DZ,13273,897
2020-06-29,DZ,13571,905
2020-06-30,DZ,13907,912
2020-07-01,DZ,14272,920
2020-07-02,DZ,14657,928
2020-07-03,DZ,15070,937
2020-07-04,DZ,15500,946
2020-07-05,DZ,15941,952
2020-07-06,DZ,16404,959
2020-07-07,DZ,16879,968
2020-07-08,DZ,17348,978
2020-07-09,DZ,17808,988
2020-07-10,DZ,18242,996
2020-07-11,DZ,18712,1004
2020-07-12,DZ,19195,1011
2020-07-13,DZ,19689,1018
2020-07-14,DZ,20216,1028
2020-07-15,DZ,20770,1040
2020-07-16,DZ,21355,1052
2020-07-17,DZ,21948,1057
2020-07-18,DZ,22549,1068
2020-07-19,DZ,23084,1078
2020-07-20,DZ,23691,1087
2020-07-21,DZ,24278,1100
2020-07-22,DZ,24872,1111
2020-07-23,DZ,25484,1124
2020-07-24,DZ,26159,1136
2020-07-25,DZ,26764,1146
2020-07-26,DZ,27357,1155
2020-07-27,DZ,27973,1163
2020-07-28,DZ,28615,1174
2020-07-29,DZ,29229,1186
2020-07-30,DZ,29831,1200
2020-07-31,DZ,30394,1210
2020-08-01,DZ,30950,1223
2020-08-02,DZ,31465,1231
2020-08-03,DZ,31972,1239
2020-08-04,DZ,32504,1248
2020-08-05,DZ,33055,1261
2020-08-06,DZ,33626,1273
2020-08-07,DZ,34155,1282
2020-08-08,DZ,34693,1293
2020-08-09,DZ,35214,1302
2020-08-10,DZ,35712,1312
2020-08-11,DZ,36204,1322
2020-08-12,DZ,36699,1333
2020-08-13,DZ,37187,1341
2020-08-14,DZ,37664,1351
2020-08-15,DZ,38133,1360
2020-08-16,DZ,38583,1370
2020-08-17,DZ,39025,1379
2020-08-18,DZ,39444,1391
2020-08-19,DZ,39847,1402
2020-08-20,DZ,40258,1411
2020-08-21,DZ,40667,1418
2020-08-22,DZ,41068,1424
2020-08-23,DZ,41460,1435
2020-08-24,DZ,41858,1446
2020-08-25,DZ,42228,1456
2020-08-26,DZ,42619,1465
2020-08-27,DZ,43016,1475
2020-08-28,DZ,43403,1483
2020-08-29,DZ,43781,1491
2020-08-30,DZ,44416,1501
2020-08-31,DZ,44494,1510
2020-09-01,DZ,44833,1518
2020-09-02,DZ,45158,1523
2020-09-03,DZ,45469,1529
2020-09-04,DZ,45773,1539
2020-09-05,DZ,46071,1549
2020-09-06,DZ,46364,1556
2020-09-07,DZ,46653,1562
2020-09-08,DZ,46938,1571
2020-09-09,DZ,47216,1581
2020-09-10,DZ,47488,1591
2020-09-11,DZ,47752,1599
2020-09-12,DZ,48007,1605
2020-09-13,DZ,48254,1612
2020-09-14,DZ,48496,1620
2020-09-15,DZ,48734,1632
2020-09-16,DZ,48966,1645
2020-09-17,DZ,49194,1654
2020-09-18,DZ,49413,1659
2020-09-19,DZ,49623,1665
2020-09-20,DZ,49826,1672
2020-09-21,DZ,50023,1679
2020-09-22,DZ,50214,1689
2020-09-23,DZ,50400,1698
2020-09-24,DZ,50579,1703
2020-09-25,DZ,50754,1707
2020-09-26,DZ,50914,1711
2020-09-27,DZ,51067,1714
2020-09-28,DZ,51213,1719
2020-09-29,DZ,51368,1726
2020-09-30,DZ,51530,1736
2020-10-01,DZ,51690,1741
2020-10-02,DZ,51847,1749
2020-10-03,DZ,51995,1756
2020-10-04,DZ,52136,1760
2020-10-05,DZ,52270,1768
2020-10-06,DZ,52399,1768
2020-10-07,DZ,52520,1771
2020-10-08,DZ,52658,1783
2020-10-09,DZ,52804,1789
2020-10-10,DZ,52940,1795
2020-10-11,DZ,53072,1801
2020-10-12,DZ,53225,1809
2020-10-13,DZ,53399,1818
2020-10-14,DZ,53584,1827
2020-10-15,DZ,53777,1827
2020-10-16,DZ,53998,1841
2020-10-17,DZ,54203,1846
2020-10-18,DZ,54402,1856
2020-10-19,DZ,54616,1865
2020-10-20,DZ,54829,1873
2020-10-21,DZ,55081,1880
2020-10-22,DZ,55357,1888
2020-10-23,DZ,55630,1897
2020-10-24,DZ,55880,1907
2020-10-25,DZ,56143,1914
2020-10-26,DZ,56419,1922
2020-10-27,DZ,56706,1931
2020-10-28,DZ,57026,1941
2020-10-29,DZ,57332,1949
2020-10-30,DZ,57651,1956
2020-11-01,DZ,58272,1973
2020-11-02,DZ,58574,1980
2020-11-03,DZ,58979,1980
2020-11-04,DZ,59527,1999
2020-11-05,DZ,60169,2011
2020-11-06,DZ,60800,2024
2020-11-07,DZ,61381,2036
2020-11-08,DZ,62051,2048
2020-11-09,DZ,62693,2062
2020-11-10,DZ,63446,2077
2020-11-11,DZ,64257,2093
2020-11-12,DZ,65108,2111
2020-11-13,DZ,65975,2124
2020-11-14,DZ,66819,2139
2020-11-15,DZ,67679,2154
2020-11-16,DZ,68589,2168
2020-11-17,DZ,69591,2186
2020-11-18,DZ,70629,2206
2020-11-19,DZ,71652,2224
2020-11-20,DZ,72755,2236
2020-11-21,DZ,73774,2255
2020-11-22,DZ,74862,2275
2020-11-23,DZ,75867,2294
2020-11-24,DZ,77000,2309
2020-11-25,DZ,78025,2329
2020-11-26,DZ,79110,2352
2020-11-27,DZ,80168,2372
2020-11-28,DZ,81212,2393
2020-11-29,DZ,82221,2410
2020-11-30,DZ,83199,2431
2020-12-01,DZ,84152,2447
2020-12-02,DZ,85084,2464
2020-12-03,DZ,85927,2480
2020-12-04,DZ,86730,2492
2020-12-05,DZ,87502,2501
2020-12-06,DZ,88252,2516
2020-12-07,DZ,88825,2527
2020-12-08,DZ,89416,2539
2020-12-09,DZ,90014,2554
2020-12-10,DZ,90579,2564
2020-12-11,DZ,91121,2575
2020-12-12,DZ,91638,2584
2020-12-13,DZ,92102,2596
2020-12-14,DZ,92597,2609
2020-12-15,DZ,93065,2623
2020-12-16,DZ,93507,2631
2020-12-17,DZ,93933,2640
2020-12-18,DZ,94371,2647
2020-12-19,DZ,94781,2659
2020-12-20,DZ,95203,2666
2020-12-21,DZ,95659,2675
2020-12-22,DZ,96069,2687
2020-12-23,DZ,96549,2696
2020-12-24,DZ,97007,2705
2020-12-25,DZ,97441,2716
2020-12-26,DZ,97857,2722
2020-12-27,DZ,98249,2728
2020-12-28,DZ,98631,2737
2020-12-29,DZ,98988,2745
2020-12-30,DZ,99311,2751
2020-12-31,DZ,99610,2756
2020-03-20,AO,1,0 # wgArticleId=63782986 wgCurRevisionId=1020398111 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Angola_medical_cases_chart&oldid=1020398111&action=edit
2020-03-21,AO,2,0
2020-03-22,AO,2,0
2020-03-23,AO,3,0
2020-03-24,AO,3,0
2020-03-25,AO,3,0
2020-03-26,AO,4,0
2020-03-27,AO,4,0
2020-03-28,AO,5,0
2020-03-29,AO,7,2
2020-03-30,AO,7,2
2020-03-31,AO,7,2
2020-04-01,AO,8,2
2020-04-02,AO,8,2
2020-04-03,AO,8,2
2020-04-04,AO,10,2
2020-04-05,AO,14,2
2020-04-06,AO,16,2
2020-04-07,AO,17,2
2020-04-08,AO,19,2
2020-04-09,AO,19,2
2020-04-10,AO,19,2
2020-04-11,AO,19,2
2020-04-12,AO,19,2
2020-04-13,AO,19,2
2020-04-14,AO,19,2
2020-04-15,AO,19,2
2020-04-16,AO,19,2
2020-04-17,AO,19,2
2020-04-18,AO,24,2
2020-04-19,AO,24,2
2020-04-20,AO,24,2
2020-04-21,AO,24,2
2020-04-22,AO,25,2
2020-04-23,AO,25,2
2020-04-24,AO,25,2
2020-04-25,AO,25,2
2020-04-26,AO,26,2
2020-04-27,AO,27,2
2020-04-28,AO,27,2
2020-04-29,AO,27,2
2020-04-30,AO,27,2
2020-05-01,AO,30,2
2020-05-02,AO,35,2
2020-05-03,AO,35,2
2020-05-04,AO,35,2
2020-05-05,AO,36,2
2020-05-06,AO,36,2
2020-05-07,AO,36,2
2020-05-08,AO,43,2
2020-05-09,AO,43,2
2020-05-10,AO,43,2
2020-05-11,AO,45,2
2020-05-12,AO,45,2
2020-05-13,AO,45,2
2020-05-14,AO,48,2
2020-05-15,AO,48,2
2020-05-16,AO,48,2
2020-05-17,AO,48,2
2020-05-18,AO,50,3
2020-05-19,AO,52,3
2020-05-20,AO,52,3
2020-05-21,AO,58,3
2020-05-22,AO,60,3
2020-05-23,AO,61,4
2020-05-24,AO,69,4
2020-05-25,AO,70,4
2020-05-26,AO,70,4
2020-05-27,AO,71,4
2020-05-28,AO,74,4
2020-05-29,AO,81,4
2020-05-30,AO,84,4
2020-05-31,AO,86,4
2020-06-01,AO,86,4
2020-06-02,AO,86,4
2020-06-03,AO,86,4
2020-06-04,AO,86,4
2020-06-05,AO,86,4
2020-06-06,AO,88,4
2020-06-07,AO,91,4
2020-06-08,AO,92,4
2020-06-09,AO,96,4
2020-06-10,AO,113,4
2020-06-11,AO,118,5
2020-06-12,AO,130,5
2020-06-13,AO,138,6
2020-06-14,AO,140,6
2020-06-15,AO,142,6
2020-06-16,AO,148,6
2020-06-17,AO,155,7
2020-06-18,AO,166,8
2020-06-19,AO,172,8
2020-06-20,AO,176,9
2020-06-21,AO,183,9
2020-06-22,AO,186,10
2020-06-23,AO,189,10
2020-06-24,AO,197,10
2020-06-25,AO,212,10
2020-06-26,AO,212,10
2020-06-27,AO,259,10
2020-06-28,AO,267,11
2020-06-29,AO,276,11
2020-06-30,AO,284,13
2020-07-01,AO,291,15
2020-07-02,AO,315,17
2020-07-03,AO,328,18
2020-07-04,AO,346,19
2020-07-05,AO,346,19
2020-07-06,AO,346,19
2020-07-07,AO,386,21
2020-07-08,AO,386,21
2020-07-09,AO,396,22
2020-07-10,AO,458,23
2020-07-11,AO,462,23
2020-07-12,AO,483,25
2020-07-13,AO,525,26
2020-07-14,AO,541,26
2020-07-15,AO,576,27
2020-07-16,AO,607,28
2020-07-17,AO,638,29
2020-07-18,AO,687,29
2020-07-19,AO,705,29
2020-07-20,AO,749,29
2020-07-21,AO,779,30
2020-07-22,AO,812,33
2020-07-23,AO,851,33
2020-07-24,AO,880,35
2020-07-25,AO,916,39
2020-07-26,AO,932,40
2020-07-27,AO,950,41
2020-07-28,AO,1000,47
2020-07-29,AO,1078,48
2020-07-30,AO,1109,51
2020-07-31,AO,1148,52
2020-08-01,AO,1164,54
2020-08-02,AO,1199,55
2020-08-03,AO,1280,58
2020-08-04,AO,1344,59
2020-08-05,AO,1395,62
2020-08-06,AO,1483,64
2020-08-07,AO,1538,67
2020-08-08,AO,1572,70
2020-08-09,AO,1672,75
2020-08-10,AO,1679,78
2020-08-11,AO,1735,80
2020-08-12,AO,1762,80
2020-08-13,AO,1815,80
2020-08-14,AO,1852,86
2020-08-15,AO,1879,86
2020-08-16,AO,1906,88
2020-08-17,AO,1935,88
2020-08-18,AO,1966,90
2020-08-19,AO,2015,92
2020-08-20,AO,2044,93
2020-08-21,AO,2068,94
2020-08-22,AO,2134,94
2020-08-23,AO,2171,96
2020-08-24,AO,2222,100
2020-08-25,AO,2283,102
2020-08-26,AO,2332,103
2020-08-27,AO,2415,105
2020-08-28,AO,2471,106
2020-08-29,AO,2551,107
2020-08-30,AO,2624,107
2020-08-31,AO,2654,108
2020-09-01,AO,2729,109
2020-09-02,AO,2777,112
2020-09-03,AO,2805,113
2020-09-04,AO,2876,115
2020-09-05,AO,2935,117
2020-09-06,AO,2965,117
2020-09-07,AO,2981,120
2020-09-08,AO,3033,124
2020-09-09,AO,3092,126
2020-09-10,AO,3217,130
2020-09-11,AO,3279,131
2020-09-12,AO,3335,132
2020-09-13,AO,3388,134
2020-09-14,AO,3439,136
2020-09-15,AO,3569,139
2020-09-16,AO,3675,143
2020-09-17,AO,3789,144
2020-09-18,AO,3848,147
2020-09-19,AO,3901,147
2020-09-20,AO,3991,152
2020-09-21,AO,4117,154
2020-09-22,AO,4236,155
2020-09-23,AO,4363,159
2020-09-24,AO,4475,162
2020-09-25,AO,4590,167
2020-09-26,AO,4672,171
2020-09-27,AO,4718,174
2020-09-28,AO,4797,176
2020-09-29,AO,4905,179
2020-09-30,AO,4972,183
2020-10-01,AO,5114,185
2020-10-02,AO,5211,189
2020-10-03,AO,5370,193
2020-10-04,AO,5402,195
2020-10-05,AO,5530,199
2020-10-06,AO,5725,206
2020-10-07,AO,5863,206
2020-10-08,AO,5958,208
2020-10-09,AO,6031,212
2020-10-10,AO,6246,218
2020-10-11,AO,6366,218
2020-10-12,AO,6488,219
2020-10-13,AO,6680,222
2020-10-14,AO,6846,227
2020-10-15,AO,7096,228
2020-10-16,AO,7222,234
2020-10-17,AO,7462,241
2020-10-18,AO,7622,247
2020-10-19,AO,7829,248
2020-10-20,AO,8049,251
2020-10-21,AO,8338,255
2020-10-22,AO,8582,260
2020-10-23,AO,8829,265
2020-10-24,AO,9026,267
2020-10-25,AO,9381,268
2020-10-26,AO,9644,270
2020-10-27,AO,9871,271
2020-10-28,AO,10074,275
2020-10-29,AO,10269,275
2020-10-30,AO,10558,279
2020-10-31,AO,10805,284
2020-11-01,AO,11035,286
2020-11-02,AO,11228,289
2020-11-03,AO,11577,291
2020-11-04,AO,11813,296
2020-11-05,AO,12102,299
2020-11-06,AO,12223,300
2020-11-07,AO,12335,303
2020-11-08,AO,12433,307
2020-11-09,AO,12680,308
2020-11-10,AO,12816,308
2020-11-11,AO,12953,312
2020-11-12,AO,13053,315
2020-11-13,AO,13228,317
2020-11-14,AO,13374,322
2020-11-15,AO,13451,322
2020-11-16,AO,13615,324
2020-11-17,AO,13818,328
2020-11-18,AO,13922,332
2020-11-19,AO,14134,333
2020-11-20,AO,14267,334
2020-11-21,AO,14413,336
2020-11-22,AO,14493,337
2020-11-23,AO,14634,337
2020-11-24,AO,14742,338
2020-11-25,AO,14821,340
2020-11-26,AO,14920,341
2020-11-27,AO,15008,342
2020-11-28,AO,15087,345
2020-11-29,AO,15103,346
2020-11-30,AO,15139,348
2020-12-01,AO,15251,350
2020-12-02,AO,15319,351
2020-12-03,AO,15361,352
2020-12-04,AO,15493,353
2020-12-05,AO,15536,354
2020-12-06,AO,15591,354
2020-12-07,AO,15648,354
2020-12-08,AO,15729,355
2020-12-09,AO,15804,358
2020-12-10,AO,15925,362
2020-12-11,AO,16061,365
2020-12-12,AO,16161,366
2020-12-13,AO,16188,371
2020-12-14,AO,16277,372
2020-12-15,AO,16362,372
2020-12-16,AO,16407,379
2020-12-17,AO,16484,382
2020-12-18,AO,16562,384
2020-12-19,AO,16626,386
2020-12-20,AO,16644,387
2020-12-21,AO,16686,390
2020-12-22,AO,16802,393
2020-12-23,AO,16931,394
2020-12-24,AO,17029,395
2020-12-25,AO,17099,396
2020-12-26,AO,17149,399
2020-12-27,AO,17240,399
2020-12-28,AO,17296,403
2020-12-29,AO,17371,403
2020-12-30,AO,17433,405
2020-12-31,AO,17553,405
2020-03-09,BF,2,0 # wgArticleId=63437984 wgCurRevisionId=1019349850 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Burkina_Faso_medical_cases_chart&oldid=1019349850&action=edit
2020-03-13,BF,3,0
2020-03-14,BF,3,0
2020-03-15,BF,7,0
2020-03-16,BF,7,0
2020-03-17,BF,20,0
2020-03-18,BF,27,1
2020-03-19,BF,33,1
2020-03-20,BF,40,1
2020-03-21,BF,64,3
2020-03-22,BF,75,5
2020-03-23,BF,100,5
2020-03-24,BF,114,5
2020-03-25,BF,146,5
2020-03-26,BF,152,5
2020-03-27,BF,180,9
2020-03-28,BF,207,11
2020-03-29,BF,222,12
2020-03-30,BF,246,12
2020-03-31,BF,261,14
2020-04-01,BF,261,14
2020-04-02,BF,288,16
2020-04-03,BF,302,16
2020-04-04,BF,318,16
2020-04-05,BF,345,17
2020-04-06,BF,364,18
2020-04-07,BF,384,19
2020-04-08,BF,414,23
2020-04-09,BF,443,24
2020-04-10,BF,448,26
2020-04-11,BF,484,27
2020-04-12,BF,497,27
2020-04-12,BF,497,27
2020-04-13,BF,515,27
2020-04-14,BF,528,30
2020-04-15,BF,542,32
2020-04-16,BF,546,32
2020-04-17,BF,557,35
2020-04-18,BF,565,36
2020-04-19,BF,576,36
2020-04-20,BF,581,38
2020-04-21,BF,600,38
2020-04-22,BF,609,39
2020-04-23,BF,616,41
2020-04-24,BF,629,41
2020-04-25,BF,629,41
2020-04-26,BF,632,42
2020-04-27,BF,635,42
2020-04-28,BF,638,42
2020-04-29,BF,641,43
2020-04-30,BF,645,43
2020-05-01,BF,649,44
2020-05-02,BF,652,44
2020-05-03,BF,662,45
2020-05-04,BF,672,46
2020-05-05,BF,688,48
2020-05-06,BF,729,48
2020-05-07,BF,736,48
2020-05-08,BF,744,48
2020-05-09,BF,748,48
2020-05-10,BF,751,49
2020-05-11,BF,760,50
2020-05-12,BF,766,51
2020-05-13,BF,773,51
2020-05-14,BF,773,51
2020-05-15,BF,780,51
2020-05-16,BF,782,51
2020-05-17,BF,796,51
2020-05-18,BF,796,51
2020-05-19,BF,796,51
2020-05-20,BF,809,52
2020-05-21,BF,812,52
2020-05-22,BF,814,52
2020-05-23,BF,814,52
2020-05-24,BF,814,52
2020-05-25,BF,832,52
2020-05-26,BF,832,52
2020-05-27,BF,845,53
2020-05-28,BF,847,53
2020-05-29,BF,847,53
2020-05-30,BF,847,53
2020-05-31,BF,847,53
2020-06-01,BF,847,53
2020-06-02,BF,881,53
2020-06-03,BF,884,53
2020-06-04,BF,885,53
2020-06-05,BF,888,53
2020-06-06,BF,888,53
2020-06-07,BF,889,53
2020-06-08,BF,890,53
2020-06-09,BF,891,53
2020-06-10,BF,891,53
2020-06-11,BF,892,53
2020-06-12,BF,892,53
2020-06-13,BF,892,53
2020-06-14,BF,894,53
2020-06-15,BF,894,53
2020-06-16,BF,895,53
2020-06-17,BF,899,53
2020-06-18,BF,899,53
2020-06-19,BF,900,53
2020-06-20,BF,901,53
2020-06-21,BF,903,53
2020-06-22,BF,903,53
2020-06-23,BF,907,53
2020-06-24,BF,919,53
2020-06-25,BF,934,53
2020-06-26,BF,941,53
2020-06-27,BF,941,53
2020-06-28,BF,959,53
2020-06-29,BF,959,53
2020-06-30,BF,962,53
2020-07-01,BF,962,53
2020-07-02,BF,967,53
2020-07-03,BF,980,53
2020-07-04,BF,987,53
2020-07-05,BF,987,53
2020-07-06,BF,1000,53
2020-07-07,BF,1003,53
2020-07-08,BF,1003,53
2020-07-09,BF,1005,53
2020-07-10,BF,1020,53
2020-07-11,BF,1033,53
2020-07-12,BF,1036,53
2020-07-13,BF,1036,53
2020-07-14,BF,1037,53
2020-07-15,BF,1038,53
2020-07-16,BF,1038,53
2020-07-17,BF,1045,53
2020-07-18,BF,1047,53
2020-07-19,BF,1052,53
2020-07-20,BF,1065,53
2020-07-21,BF,1065,53
2020-07-22,BF,1066,53
2020-07-23,BF,1070,53
2020-07-24,BF,1075,53
2020-07-25,BF,1086,53
2020-07-26,BF,1086,53
2020-07-27,BF,1100,53
2020-07-28,BF,1105,53
2020-07-29,BF,1105,53
2020-07-30,BF,1106,53
2020-07-31,BF,1106,53
2020-08-01,BF,1143,53
2020-08-02,BF,1143,53
2020-08-03,BF,1150,53
2020-08-04,BF,1153,54
2020-08-05,BF,1153,54
2020-08-06,BF,1158,54
2020-08-07,BF,1158,54
2020-08-08,BF,1175,54
2020-08-09,BF,1175,54
2020-08-10,BF,1204,54
2020-08-11,BF,1211,54
2020-08-12,BF,1213,54
2020-08-13,BF,1228,54
2020-08-14,BF,1238,54
2020-08-15,BF,1240,54
2020-08-16,BF,1267,55
2020-08-17,BF,1280,55
2020-08-18,BF,1280,55
2020-08-19,BF,1285,55
2020-08-20,BF,1297,55
2020-08-21,BF,1297,55
2020-08-22,BF,1297,55
2020-08-23,BF,1320,55
2020-08-24,BF,1338,55
2020-08-25,BF,1338,55
2020-08-26,BF,1352,55
2020-08-27,BF,1352,55
2020-08-28,BF,1352,55
2020-08-29,BF,1352,55
2020-08-30,BF,1357,55
2020-08-31,BF,1368,55
2020-09-01,BF,1370,55
2020-09-02,BF,1370,55
2020-09-03,BF,1375,55
2020-09-04,BF,1408,55
2020-09-05,BF,1447,55
2020-09-06,BF,1452,55
2020-09-07,BF,1463,56
2020-09-08,BF,1466,56
2020-09-09,BF,1476,56
2020-09-10,BF,1486,56
2020-09-11,BF,1499,56
2020-09-12,BF,1514,56
2020-09-13,BF,1707,56
2020-09-14,BF,1717,56
2020-09-15,BF,1733,56
2020-09-16,BF,1748,56
2020-09-17,BF,1767,56
2020-09-18,BF,1797,56
2020-09-19,BF,1816,56
2020-09-20,BF,1846,56
2020-09-21,BF,1896,56
2020-09-22,BF,1907,56
2020-09-23,BF,1929,56
2020-09-24,BF,1950,56
2020-09-25,BF,1962,56
2020-09-26,BF,1973,56
2020-09-27,BF,2008,56
2020-09-28,BF,2028,57
2020-09-29,BF,2032,58
2020-09-30,BF,2056,58
2020-10-01,BF,2088,58
2020-10-02,BF,2123,59
2020-10-03,BF,2154,59
2020-10-04,BF,2167,59
2020-10-05,BF,2184,59
2020-10-06,BF,2197,59
2020-10-07,BF,2222,59
2020-10-08,BF,2241,60
2020-10-09,BF,2254,60
2020-10-10,BF,2271,61
2020-10-11,BF,2271,61
2020-10-12,BF,2294,63
2020-10-13,BF,2305,63
2020-10-14,BF,2305,63
2020-10-15,BF,2335,65
2020-10-16,BF,2343,65
2020-10-17,BF,2343,65
2020-10-18,BF,2381,65
2020-10-19,BF,2387,65
2020-10-20,BF,2406,65
2020-10-21,BF,2406,65
2020-10-22,BF,2414,65
2020-10-23,BF,2433,65
2020-10-24,BF,2444,65
2020-10-25,BF,2451,65
2020-10-26,BF,2459,67
2020-10-27,BF,2466,67
2020-10-28,BF,2466,67
2020-10-29,BF,2471,67
2020-10-30,BF,2477,67
2020-10-31,BF,2500,67
2020-11-01,BF,2500,67
2020-11-02,BF,2517,67
2020-11-03,BF,2530,67
2020-11-04,BF,2539,67
2020-11-05,BF,2550,67
2020-11-06,BF,2562,67
2020-11-07,BF,2565,67
2020-11-08,BF,2569,67
2020-11-09,BF,2581,67
2020-11-10,BF,2582,67
2020-11-11,BF,2586,67
2020-11-12,BF,2586,67
2020-11-13,BF,2609,68
2020-11-14,BF,2635,68
2020-11-15,BF,2641,68
2020-11-16,BF,2652,68
2020-11-17,BF,2652,68
2020-11-18,BF,2670,68
2020-11-19,BF,2686,68
2020-11-20,BF,2686,68
2020-11-21,BF,2703,68
2020-11-22,BF,2735,68
2020-11-23,BF,2754,68
2020-11-24,BF,2757,68
2020-11-25,BF,2777,68
2020-11-26,BF,2801,68
2020-11-27,BF,2816,68
2020-11-28,BF,2816,68
2020-11-29,BF,2856,68
2020-11-30,BF,2886,68
2020-12-01,BF,2931,68
2020-12-02,BF,3010,68
2020-12-03,BF,3062,68
2020-12-04,BF,3091,68
2020-12-05,BF,3156,68
2020-12-06,BF,3212,68
2020-12-07,BF,3315,68
2020-12-08,BF,3469,69
2020-12-09,BF,3469,69
2020-12-10,BF,3579,69
2020-12-11,BF,3579,69
2020-12-12,BF,3894,71
2020-12-13,BF,4030,71
2020-12-14,BF,4209,71
2020-12-15,BF,4300,73
2020-12-16,BF,4449,73
2020-12-17,BF,4611,73
2020-12-18,BF,4832,74
2020-12-19,BF,4954,74
2020-12-20,BF,5160,76
2020-12-21,BF,5301,76
2020-12-22,BF,5461,77
2020-12-23,BF,5649,77
2020-12-24,BF,5941,77
2020-12-25,BF,6134,77
2020-12-26,BF,6255,77
2020-12-27,BF,6344,78
2020-12-28,BF,6344,78
2020-12-29,BF,6537,82
2020-12-30,BF,6631,84
2020-12-31,BF,6707,85
2020-03-31,BI,2,0 # wgArticleId=63546978 wgCurRevisionId=1020138366 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Burundi_medical_cases_chart&oldid=1020138366&action=edit
2020-04-01,BI,2,0
2020-04-02,BI,3,0
2020-04-03,BI,3,0
2020-04-04,BI,3,0
2020-04-05,BI,3,0
2020-04-06,BI,3,0
2020-04-07,BI,3,0
2020-04-08,BI,3,0
2020-04-09,BI,3,0
2020-04-10,BI,3,0
2020-04-11,BI,5,0
2020-04-12,BI,5,0
2020-04-13,BI,5,1
2020-04-14,BI,5,1
2020-04-15,BI,5,1
2020-04-16,BI,5,1
2020-04-17,BI,5,1
2020-04-18,BI,5,1
2020-04-19,BI,5,1
2020-04-20,BI,5,1
2020-04-21,BI,5,1
2020-04-22,BI,11,1
2020-04-23,BI,11,1
2020-04-24,BI,11,1
2020-04-25,BI,11,1
2020-04-26,BI,11,1
2020-04-27,BI,11,1
2020-04-28,BI,11,1
2020-04-29,BI,11,1
2020-04-30,BI,11,1
2020-05-01,BI,11,1
2020-05-02,BI,15,1
2020-05-03,BI,15,1
2020-05-04,BI,15,1
2020-05-05,BI,15,1
2020-05-06,BI,15,1
2020-05-07,BI,15,1
2020-05-08,BI,15,1
2020-05-09,BI,15,1
2020-05-10,BI,15,1
2020-05-11,BI,15,1
2020-05-12,BI,15,1
2020-05-13,BI,15,1
2020-05-14,BI,15,1
2020-05-15,BI,15,1
2020-05-16,BI,15,1
2020-05-17,BI,23,1
2020-05-18,BI,42,1
2020-05-19,BI,42,1
2020-05-20,BI,42,1
2020-05-21,BI,42,1
2020-05-22,BI,42,1
2020-05-23,BI,42,1
2020-05-24,BI,42,1
2020-05-25,BI,42,1
2020-05-26,BI,42,1
2020-05-27,BI,42,1
2020-05-28,BI,42,1
2020-05-29,BI,42,1
2020-05-30,BI,63,1
2020-05-31,BI,63,1
2020-06-01,BI,63,1
2020-06-02,BI,63,1
2020-06-03,BI,63,1
2020-06-04,BI,63,1
2020-06-05,BI,63,1
2020-06-06,BI,83,1
2020-06-07,BI,83,1
2020-06-08,BI,83,1
2020-06-09,BI,83,1
2020-06-10,BI,83,1
2020-06-11,BI,85,1
2020-06-12,BI,85,1
2020-06-13,BI,85,1
2020-06-14,BI,85,1
2020-06-15,BI,85,1
2020-06-16,BI,104,1
2020-06-17,BI,104,1
2020-06-18,BI,104,1
2020-06-19,BI,104,1
2020-06-20,BI,104,1
2020-06-21,BI,144,1
2020-06-22,BI,144,1
2020-06-23,BI,144,1
2020-06-24,BI,144,1
2020-06-25,BI,144,1
2020-06-26,BI,144,1
2020-06-27,BI,170,1
2020-06-28,BI,170,1
2020-06-29,BI,170,1
2020-06-30,BI,170,1
2020-07-01,BI,170,1
2020-07-02,BI,170,1
2020-07-03,BI,191,1
2020-07-04,BI,191,1
2020-07-05,BI,191,1
2020-07-06,BI,191,1
2020-07-07,BI,191,1
2020-07-08,BI,191,1
2020-07-09,BI,191,1
2020-07-10,BI,191,1
2020-07-11,BI,191,1
2020-07-12,BI,191,1
2020-07-13,BI,269,1
2020-07-14,BI,269,1
2020-07-15,BI,269,1
2020-07-16,BI,303,1
2020-07-17,BI,310,1
2020-07-18,BI,310,1
2020-07-19,BI,310,1
2020-07-20,BI,322,1
2020-07-21,BI,328,1
2020-07-22,BI,328,1
2020-07-23,BI,345,1
2020-07-24,BI,345,1
2020-07-25,BI,361,1
2020-07-26,BI,361,1
2020-07-27,BI,378,1
2020-07-28,BI,378,1
2020-07-29,BI,387,1
2020-07-30,BI,387,1
2020-07-31,BI,387,1
2020-08-01,BI,395,1
2020-08-02,BI,395,1
2020-08-03,BI,395,1
2020-08-04,BI,395,1
2020-08-05,BI,395,1
2020-08-06,BI,405,1
2020-08-07,BI,405,1
2020-08-08,BI,405,1
2020-08-09,BI,408,1
2020-08-10,BI,408,1
2020-08-11,BI,408,1
2020-08-12,BI,409,1
2020-08-13,BI,410,1
2020-08-14,BI,412,1
2020-08-15,BI,412,1
2020-08-16,BI,413,1
2020-08-17,BI,413,1
2020-08-18,BI,416,1
2020-08-19,BI,422,1
2020-08-20,BI,422,1
2020-08-21,BI,426,1
2020-08-22,BI,429,1
2020-08-23,BI,430,1
2020-08-24,BI,430,1
2020-08-25,BI,430,1
2020-08-26,BI,430,1
2020-08-27,BI,431,1
2020-08-28,BI,433,1
2020-08-29,BI,445,1
2020-08-30,BI,445,1
2020-08-31,BI,445,1
2020-09-01,BI,445,1
2020-09-02,BI,448,1
2020-09-03,BI,448,1
2020-09-04,BI,451,1
2020-09-05,BI,460,1
2020-09-06,BI,462,1
2020-09-07,BI,466,1
2020-09-08,BI,466,1
2020-09-09,BI,466,1
2020-09-10,BI,469,1
2020-09-11,BI,469,1
2020-09-12,BI,471,1
2020-09-13,BI,472,1
2020-09-14,BI,472,1
2020-09-15,BI,472,1
2020-09-16,BI,472,1
2020-09-17,BI,473,1
2020-09-18,BI,473,1
2020-09-19,BI,473,1
2020-09-20,BI,473,1
2020-09-21,BI,474,1
2020-09-22,BI,474,1
2020-09-23,BI,476,1
2020-09-24,BI,477,1
2020-09-25,BI,483,1
2020-09-26,BI,485,1
2020-09-27,BI,485,1
2020-09-28,BI,502,1
2020-09-29,BI,506,1
2020-09-30,BI,508,1
2020-10-01,BI,510,1
2020-10-02,BI,513,1
2020-10-03,BI,513,1
2020-10-04,BI,513,1
2020-10-05,BI,514,1
2020-10-06,BI,514,1
2020-10-07,BI,515,1
2020-10-08,BI,515,1
2020-10-09,BI,515,1
2020-10-10,BI,517,1
2020-10-11,BI,524,1
2020-10-12,BI,525,1
2020-10-13,BI,529,1
2020-10-14,BI,529,1
2020-10-15,BI,529,1
2020-10-16,BI,531,1
2020-10-17,BI,536,1
2020-10-18,BI,542,1
2020-10-19,BI,549,1
2020-10-20,BI,550,1
2020-10-21,BI,550,1
2020-10-22,BI,551,1
2020-10-23,BI,553,1
2020-10-24,BI,555,1
2020-10-25,BI,557,1
2020-10-26,BI,557,1
2020-10-27,BI,558,1
2020-10-28,BI,559,1
2020-10-29,BI,560,1
2020-10-30,BI,582,1
2020-10-31,BI,585,1
2020-11-01,BI,589,1
2020-11-02,BI,589,1
2020-11-03,BI,597,1
2020-11-04,BI,606,1
2020-11-05,BI,606,1
2020-11-06,BI,606,1
2020-11-07,BI,612,1
2020-11-08,BI,612,1
2020-11-09,BI,614,1
2020-11-10,BI,615,1
2020-11-11,BI,620,1
2020-11-12,BI,623,1
2020-11-13,BI,624,1
2020-11-14,BI,627,1
2020-11-15,BI,628,1
2020-11-16,BI,630,1
2020-11-17,BI,631,1
2020-11-18,BI,641,1
2020-11-19,BI,641,1
2020-11-20,BI,649,1
2020-11-21,BI,656,1
2020-11-22,BI,662,1
2020-11-23,BI,664,1
2020-11-24,BI,673,1
2020-11-25,BI,673,1
2020-11-26,BI,677,1
2020-11-27,BI,681,1
2020-11-28,BI,681,1
2020-11-29,BI,681,1
2020-11-30,BI,688,1
2020-12-01,BI,689,1
2020-12-02,BI,689,1
2020-12-03,BI,692,1
2020-12-04,BI,692,1
2020-12-05,BI,694,1
2020-12-06,BI,694,1
2020-12-07,BI,698,1
2020-12-08,BI,716,1
2020-12-09,BI,720,1
2020-12-10,BI,720,1
2020-12-11,BI,723,1
2020-12-12,BI,728,1
2020-12-13,BI,729,1
2020-12-14,BI,729,1
2020-12-15,BI,735,1
2020-12-16,BI,741,1
2020-12-17,BI,751,1
2020-12-18,BI,760,2
2020-12-19,BI,761,2
2020-12-20,BI,761,2
2020-12-21,BI,762,2
2020-12-22,BI,762,2
2020-12-23,BI,773,2
2020-12-24,BI,773,2
2020-12-25,BI,786,2
2020-12-26,BI,786,2
2020-12-27,BI,804,2
2020-12-28,BI,804,2
2020-12-29,BI,809,2
2020-12-30,BI,809,2
2020-12-31,BI,818,2
2020-02-24,CM,1,0 # wgArticleId=63438344 wgCurRevisionId=1019350631 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Cameroon_medical_cases_chart&oldid=1019350631&action=edit
2020-03-06,CM,2,0
2020-03-18,CM,7,0
2020-03-19,CM,7,0
2020-03-20,CM,27,0
2020-03-21,CM,40,0
2020-03-22,CM,40,0
2020-03-23,CM,56,0
2020-03-24,CM,66,0
2020-03-25,CM,70,0
2020-03-26,CM,88,0
2020-03-27,CM,92,0
2020-03-28,CM,113,0
2020-03-29,CM,139,6
2020-03-30,CM,142,6
2020-03-31,CM,193,6
2020-04-01,CM,233,6
2020-04-02,CM,284,7
2020-04-03,CM,509,8
2020-04-04,CM,555,9
2020-04-05,CM,555,9
2020-04-06,CM,658,9
2020-04-07,CM,685,9
2020-04-08,CM,730,10
2020-04-09,CM,803,12
2020-04-10,CM,820,12
2020-04-11,CM,820,12
2020-04-13,CM,848,12
2020-04-14,CM,848,14
2020-04-15,CM,848,17
2020-04-16,CM,996,22
2020-04-17,CM,996,22
2020-04-18,CM,1017,42
2020-04-19,CM,1017,42
2020-04-20,CM,1163,42
2020-04-21,CM,1163,43
2020-04-22,CM,1163,43
2020-04-23,CM,1334,43
2020-04-24,CM,1430,43
2020-04-25,CM,1518,53
2020-04-26,CM,1621,56
2020-04-27,CM,1705,58
2020-04-28,CM,1705,58
2020-04-29,CM,1832,61
2020-04-30,CM,1832,61
2020-05-01,CM,1832,61
2020-05-02,CM,2077,64
2020-05-03,CM,2077,64
2020-05-04,CM,2104,64
2020-05-05,CM,2104,64
2020-05-06,CM,2265,108
2020-05-07,CM,2267,108
2020-05-08,CM,2267,108
2020-05-09,CM,2274,108
2020-05-10,CM,2579,114
2020-05-11,CM,2689,125
2020-05-12,CM,2689,125
2020-05-13,CM,2800,136
2020-05-14,CM,2954,139
2020-05-15,CM,2954,139
2020-05-16,CM,3105,140
2020-05-17,CM,3105,140
2020-05-18,CM,3529,140
2020-05-19,CM,3529,140
2020-05-20,CM,3733,146
2020-05-21,CM,4288,156
2020-05-22,CM,4400,159
2020-05-23,CM,4400,159
2020-05-24,CM,4890,165
2020-05-25,CM,4890,165
2020-05-26,CM,5436,175
2020-05-27,CM,5436,175
2020-05-28,CM,5436,175
2020-05-29,CM,5436,177
2020-05-30,CM,5904,191
2020-05-31,CM,5904,191
2020-06-01,CM,6397,199
2020-06-02,CM,6585,200
2020-06-03,CM,6585,200
2020-06-04,CM,6789,203
2020-06-05,CM,7392,205
2020-06-06,CM,7599,212
2020-06-07,CM,7908,212
2020-06-08,CM,8060,212
2020-06-09,CM,8312,212
2020-06-10,CM,8681,212
2020-06-15,CM,9864,276
2020-06-16,CM,9864,276
2020-06-17,CM,9864,276
2020-06-18,CM,10638,282
2020-06-19,CM,11281,300
2020-06-20,CM,11610,301
2020-06-21,CM,11892,303
2020-06-22,CM,12041,308
2020-06-23,CM,12270,313
2020-06-24,CM,12592,313
2020-07-07,CM,14916,359
2020-07-11,CM,15173,359
2020-07-16,CM,16157,373
2020-07-21,CM,16522,382
2020-07-24,CM,16708,385
2020-07-27,CM,17110,391
2020-07-28,CM,17179,391
2020-07-29,CM,17255,391
2020-08-04,CM,17718,391
2020-08-08,CM,18042,395
2020-08-11,CM,18213,398
2020-08-12,CM,18263,401
2020-08-13,CM,18308,401
2020-08-14,CM,18469,401
2020-08-15,CM,18469,401
2020-08-16,CM,18469,401
2020-08-17,CM,18582,403
2020-08-18,CM,18599,406
2020-08-19,CM,18624,406
2020-08-20,CM,18762,408
2020-08-25,CM,18973,410
2020-08-26,CM,18973,410
2020-08-27,CM,19142,411
2020-08-28,CM,19142,411
2020-09-01,CM,19409,414
2020-09-02,CM,19460,415
2020-09-03,CM,19604,415
2020-09-08,CM,19848,415
2020-09-09,CM,19848,415
2020-09-10,CM,20009,415
2020-09-13,CM,20167,415
2020-09-14,CM,20228,415
2020-09-15,CM,20271,415
2020-09-16,CM,20303,415
2020-09-17,CM,20303,415
2020-09-18,CM,20371,416
2020-09-19,CM,20431,416
2020-09-20,CM,20431,416
2020-09-21,CM,20598,416
2020-09-22,CM,20598,416
2020-09-23,CM,20690,416
2020-09-24,CM,20712,418
2020-09-25,CM,20712,418
2020-09-26,CM,20735,418
2020-09-27,CM,20735,418
2020-09-28,CM,20838,418
2020-09-29,CM,20838,418
2020-09-30,CM,20838,418
2020-10-01,CM,20924,420
2020-10-08,CM,21203,423
2020-10-14,CM,21441,423
2020-10-19,CM,21506,424
2020-10-20,CM,21570,425
2020-10-26,CM,21793,426
2020-11-01,CM,22103,429
2020-11-07,CM,22342,429
2020-11-08,CM,22421,433
2020-11-11,CM,22490,433
2020-11-12,CM,22490,433
2020-11-13,CM,22583,433
2020-11-14,CM,22692,433
2020-11-17,CM,22896,433
2020-11-18,CM,22896,433
2020-11-19,CM,23528,435
2020-11-23,CM,23842,435
2020-11-24,CM,23869,436
2020-11-25,CM,23915,437
2020-11-26,CM,24022,437
2020-11-27,CM,24117,437
2020-11-30,CM,24445,437
2020-12-01,CM,24487,441
2020-12-04,CM,24752,443
2020-12-09,CM,24963,443
2020-12-10,CM,24963,443
2020-12-11,CM,25087,443
2020-12-12,CM,25143,443
2020-12-13,CM,25143,443
2020-12-14,CM,25214,443
2020-12-15,CM,25359,445
2020-12-16,CM,25472,445
2020-12-17,CM,25472,445
2020-12-18,CM,25472,445
2020-12-19,CM,25724,445
2020-12-20,CM,25849,448
2020-12-24,CM,26277,448
2020-02-14,EG,1,0 # wgArticleId=63438530 wgCurRevisionId=1021485380 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Egypt_medical_cases_chart&oldid=1021485380&action=edit
2020-03-01,EG,2,0
2020-03-02,EG,20,0
2020-03-08,EG,20,1
2020-03-09,EG,59,1
2020-03-12,EG,80,2
2020-03-13,EG,94,2
2020-03-19,EG,256,7
2020-03-20,EG,285,8
2020-03-21,EG,294,10
2020-03-22,EG,327,14
2020-03-23,EG,366,19
2020-03-24,EG,402,20
2020-03-25,EG,456,21
2020-03-26,EG,495,24
2020-03-27,EG,536,30
2020-03-28,EG,576,36
2020-03-29,EG,609,40
2020-03-30,EG,656,41
2020-03-31,EG,710,46
2020-04-01,EG,779,52
2020-04-02,EG,865,58
2020-04-03,EG,985,66
2020-04-04,EG,1070,71
2020-04-05,EG,1173,78
2020-04-06,EG,1322,85
2020-04-07,EG,1450,94
2020-04-08,EG,1560,103
2020-04-09,EG,1699,118
2020-04-10,EG,1794,135
2020-04-11,EG,1939,146
2020-04-12,EG,2065,159
2020-04-13,EG,2190,164
2020-04-14,EG,2350,178
2020-04-15,EG,2505,183
2020-04-16,EG,2673,196
2020-04-17,EG,2844,205
2020-04-18,EG,3032,224
2020-04-19,EG,3144,239
2020-04-20,EG,3333,250
2020-04-21,EG,3490,264
2020-04-22,EG,3659,276
2020-04-23,EG,3891,287
2020-04-24,EG,4092,294
2020-04-25,EG,4319,307
2020-04-26,EG,4534,317
2020-04-27,EG,4752,337
2020-04-28,EG,5042,359
2020-04-29,EG,5268,380
2020-04-30,EG,5537,392
2020-05-01,EG,5895,406
2020-05-02,EG,6193,415
2020-05-03,EG,6465,429
2020-05-04,EG,6813,436
2020-05-05,EG,7201,452
2020-05-06,EG,7588,469
2020-05-07,EG,7981,482
2020-05-08,EG,8476,503
2020-05-09,EG,8964,514
2020-05-10,EG,9400,525
2020-05-11,EG,9746,533
2020-05-12,EG,10093,544
2020-05-13,EG,10431,556
2020-05-14,EG,10829,571
2020-05-15,EG,11228,592
2020-05-16,EG,11719,612
2020-05-17,EG,12229,630
2020-05-18,EG,12764,645
2020-05-19,EG,13484,659
2020-05-20,EG,14229,680
2020-05-21,EG,15003,696
2020-05-22,EG,15786,707
2020-05-23,EG,16513,735
2020-05-24,EG,17265,764
2020-05-25,EG,17967,783
2020-05-26,EG,18756,797
2020-05-27,EG,19666,816
2020-05-28,EG,20793,845
2020-05-29,EG,22082,879
2020-05-30,EG,23449,913
2020-05-31,EG,24985,959
2020-06-01,EG,26384,1005
2020-06-02,EG,27536,1052
2020-06-03,EG,28615,1088
2020-06-04,EG,29767,1126
2020-06-05,EG,31115,1166
2020-06-06,EG,32612,1198
2020-06-07,EG,34079,1237
2020-06-08,EG,35444,1271
2020-06-09,EG,36829,1306
2020-06-10,EG,38284,1342
2020-06-11,EG,39726,1377
2020-06-12,EG,41303,1422
2020-06-13,EG,42980,1484
2020-06-14,EG,44598,1575
2020-06-15,EG,46289,1672
2020-06-16,EG,47856,1766
2020-06-17,EG,49219,1850
2020-06-18,EG,50437,1938
2020-06-19,EG,52211,2017
2020-06-20,EG,53758,2106
2020-06-21,EG,55233,2193
2020-06-22,EG,56809,2278
2020-06-23,EG,58141,2365
2020-06-24,EG,59561,2450
2020-06-25,EG,61130,2533
2020-06-26,EG,62755,2620
2020-06-27,EG,63923,2708
2020-06-28,EG,65188,2789
2020-06-29,EG,66754,2872
2020-06-30,EG,68311,2953
2020-07-01,EG,69814,3034
2020-07-02,EG,71299,3120
2020-07-03,EG,72711,3201
2020-07-04,EG,74035,3280
2020-07-05,EG,75253,3343
2020-07-06,EG,76222,3422
2020-07-07,EG,77279,3489
2020-07-08,EG,78304,3564
2020-07-09,EG,79254,3617
2020-07-10,EG,80235,3702
2020-07-11,EG,81158,3769
2020-07-12,EG,82070,3858
2020-07-13,EG,83001,3935
2020-07-14,EG,83930,4008
2020-07-15,EG,84843,4067
2020-07-16,EG,85771,4120
2020-07-17,EG,86474,4188
2020-07-18,EG,87172,4251
2020-07-19,EG,87775,4302
2020-07-20,EG,88402,4352
2020-07-21,EG,89078,4399
2020-07-22,EG,89745,4440
2020-07-23,EG,90413,4480
2020-07-24,EG,91072,4518
2020-07-25,EG,91583,4558
2020-07-26,EG,92062,4606
2020-07-27,EG,92482,4652
2020-07-28,EG,92947,4691
2020-07-29,EG,93356,4728
2020-07-30,EG,93757,4774
2020-07-31,EG,94078,4805
2020-08-01,EG,94316,4834
2020-08-02,EG,94483,4865
2020-08-03,EG,94640,4888
2020-08-04,EG,94752,4912
2020-08-05,EG,94875,4930
2020-08-06,EG,95006,4951
2020-08-07,EG,95147,4971
2020-08-08,EG,95314,4992
2020-08-09,EG,95492,5009
2020-08-10,EG,95666,5035
2020-08-11,EG,95834,5059
2020-08-12,EG,95963,5085
2020-08-13,EG,96108,5107
2020-08-14,EG,96220,5124
2020-08-15,EG,96336,5141
2020-08-16,EG,96475,5160
2020-08-17,EG,96590,5173
2020-08-18,EG,96753,5184
2020-08-19,EG,96914,5197
2020-08-20,EG,97025,5212
2020-08-21,EG,97148,5231
2020-08-22,EG,97237,5243
2020-08-23,EG,97340,5262
2020-08-24,EG,97478,5280
2020-08-25,EG,97619,5298
2020-08-26,EG,97825,5317
2020-08-27,EG,98062,5342
2020-08-28,EG,98285,5362
2020-08-29,EG,98497,5376
2020-08-30,EG,98727,5399
2020-08-31,EG,98939,5421
2020-09-01,EG,99115,5440
2020-09-02,EG,99280,5461
2020-09-03,EG,99425,5479
2020-09-04,EG,99582,5495
2020-09-05,EG,99712,5511
2020-09-06,EG,99863,5530
2020-09-07,EG,100041,5541
2020-09-08,EG,100228,5560
2020-09-09,EG,100403,5577
2020-09-10,EG,100557,5590
2020-09-11,EG,100708,5607
2020-09-12,EG,100856,5627
2020-09-13,EG,101009,5648
2020-09-14,EG,101177,5661
2020-09-15,EG,101340,5679
2020-09-16,EG,101500,5696
2020-09-17,EG,101641,5715
2020-09-18,EG,101772,5733
2020-09-19,EG,101900,5750
2020-09-20,EG,102015,5770
2020-09-21,EG,102141,5787
2020-09-22,EG,102254,5806
2020-09-23,EG,102375,5822
2020-09-24,EG,102513,5835
2020-09-25,EG,102625,5853
2020-09-26,EG,102736,5869
2020-09-27,EG,102840,5883
2020-09-28,EG,102955,5901
2020-09-29,EG,103079,5914
2020-09-30,EG,103198,5930
2020-10-01,EG,103317,5946
2020-10-02,EG,103466,5956
2020-10-03,EG,103575,5970
2020-10-04,EG,103683,5981
2020-10-05,EG,103781,5990
2020-10-06,EG,103902,6001
2020-10-07,EG,104035,6010
2020-10-08,EG,104156,6017
2020-10-09,EG,104262,6029
2020-10-10,EG,104387,6040
2020-10-11,EG,104516,6052
2020-10-12,EG,104648,6062
2020-10-13,EG,104787,6071
2020-10-14,EG,104915,6077
2020-10-15,EG,105033,6088
2020-10-16,EG,105159,6099
2020-10-17,EG,105297,6109
2020-10-18,EG,105424,6120
2020-10-19,EG,105547,6130
2020-10-20,EG,105705,6142
2020-10-21,EG,105883,6155
2020-10-22,EG,106060,6166
2020-10-23,EG,106230,6176
2020-10-24,EG,106397,6187
2020-10-25,EG,106540,6199
2020-10-26,EG,106707,6211
2020-10-27,EG,106877,6222
2020-10-28,EG,107030,6234
2020-10-29,EG,107209,6247
2020-10-30,EG,107376,6258
2020-10-31,EG,107555,6266
2020-11-01,EG,107736,6278
2020-11-02,EG,107925,6291
2020-11-03,EG,108122,6305
2020-11-04,EG,108329,6318
2020-11-05,EG,108530,6329
2020-11-06,EG,108754,6343
2020-11-07,EG,108962,6355
2020-11-08,EG,109201,6368
2020-11-09,EG,109422,6380
2020-11-10,EG,109654,6394
2020-11-11,EG,109881,6405
2020-11-12,EG,110095,6417
2020-11-13,EG,110319,6429
2020-11-14,EG,110547,6442
2020-11-15,EG,110767,6453
2020-11-16,EG,111009,6465
2020-11-17,EG,111284,6481
2020-11-18,EG,111613,6495
2020-11-19,EG,111955,6508
2020-11-20,EG,112318,6521
2020-11-21,EG,112676,6535
2020-11-22,EG,113027,6548
2020-11-23,EG,113381,6560
2020-11-24,EG,113742,6573
2020-11-25,EG,114107,6585
2020-11-26,EG,114475,6596
2020-11-27,EG,114832,6608
2020-11-28,EG,115183,6621
2020-11-29,EG,115541,6636
2020-11-30,EG,115911,6650
2020-12-01,EG,116303,6666
2020-12-02,EG,116724,6694
2020-12-03,EG,117156,6713
2020-12-04,EG,117583,6732
2020-12-05,EG,118014,6750
2020-12-06,EG,118432,6771
2020-12-07,EG,118847,6790
2020-12-08,EG,119281,6813
2020-12-09,EG,119702,6832
2020-12-10,EG,120147,6854
2020-12-11,EG,120611,6877
2020-12-12,EG,121089,6898
2020-12-13,EG,121575,6920
2020-12-14,EG,122086,6943
2020-12-15,EG,122609,6966
2020-12-16,EG,123153,6990
2020-12-17,EG,123701,7015
2020-12-18,EG,124280,7041
2020-12-19,EG,124891,7069
2020-12-20,EG,125555,7098
2020-12-21,EG,126273,7130
2020-12-22,EG,127061,7167
2020-12-23,EG,127972,7209
2020-12-24,EG,128993,7260
2020-12-25,EG,130126,7309
2020-12-26,EG,131315,7352
2020-12-27,EG,132541,7405
2020-12-28,EG,133900,7466
2020-12-29,EG,135233,7520
2020-12-30,EG,136644,7576
2020-12-31,EG,138062,7631
2020-03-14,SZ,1,0 # wgArticleId=63770342 wgCurRevisionId=1018023060 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Eswatini_medical_cases_chart&oldid=1018023060&action=edit
2020-03-15,SZ,1,0
2020-03-16,SZ,1,0
2020-03-17,SZ,1,0
2020-03-18,SZ,1,0
2020-03-19,SZ,1,0
2020-03-20,SZ,1,0
2020-03-21,SZ,1,0
2020-03-22,SZ,4,0
2020-03-23,SZ,4,0
2020-03-24,SZ,4,0
2020-03-25,SZ,4,0
2020-03-26,SZ,6,0
2020-03-27,SZ,9,0
2020-03-28,SZ,9,0
2020-03-29,SZ,9,0
2020-03-30,SZ,9,0
2020-03-31,SZ,9,0
2020-04-01,SZ,9,0
2020-04-02,SZ,9,0
2020-04-03,SZ,9,0
2020-04-04,SZ,9,0
2020-04-05,SZ,9,0
2020-04-06,SZ,10,0
2020-04-07,SZ,10,0
2020-04-08,SZ,12,0
2020-04-09,SZ,12,0
2020-04-10,SZ,12,0
2020-04-11,SZ,12,0
2020-04-12,SZ,14,0
2020-04-13,SZ,15,0
2020-04-14,SZ,15,0
2020-04-15,SZ,15,0
2020-04-16,SZ,16,1
2020-04-17,SZ,16,1
2020-04-18,SZ,22,1
2020-04-19,SZ,22,1
2020-04-20,SZ,24,1
2020-04-21,SZ,31,1
2020-04-22,SZ,31,1
2020-04-23,SZ,31,1
2020-04-24,SZ,36,1
2020-04-25,SZ,57,1
2020-04-26,SZ,60,1
2020-04-27,SZ,66,1
2020-04-28,SZ,72,1
2020-04-29,SZ,93,1
2020-04-30,SZ,103,1
2020-05-01,SZ,109,1
2020-05-02,SZ,111,1
2020-05-03,SZ,115,1
2020-05-04,SZ,119,1
2020-05-05,SZ,122,1
2020-05-06,SZ,126,2
2020-05-07,SZ,158,2
2020-05-08,SZ,164,2
2020-05-09,SZ,168,2
2020-05-10,SZ,178,2
2020-05-11,SZ,181,2
2020-05-12,SZ,191,2
2020-05-13,SZ,194,2
2020-05-14,SZ,194,2
2020-05-15,SZ,197,2
2020-05-16,SZ,210,2
2020-05-17,SZ,211,2
2020-05-18,SZ,213,2
2020-05-19,SZ,216,2
2020-05-20,SZ,226,2
2020-05-21,SZ,229,2
2020-05-22,SZ,234,2
2020-05-23,SZ,248,2
2020-05-24,SZ,261,2
2020-05-25,SZ,267,2
2020-05-26,SZ,272,2
2020-05-27,SZ,284,2
2020-05-28,SZ,291,2
2020-05-29,SZ,291,2
2020-05-30,SZ,295,2
2020-05-31,SZ,297,2
2020-06-01,SZ,305,3
2020-06-02,SZ,306,3
2020-06-03,SZ,307,3
2020-06-04,SZ,312,3
2020-06-05,SZ,317,3
2020-06-06,SZ,335,3
2020-06-07,SZ,347,3
2020-06-08,SZ,354,3
2020-06-09,SZ,387,3
2020-06-10,SZ,416,3
2020-06-11,SZ,470,3
2020-06-12,SZ,494,3
2020-06-13,SZ,509,3
2020-06-14,SZ,513,4
2020-06-15,SZ,530,4
2020-06-16,SZ,545,4
2020-06-17,SZ,591,4
2020-06-18,SZ,615,4
2020-06-19,SZ,654,4
2020-06-20,SZ,658,5
2020-06-21,SZ,666,5
2020-06-22,SZ,674,6
2020-06-23,SZ,707,7
2020-06-24,SZ,724,7
2020-06-25,SZ,741,8
2020-06-26,SZ,764,8
2020-06-27,SZ,782,8
2020-06-28,SZ,820,11
2020-06-29,SZ,835,11
2020-06-30,SZ,853,11
2020-07-01,SZ,883,11
2020-07-02,SZ,918,11
2020-07-03,SZ,956,13
2020-07-04,SZ,1004,13
2020-07-05,SZ,1040,13
2020-07-06,SZ,1064,13
2020-07-07,SZ,1112,14
2020-07-08,SZ,1199,14
2020-07-09,SZ,1278,17
2020-07-10,SZ,1325,18
2020-07-11,SZ,1382,18
2020-07-12,SZ,1424,20
2020-07-13,SZ,1464,20
2020-07-14,SZ,1512,20
2020-07-15,SZ,1570,20
2020-07-16,SZ,1637,21
2020-07-17,SZ,1708,21
2020-07-18,SZ,1824,21
2020-07-19,SZ,1892,21
2020-07-20,SZ,1927,23
2020-07-21,SZ,1999,24
2020-07-22,SZ,2046,25
2020-07-23,SZ,2134,28
2020-07-24,SZ,2189,28
2020-07-25,SZ,2262,28
2020-07-26,SZ,2331,32
2020-07-27,SZ,2446,34
2020-07-28,SZ,2539,39
2020-07-29,SZ,2695,40
2020-07-30,SZ,2723,40
2020-07-31,SZ,2798,41
2020-08-01,SZ,2859,43
2020-08-02,SZ,2932,43
2020-08-03,SZ,2999,45
2020-08-04,SZ,3018,49
2020-08-05,SZ,3074,53
2020-08-06,SZ,3136,55
2020-08-07,SZ,3208,56
2020-08-08,SZ,3305,56
2020-08-09,SZ,3419,58
2020-08-10,SZ,3496,61
2020-08-11,SZ,3603,63
2020-08-12,SZ,3725,63
2020-08-13,SZ,3803,65
2020-08-14,SZ,3878,68
2020-08-15,SZ,3957,69
2020-08-16,SZ,4057,70
2020-08-17,SZ,4115,73
2020-08-18,SZ,4216,76
2020-08-19,SZ,4289,79
2020-08-20,SZ,4344,81
2020-08-21,SZ,4363,81
2020-08-22,SZ,4428,83
2020-08-23,SZ,4466,85
2020-08-24,SZ,4550,85
2020-08-25,SZ,4574,86
2020-08-26,SZ,4638,88
2020-08-27,SZ,4687,89
2020-08-28,SZ,4717,91
2020-08-29,SZ,4769,91
2020-08-30,SZ,4823,91
2020-08-31,SZ,4840,91
2020-09-01,SZ,4883,94
2020-09-02,SZ,4936,94
2020-09-03,SZ,4991,94
2020-09-04,SZ,5055,94
2020-09-05,SZ,5096,94
2020-09-06,SZ,5132,94
2020-09-07,SZ,5165,94
2020-09-08,SZ,5186,96
2020-09-09,SZ,5220,97
2020-09-10,SZ,5281,98
2020-09-11,SZ,5314,98
2020-09-12,SZ,5340,98
2020-09-13,SZ,5366,98
2020-09-14,SZ,5397,101
2020-09-15,SZ,5422,101
2020-09-16,SZ,5451,101
2020-09-17,SZ,5489,103
2020-09-18,SZ,5514,103
2020-09-19,SZ,5546,104
2020-09-20,SZ,5571,104
2020-09-21,SZ,5585,104
2020-09-22,SZ,5611,106
2020-09-23,SZ,5649,108
2020-09-24,SZ,5683,108
2020-09-25,SZ,5708,108
2020-09-26,SZ,5729,108
2020-09-27,SZ,5742,108
2020-09-28,SZ,5764,108
2020-09-29,SZ,5775,108
2020-09-30,SZ,5796,109
2020-10-01,SZ,5815,111
2020-10-02,SZ,5837,111
2020-10-03,SZ,5847,111
2020-10-04,SZ,5888,111
2020-10-05,SZ,5899,112
2020-10-06,SZ,5919,112
2020-10-07,SZ,5939,113
2020-10-08,SZ,5955,113
2020-10-09,SZ,5968,113
2020-10-10,SZ,5985,113
2020-10-11,SZ,5995,113
2020-10-12,SZ,6010,113
2020-10-13,SZ,6024,114
2020-10-14,SZ,6044,114
2020-10-15,SZ,6063,115
2020-10-16,SZ,6077,115
2020-10-17,SZ,6097,115
2020-10-18,SZ,6113,116
2020-10-19,SZ,6121,116
2020-10-20,SZ,6134,116
2020-10-21,SZ,6139,116
2020-10-22,SZ,6149,116
2020-10-23,SZ,6167,116
2020-10-24,SZ,6184,116
2020-10-25,SZ,6191,116
2020-10-26,SZ,6201,116
2020-10-27,SZ,6214,116
2020-10-28,SZ,6226,116
2020-10-29,SZ,6240,117
2020-10-30,SZ,6251,117
2020-10-31,SZ,6259,117
2020-11-01,SZ,6267,117
2020-11-02,SZ,6271,117
2020-11-03,SZ,6285,117
2020-11-04,SZ,6299,117
2020-11-05,SZ,6312,117
2020-11-06,SZ,6322,117
2020-11-07,SZ,6336,117
2020-11-08,SZ,6351,117
2020-11-09,SZ,6362,117
2020-11-10,SZ,6374,117
2020-11-11,SZ,6395,117
2020-11-12,SZ,6412,117
2020-11-13,SZ,6429,118
2020-11-14,SZ,6447,119
2020-11-15,SZ,6449,119
2020-11-16,SZ,6460,119
2020-11-17,SZ,6480,119
2020-11-18,SZ,6501,119
2020-11-19,SZ,6514,119
2020-11-20,SZ,6545,119
2020-11-21,SZ,6566,119
2020-11-22,SZ,6581,120
2020-11-23,SZ,6596,120
2020-11-24,SZ,6611,120
2020-11-25,SZ,6637,120
2020-11-26,SZ,6697,120
2020-11-27,SZ,6732,120
2020-11-28,SZ,6779,121
2020-11-29,SZ,6783,121
2020-11-30,SZ,6793,122
2020-12-01,SZ,6817,122
2020-12-02,SZ,6831,122
2020-12-03,SZ,6851,122
2020-12-04,SZ,6857,122
2020-12-05,SZ,6873,122
2020-12-06,SZ,6879,122
2020-12-07,SZ,6909,123
2020-12-08,SZ,6945,124
2020-12-09,SZ,6997,125
2020-12-10,SZ,7019,126
2020-12-11,SZ,7074,126
2020-12-12,SZ,7105,127
2020-12-13,SZ,7162,127
2020-12-14,SZ,7222,130
2020-12-15,SZ,7314,132
2020-12-16,SZ,7435,135
2020-12-17,SZ,7506,135
2020-12-18,SZ,7621,136
2020-12-19,SZ,7730,137
2020-12-20,SZ,7859,140
2020-12-21,SZ,8002,141
2020-12-22,SZ,8164,142
2020-12-23,SZ,8326,153
2020-12-24,SZ,8500,154
2020-12-25,SZ,8646,154
2020-12-26,SZ,8855,163
2020-12-27,SZ,8979,165
2020-12-28,SZ,9194,167
2020-12-29,SZ,9456,175
2020-12-30,SZ,9680,184
2020-12-31,SZ,9904,205
2020-03-13,ET,1,0 # wgArticleId=63473717 wgCurRevisionId=1021615672 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Ethiopia_medical_cases_chart&oldid=1021615672&action=edit
2020-03-14,ET,1,0
2020-03-15,ET,4,0
2020-03-16,ET,5,0
2020-03-17,ET,6,0
2020-03-18,ET,6,0
2020-03-19,ET,9,0
2020-03-20,ET,11,0
2020-03-24,ET,12,0
2020-03-27,ET,16,0
2020-03-28,ET,16,0
2020-03-29,ET,21,0
2020-03-30,ET,23,0
2020-03-31,ET,26,0
2020-04-01,ET,29,0
2020-04-02,ET,29,0
2020-04-03,ET,35,0
2020-04-04,ET,38,0
2020-04-05,ET,43,2
2020-04-06,ET,44,2
2020-04-07,ET,52,2
2020-04-08,ET,55,2
2020-04-09,ET,56,2
2020-04-10,ET,65,3
2020-04-11,ET,69,3
2020-04-12,ET,71,3
2020-04-13,ET,74,3
2020-04-14,ET,82,3
2020-04-15,ET,85,3
2020-04-16,ET,92,3
2020-04-17,ET,96,3
2020-04-18,ET,105,3
2020-04-19,ET,108,3
2020-04-20,ET,111,3
2020-04-21,ET,114,3
2020-04-22,ET,116,3
2020-04-23,ET,116,3
2020-04-24,ET,117,3
2020-04-25,ET,122,3
2020-04-26,ET,123,3
2020-04-27,ET,124,3
2020-04-28,ET,126,3
2020-04-29,ET,130,3
2020-04-30,ET,131,3
2020-05-01,ET,133,3
2020-05-02,ET,133,3
2020-05-03,ET,135,3
2020-05-04,ET,140,3
2020-05-05,ET,145,4
2020-05-06,ET,162,4
2020-05-07,ET,191,4
2020-05-08,ET,194,4
2020-05-09,ET,210,5
2020-05-10,ET,241,5
2020-05-11,ET,250,5
2020-05-12,ET,261,5
2020-05-13,ET,263,5
2020-05-14,ET,272,5
2020-05-15,ET,287,5
2020-05-16,ET,306,5
2020-05-17,ET,317,5
2020-05-18,ET,352,5
2020-05-19,ET,365,5
2020-05-20,ET,389,5
2020-05-21,ET,399,5
2020-05-22,ET,433,5
2020-05-23,ET,494,5
2020-05-24,ET,582,5
2020-05-25,ET,655,5
2020-05-26,ET,701,6
2020-05-27,ET,731,6
2020-05-28,ET,831,7
2020-05-29,ET,968,8
2020-05-30,ET,1063,8
2020-05-31,ET,1172,11
2020-06-01,ET,1257,12
2020-06-02,ET,1344,14
2020-06-03,ET,1486,17
2020-06-04,ET,1636,18
2020-06-05,ET,1805,19
2020-06-06,ET,1934,20
2020-06-07,ET,2020,27
2020-06-08,ET,2156,27
2020-06-09,ET,2336,32
2020-06-10,ET,2506,35
2020-06-11,ET,2670,40
2020-06-12,ET,2915,47
2020-06-13,ET,3166,55
2020-06-14,ET,3345,57
2020-06-15,ET,3521,60
2020-06-16,ET,3630,61
2020-06-17,ET,3759,63
2020-06-18,ET,3954,65
2020-06-19,ET,4070,72
2020-06-20,ET,4469,72
2020-06-21,ET,4532,74
2020-06-22,ET,4663,75
2020-06-23,ET,4848,75
2020-06-24,ET,5034,78
2020-06-25,ET,5175,81
2020-06-26,ET,5425,89
2020-06-27,ET,5570,94
2020-06-28,ET,5689,98
2020-06-29,ET,5846,103
2020-07-08,ET,6774,120
2020-07-09,ET,6973,120
2020-07-10,ET,7120,124
2020-07-11,ET,7402,124
2020-07-12,ET,7560,127
2020-07-13,ET,7766,128
2020-07-14,ET,7969,139
2020-07-15,ET,8181,146
2020-07-16,ET,8475,148
2020-07-17,ET,8803,150
2020-07-18,ET,9147,163
2020-07-19,ET,9503,167
2020-07-20,ET,10207,170
2020-07-21,ET,11072,180
2020-07-22,ET,11524,188
2020-07-23,ET,11933,197
2020-07-24,ET,12693,200
2020-07-25,ET,13248,209
2020-07-26,ET,13968,223
2020-07-27,ET,14547,228
2020-07-28,ET,15200,239
2020-07-29,ET,15810,253
2020-07-30,ET,16615,263
2020-07-31,ET,17530,274
2020-08-01,ET,17999,282
2020-08-02,ET,18706,310
2020-08-03,ET,19289,336
2020-08-04,ET,19877,343
2020-08-05,ET,20336,356
2020-08-06,ET,20900,365
2020-08-07,ET,21452,380
2020-08-08,ET,22253,390
2020-08-09,ET,22818,407
2020-08-10,ET,23591,420
2020-08-11,ET,24175,440
2020-08-12,ET,25118,463
2020-08-13,ET,26204,479
2020-08-14,ET,27242,492
2020-08-15,ET,28894,509
2020-08-16,ET,29876,528
2020-08-17,ET,31336,544
2020-08-18,ET,32722,572
2020-08-19,ET,34058,600
2020-08-20,ET,35836,620
2020-08-21,ET,37665,637
2020-08-22,ET,39033,662
2020-08-23,ET,40671,678
2020-08-24,ET,42143,692
2020-08-25,ET,43688,709
2020-08-26,ET,45221,725
2020-08-27,ET,46407,745
2020-08-28,ET,48140,758
2020-08-29,ET,49654,770
2020-08-30,ET,51122,793
2020-08-31,ET,52131,809
2020-09-01,ET,53304,828
2020-09-02,ET,54409,846
2020-09-03,ET,55213,856
2020-09-04,ET,56516,880
2020-09-05,ET,57466,897
2020-09-06,ET,58672,918
2020-09-07,ET,59648,933
2020-09-08,ET,60784,949
2020-09-09,ET,61700,966
2020-09-10,ET,62578,974
2020-09-11,ET,63367,986
2020-09-12,ET,63888,996
2020-09-13,ET,64301,1013
2020-09-14,ET,64786,1022
2020-09-15,ET,65486,1035
2020-09-16,ET,66224,1045
2020-09-17,ET,66913,1060
2020-09-18,ET,67515,1072
2020-09-19,ET,68131,1089
2020-09-20,ET,68820,1096
2020-09-21,ET,69709,1108
2020-09-22,ET,70422,1127
2020-09-23,ET,71083,1149
2020-09-24,ET,71687,1148
2020-09-25,ET,72173,1155
2020-09-26,ET,72700,1165
2020-09-27,ET,73332,1170
2020-09-28,ET,73944,1177
2020-09-29,ET,74584,1191
2020-09-30,ET,75368,1198
2020-10-01,ET,76098,1205
2020-10-02,ET,76988,1208
2020-10-03,ET,77860,1214
2020-10-04,ET,78819,1222
2020-10-05,ET,79437,1230
2020-10-06,ET,80003,1238
2020-10-07,ET,80895,1255
2020-10-08,ET,81797,1262
2020-10-09,ET,82662,1271
2020-10-10,ET,83429,1277
2020-10-11,ET,84295,1287
2020-10-12,ET,85136,1301
2020-10-13,ET,85718,1305
2020-10-14,ET,86430,1312
2020-10-15,ET,87169,1325
2020-10-16,ET,87834,1337
2020-10-17,ET,88434,1346
2020-10-18,ET,89137,1352
2020-10-19,ET,89860,1365
2020-10-20,ET,90490,1371
2020-10-21,ET,91118,1384
2020-10-22,ET,91693,1396
2020-10-23,ET,92229,1400
2020-10-24,ET,92858,1419
2020-10-25,ET,93343,1426
2020-10-26,ET,93707,1437
2020-10-27,ET,94218,1445
2020-10-28,ET,94820,1451
2020-10-29,ET,95301,1457
2020-10-30,ET,95789,1464
2020-10-31,ET,96169,1469
2020-11-01,ET,96583,1478
2020-11-02,ET,96942,1489
2020-11-03,ET,97502,1494
2020-11-04,ET,97881,1503
2020-11-05,ET,98391,1508
2020-11-06,ET,98746,1512
2020-11-07,ET,99201,1518
2020-11-08,ET,99675,1523
2020-11-09,ET,99982,1530
2020-11-10,ET,100327,1537
2020-11-11,ET,100727,1545
2020-11-12,ET,101248,1554
2020-11-13,ET,101757,1558
2020-11-14,ET,102321,1565
2020-11-15,ET,102720,1569
2020-11-16,ET,103056,1581
2020-11-17,ET,103395,1588
2020-11-18,ET,103928,1601
2020-11-19,ET,104427,1607
2020-11-20,ET,104879,1620
2020-11-21,ET,105352,1636
2020-11-22,ET,105785,1647
2020-11-23,ET,106203,1651
2020-11-24,ET,106591,1661
2020-11-25,ET,107109,1664
2020-11-26,ET,107669,1672
2020-11-27,ET,108438,1686
2020-11-28,ET,108930,1695
2020-11-29,ET,109534,1700
2020-11-30,ET,110074,1706
2020-12-01,ET,110554,1709
2020-12-02,ET,110984,1715
2020-12-03,ET,111579,1724
2020-12-04,ET,112091,1734
2020-12-05,ET,112740,1745
2020-12-06,ET,113295,1747
2020-12-07,ET,113735,1755
2020-12-08,ET,114266,1766
2020-12-09,ET,114834,1769
2020-12-10,ET,115360,1779
2020-12-11,ET,115782,1791
2020-12-12,ET,116297,1803
2020-12-13,ET,116769,1806
2020-12-14,ET,117242,1809
2020-12-15,ET,117542,1813
2020-12-16,ET,118006,1818
2020-12-17,ET,118481,1831
2020-12-18,ET,119025,1843
2020-12-19,ET,119494,1846
2020-12-20,ET,119951,1853
2020-12-21,ET,120348,1861
2020-12-22,ET,120638,1864
2020-12-23,ET,120989,1870
2020-12-24,ET,121399,1882
2020-12-25,ET,121880,1897
2020-12-26,ET,122413,1901
2020-12-27,ET,122864,1909
2020-12-28,ET,123145,1912
2020-12-29,ET,123388,1913
2020-12-30,ET,123856,1918
2020-12-31,ET,124264,1923
2020-03-12,GH,2,0 # wgArticleId=63438628 wgCurRevisionId=1020053043 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Ghana_medical_cases_chart&oldid=1020053043&action=edit
2020-03-13,GH,2,0
2020-03-14,GH,2,0
2020-03-15,GH,6,0
2020-03-16,GH,6,0
2020-03-17,GH,7,0
2020-03-18,GH,7,0
2020-03-19,GH,11,0
2020-03-20,GH,16,0
2020-03-21,GH,21,1
2020-03-22,GH,23,1
2020-03-23,GH,27,2
2020-03-24,GH,53,2
2020-03-25,GH,68,4
2020-03-26,GH,132,4
2020-03-27,GH,137,4
2020-03-28,GH,141,5
2020-03-29,GH,152,5
2020-03-30,GH,152,5
2020-03-31,GH,161,5
2020-04-01,GH,195,5
2020-04-02,GH,204,5
2020-04-03,GH,205,5
2020-04-04,GH,205,5
2020-04-05,GH,214,5
2020-04-06,GH,214,5
2020-04-07,GH,287,5
2020-04-08,GH,313,6
2020-04-09,GH,378,6
2020-04-10,GH,378,6
2020-04-11,GH,408,8
2020-04-12,GH,566,8
2020-04-13,GH,566,8
2020-04-14,GH,636,8
2020-04-15,GH,641,8
2020-04-16,GH,641,8
2020-04-17,GH,641,8
2020-04-18,GH,834,9
2020-04-19,GH,1042,9
2020-04-20,GH,1042,9
2020-04-21,GH,1042,9
2020-04-22,GH,1154,9
2020-04-23,GH,1154,9
2020-04-24,GH,1279,10
2020-04-25,GH,1279,10
2020-04-26,GH,1550,11
2020-04-27,GH,1550,11
2020-04-28,GH,1671,16
2020-04-29,GH,1671,16
2020-04-30,GH,2074,17
2020-05-01,GH,2074,17
2020-05-02,GH,2169,18
2020-05-03,GH,2169,18
2020-05-04,GH,2719,18
2020-05-05,GH,2719,18
2020-05-06,GH,3091,18
2020-05-07,GH,3091,18
2020-05-08,GH,4012,18
2020-05-09,GH,4263,22
2020-05-10,GH,4263,22
2020-05-11,GH,4700,22
2020-05-12,GH,5127,22
2020-05-13,GH,5408,24
2020-05-14,GH,5530,24
2020-05-15,GH,5638,28
2020-05-16,GH,5735,29
2020-05-17,GH,5735,29
2020-05-18,GH,5735,29
2020-05-19,GH,6096,31
2020-05-20,GH,6269,31
2020-05-21,GH,6269,31
2020-05-22,GH,6486,31
2020-05-23,GH,6617,31
2020-05-24,GH,6683,32
2020-05-25,GH,6808,32
2020-05-26,GH,7117,34
2020-05-27,GH,7303,34
2020-05-28,GH,7303,34
2020-05-29,GH,7616,34
2020-05-30,GH,7768,35
2020-05-31,GH,7881,36
2020-06-01,GH,8070,36
2020-06-02,GH,8297,38
2020-06-03,GH,8548,38
2020-06-04,GH,8885,38
2020-06-05,GH,9168,42
2020-06-06,GH,9462,44
2020-06-07,GH,9638,44
2020-06-08,GH,9910,48
2020-06-09,GH,10201,48
2020-06-10,GH,10201,48
2020-06-11,GH,10358,48
2020-06-12,GH,10856,48
2020-06-13,GH,11118,48
2020-06-14,GH,11964,54
2020-06-15,GH,11964,54
2020-06-16,GH,12193,58
2020-06-17,GH,12590,66
2020-06-18,GH,12929,66
2020-06-19,GH,13203,70
2020-06-20,GH,13717,85
2020-06-21,GH,14007,85
2020-06-22,GH,14154,85
2020-06-23,GH,14568,95
2020-06-24,GH,15013,95
2020-06-25,GH,15473,95
2020-06-26,GH,15834,103
2020-06-27,GH,16431,103
2020-06-28,GH,16742,112
2020-06-29,GH,17351,112
2020-06-30,GH,17741,112
2020-07-01,GH,18134,117
2020-07-02,GH,18134,117
2020-07-03,GH,19388,117
2020-07-04,GH,19388,117
2020-07-05,GH,20085,122
2020-07-06,GH,21077,129
2020-07-07,GH,21968,129
2020-07-08,GH,22822,129
2020-07-09,GH,23463,129
2020-07-10,GH,23834,135
2020-07-11,GH,24248,135
2020-07-12,GH,24518,139
2020-07-13,GH,24988,139
2020-07-14,GH,24988,139
2020-07-15,GH,25430,139
2020-07-16,GH,26125,139
2020-07-17,GH,26572,144
2020-07-18,GH,27060,145
2020-07-19,GH,27667,148
2020-07-20,GH,28430,153
2020-07-21,GH,28989,153
2020-07-22,GH,29672,153
2020-07-23,GH,29672,153
2020-07-24,GH,31057,161
2020-07-25,GH,31851,161
2020-07-26,GH,32969,168
2020-07-27,GH,33624,168
2020-07-28,GH,34406,168
2020-07-29,GH,35142,175
2020-07-30,GH,35142,175
2020-07-31,GH,35501,182
2020-08-01,GH,37014,182
2020-08-02,GH,37014,182
2020-08-03,GH,37812,191
2020-08-04,GH,37812,191
2020-08-05,GH,39075,199
2020-08-06,GH,39642,199
2020-08-07,GH,40097,206
2020-08-08,GH,40533,206
2020-08-09,GH,41003,215
2020-08-10,GH,41212,215
2020-08-11,GH,41404,215
2020-08-12,GH,41572,223
2020-08-13,GH,41725,223
2020-08-14,GH,41847,223
2020-08-15,GH,42210,231
2020-08-16,GH,42532,231
2020-08-17,GH,42653,239
2020-08-18,GH,42993,248
2020-08-19,GH,43094,256
2020-08-20,GH,43260,261
2020-08-21,GH,43325,261
2020-08-22,GH,43505,261
2020-08-23,GH,43505,261
2020-08-24,GH,43622,263
2020-08-25,GH,43717,270
2020-08-26,GH,43769,270
2020-08-27,GH,43841,270
2020-08-28,GH,43949,270
2020-08-29,GH,44118,270
2020-08-30,GH,44205,276
2020-08-31,GH,44298,276
2020-09-01,GH,44460,276
2020-09-02,GH,44658,276
2020-09-03,GH,44713,280
2020-09-04,GH,44777,283
2020-09-05,GH,44777,283
2020-09-06,GH,44777,283
2020-09-07,GH,44869,283
2020-09-08,GH,45012,283
2020-09-09,GH,45313,283
2020-09-10,GH,45313,283
2020-09-11,GH,45388,285
2020-09-12,GH,45434,286
2020-09-13,GH,45434,286
2020-09-14,GH,45601,294
2020-09-15,GH,45655,294
2020-09-16,GH,45655,294
2020-09-17,GH,45714,294
2020-09-18,GH,45760,295
2020-09-19,GH,45877,297
2020-09-20,GH,46004,297
2020-09-21,GH,46062,297
2020-09-22,GH,46062,297
2020-09-23,GH,46153,299
2020-09-24,GH,46222,299
2020-09-25,GH,46222,299
2020-09-26,GH,46222,299
2020-09-27,GH,46387,299
2020-09-28,GH,46444,299
2020-09-29,GH,46482,301
2020-09-30,GH,46626,301
2020-10-01,GH,46656,301
2020-10-02,GH,46694,301
2020-10-03,GH,46803,303
2020-10-04,GH,46829,303
2020-10-05,GH,46829,303
2020-10-06,GH,46829,303
2020-10-07,GH,46829,303
2020-10-08,GH,46947,306
2020-10-09,GH,46987,306
2020-10-10,GH,47005,306
2020-10-11,GH,47005,306
2020-10-12,GH,47030,308
2020-10-13,GH,47126,310
2020-10-14,GH,47126,310
2020-10-15,GH,47173,310
2020-10-16,GH,47173,310
2020-10-17,GH,47199,310
2020-10-18,GH,47310,310
2020-10-19,GH,47372,310
2020-10-20,GH,47461,312
2020-10-21,GH,47461,312
2020-10-22,GH,47538,312
2020-10-23,GH,47601,314
2020-10-24,GH,47690,316
2020-10-25,GH,47690,316
2020-10-26,GH,47775,316
2020-10-27,GH,47775,316
2020-10-28,GH,47908,316
2020-10-29,GH,48055,320
2020-10-30,GH,48055,320
2020-10-31,GH,48055,320
2020-11-01,GH,48124,320
2020-11-02,GH,48200,320
2020-11-03,GH,48511,320
2020-11-04,GH,48643,320
2020-11-05,GH,48788,320
2020-11-06,GH,48788,320
2020-11-07,GH,48904,320
2020-11-08,GH,49202,320
2020-11-09,GH,49202,320
2020-11-10,GH,49302,320
2020-11-11,GH,49572,320
2020-11-12,GH,49957,320
2020-11-13,GH,50018,320
2020-11-14,GH,50018,320
2020-11-15,GH,50123,322
2020-11-16,GH,50376,323
2020-11-17,GH,50376,323
2020-11-18,GH,50457,323
2020-11-19,GH,50631,323
2020-11-20,GH,50631,323
2020-11-21,GH,50717,323
2020-11-22,GH,50874,323
2020-11-23,GH,50941,323
2020-11-24,GH,51184,323
2020-11-25,GH,51225,323
2020-11-26,GH,51225,323
2020-11-27,GH,51274,323
2020-11-28,GH,51379,323
2020-11-29,GH,51569,323
2020-11-30,GH,51667,323
2020-12-01,GH,51667,323
2020-12-02,GH,51667,323
2020-12-03,GH,51667,323
2020-12-04,GH,52096,325
2020-12-05,GH,52096,325
2020-12-06,GH,52274,325
2020-12-07,GH,52274,325
2020-12-08,GH,52500,326
2020-12-09,GH,52622,326
2020-12-10,GH,52738,326
2020-12-11,GH,52738,326
2020-12-12,GH,52933,327
2020-12-13,GH,52933,327
2020-12-14,GH,53160,327
2020-12-15,GH,53270,327
2020-12-16,GH,53386,327
2020-12-17,GH,53553,331
2020-12-18,GH,53653,331
2020-12-19,GH,53653,331
2020-12-20,GH,53856,331
2020-12-21,GH,53954,333
2020-12-22,GH,53954,333
2020-12-23,GH,54043,333
2020-12-24,GH,54043,333
2020-12-25,GH,54221,333
2020-12-26,GH,54286,333
2020-12-27,GH,54401,333
2020-12-28,GH,54503,333
2020-12-29,GH,54681,335
2020-12-30,GH,54771,335
2020-12-31,GH,54771,335
2020-03-11,CI,1,0 # wgArticleId=63438697 wgCurRevisionId=1020231265 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Ivory_Coast_medical_cases_chart&oldid=1020231265&action=edit
2020-03-12,CI,2,0
2020-03-13,CI,2,0
2020-03-14,CI,4,0
2020-03-15,CI,4,0
2020-03-16,CI,6,0
2020-03-17,CI,6,0
2020-03-18,CI,9,0
2020-03-19,CI,9,0
2020-03-20,CI,14,0
2020-03-21,CI,14,0
2020-03-22,CI,25,0
2020-03-23,CI,25,0
2020-03-24,CI,73,0
2020-03-25,CI,80,0
2020-03-26,CI,96,0
2020-03-27,CI,101,0
2020-03-28,CI,140,0
2020-03-29,CI,165,1
2020-03-30,CI,168,1
2020-03-31,CI,179,1
2020-04-01,CI,190,1
2020-04-02,CI,194,1
2020-04-03,CI,218,1
2020-04-04,CI,245,1
2020-04-05,CI,261,2
2020-04-06,CI,323,3
2020-04-07,CI,349,3
2020-04-08,CI,384,3
2020-04-09,CI,444,3
2020-04-10,CI,480,3
2020-04-11,CI,533,4
2020-04-12,CI,574,5
2020-04-13,CI,626,6
2020-04-14,CI,638,6
2020-04-15,CI,654,6
2020-04-16,CI,688,6
2020-04-17,CI,742,6
2020-04-18,CI,801,8
2020-04-19,CI,847,9
2020-04-20,CI,879,10
2020-04-21,CI,916,13
2020-04-22,CI,952,14
2020-04-23,CI,1004,14
2020-04-24,CI,1077,14
2020-04-25,CI,1111,14
2020-04-26,CI,1150,14
2020-04-27,CI,1164,14
2020-04-28,CI,1183,14
2020-04-29,CI,1238,14
2020-04-30,CI,1275,14
2020-05-01,CI,1333,15
2020-05-02,CI,1362,15
2020-05-03,CI,1398,17
2020-05-04,CI,1432,17
2020-05-05,CI,1464,18
2020-05-06,CI,1516,18
2020-05-07,CI,1571,20
2020-05-08,CI,1602,20
2020-05-09,CI,1667,21
2020-05-10,CI,1700,21
2020-05-11,CI,1730,21
2020-05-12,CI,1857,21
2020-05-13,CI,1912,24
2020-05-14,CI,1971,24
2020-05-15,CI,2017,24
2020-05-16,CI,2061,25
2020-05-17,CI,2109,27
2020-05-18,CI,2119,28
2020-05-19,CI,2153,28
2020-05-20,CI,2231,29
2020-05-21,CI,2301,29
2020-05-22,CI,2341,29
2020-05-23,CI,2366,30
2020-05-24,CI,2376,30
2020-05-25,CI,2423,30
2020-05-26,CI,2477,30
2020-05-27,CI,2556,31
2020-05-28,CI,2641,32
2020-05-29,CI,2750,32
2020-05-30,CI,2799,33
2020-05-31,CI,2833,33
2020-06-01,CI,2951,33
2020-06-02,CI,3024,33
2020-06-03,CI,3110,35
2020-06-04,CI,3262,35
2020-06-05,CI,3431,36
2020-06-06,CI,3557,36
2020-06-07,CI,3739,36
2020-06-08,CI,3881,38
2020-06-09,CI,3995,38
2020-06-10,CI,4181,41
2020-06-11,CI,4404,41
2020-06-12,CI,4684,45
2020-06-13,CI,4848,45
2020-06-14,CI,5084,45
2020-06-15,CI,5439,46
2020-06-16,CI,5679,46
2020-06-17,CI,6063,48
2020-06-18,CI,6444,49
2020-06-19,CI,6874,49
2020-06-20,CI,7276,52
2020-06-21,CI,7492,54
2020-06-22,CI,7677,56
2020-06-23,CI,7904,58
2020-06-24,CI,8164,58
2020-06-25,CI,8334,60
2020-06-26,CI,8739,64
2020-06-27,CI,8944,66
2020-06-28,CI,9101,66
2020-06-29,CI,9214,66
2020-06-30,CI,9499,68
2020-07-01,CI,9702,68
2020-07-02,CI,9992,68
2020-07-03,CI,10244,70
2020-07-04,CI,10462,72
2020-07-05,CI,10772,74
2020-07-06,CI,10996,75
2020-07-07,CI,11194,76
2020-07-08,CI,11504,78
2020-07-09,CI,11750,79
2020-07-10,CI,12052,81
2020-07-11,CI,12443,82
2020-07-12,CI,12766,84
2020-07-13,CI,12872,84
2020-07-14,CI,13037,87
2020-07-15,CI,13403,87
2020-07-16,CI,13554,87
2020-07-17,CI,13696,87
2020-07-18,CI,13912,91
2020-07-19,CI,14119,92
2020-07-20,CI,14312,92
2020-07-21,CI,14531,93
2020-07-22,CI,14733,93
2020-07-23,CI,15001,93
2020-07-24,CI,15253,94
2020-07-25,CI,15494,94
2020-07-26,CI,15596,96
2020-07-27,CI,15655,96
2020-07-28,CI,15713,98
2020-07-29,CI,15813,99
2020-07-30,CI,15978,100
2020-07-31,CI,16047,102
2020-08-01,CI,16109,102
2020-08-02,CI,16182,102
2020-08-03,CI,16220,102
2020-08-04,CI,16293,103
2020-08-05,CI,16349,103
2020-08-06,CI,16447,103
2020-08-07,CI,16524,104
2020-08-08,CI,16620,104
2020-08-09,CI,16715,105
2020-08-10,CI,16798,105
2020-08-11,CI,16847,105
2020-08-12,CI,16863,107
2020-08-13,CI,16889,107
2020-08-14,CI,16935,108
2020-08-15,CI,16993,108
2020-08-16,CI,17026,108
2020-08-17,CI,17107,108
2020-08-18,CI,17150,108
2020-08-19,CI,17232,111
2020-08-20,CI,17249,112
2020-08-21,CI,17310,112
2020-08-22,CI,17374,113
2020-08-23,CI,17471,113
2020-08-24,CI,17506,114
2020-08-25,CI,17562,114
2020-08-26,CI,17603,114
2020-08-27,CI,17702,115
2020-08-28,CI,17797,115
2020-08-29,CI,17893,115
2020-08-30,CI,17948,115
2020-08-31,CI,18067,117
2020-09-01,CI,18103,117
2020-09-02,CI,18161,117
2020-09-03,CI,18208,119
2020-09-04,CI,18269,119
2020-09-05,CI,18472,119
2020-09-06,CI,18588,119
2020-09-07,CI,18701,119
2020-09-08,CI,18778,119
2020-09-09,CI,18815,119
2020-09-10,CI,18869,119
2020-09-11,CI,18916,119
2020-09-12,CI,18987,120
2020-09-13,CI,19013,120
2020-09-14,CI,19066,120
2020-09-15,CI,19100,120
2020-09-16,CI,19132,120
2020-09-17,CI,19158,120
2020-09-18,CI,19200,120
2020-09-19,CI,19269,120
2020-09-20,CI,19320,120
2020-09-21,CI,19327,120
2020-09-22,CI,19343,120
2020-09-23,CI,19430,120
2020-09-24,CI,19501,120
2020-09-25,CI,19556,120
2020-09-26,CI,19600,120
2020-09-27,CI,19629,120
2020-09-28,CI,19641,120
2020-09-29,CI,19669,120
2020-09-30,CI,19724,120
2020-10-01,CI,19755,120
2020-10-02,CI,19793,120
2020-10-03,CI,19849,120
2020-10-04,CI,19882,120
2020-10-05,CI,19885,120
2020-10-06,CI,19903,120
2020-10-07,CI,19935,120
2020-10-08,CI,19982,120
2020-10-09,CI,20036,120
2020-10-10,CI,20128,120
2020-10-11,CI,20154,120
2020-10-12,CI,20155,120
2020-10-13,CI,20183,120
2020-10-14,CI,20217,120
2020-10-15,CI,20257,120
2020-10-16,CI,20275,121
2020-10-17,CI,20301,121
2020-10-18,CI,20323,121
2020-10-19,CI,20324,121
2020-10-20,CI,20342,121
2020-10-21,CI,20363,121
2020-10-22,CI,20390,121
2020-10-23,CI,20405,121
2020-10-24,CI,20429,121
2020-10-25,CI,20470,122
2020-10-26,CI,20486,122
2020-10-27,CI,20488,122
2020-10-28,CI,20555,124
2020-10-29,CI,20628,124
2020-10-30,CI,20692,124
2020-10-31,CI,20716,126
2020-11-01,CI,20716,126
2020-11-02,CI,20753,126
2020-11-03,CI,20765,126
2020-11-04,CI,20778,126
2020-11-05,CI,20789,126
2020-11-06,CI,20801,126
2020-11-07,CI,20813,126
2020-11-08,CI,20832,126
2020-11-09,CI,20835,126
2020-11-10,CI,20847,126
2020-11-11,CI,20855,127
2020-11-12,CI,20882,127
2020-11-13,CI,20899,127
2020-11-14,CI,20945,127
2020-11-15,CI,20976,128
2020-11-16,CI,20988,128
2020-11-17,CI,21004,129
2020-11-18,CI,21045,129
2020-11-19,CI,21083,129
2020-11-20,CI,21099,129
2020-11-21,CI,21126,129
2020-11-22,CI,21138,131
2020-11-23,CI,21148,131
2020-11-24,CI,21156,131
2020-11-25,CI,21168,131
2020-11-26,CI,21199,131
2020-11-27,CI,21232,131
2020-11-28,CI,21261,131
2020-11-29,CI,21310,131
2020-11-30,CI,21331,132
2020-12-01,CI,21334,132
2020-12-02,CI,21361,132
2020-12-03,CI,21389,132
2020-12-04,CI,21412,132
2020-12-05,CI,21441,132
2020-12-06,CI,21485,132
2020-12-07,CI,21507,132
2020-12-08,CI,21513,132
2020-12-09,CI,21547,133
2020-12-10,CI,21590,133
2020-12-11,CI,21618,133
2020-12-12,CI,21639,133
2020-12-13,CI,21680,133
2020-12-14,CI,21705,133
2020-12-15,CI,21717,133
2020-12-16,CI,21741,133
2020-12-17,CI,21772,133
2020-12-18,CI,21845,133
2020-12-19,CI,21890,133
2020-12-20,CI,21918,133
2020-12-21,CI,21932,133
2020-12-22,CI,21942,133
2020-12-23,CI,21984,133
2020-12-24,CI,22071,133
2020-12-25,CI,22081,133
2020-12-26,CI,22081,133
2020-12-27,CI,22152,135
2020-12-28,CI,22176,137
2020-12-29,CI,22250,137
2020-12-30,CI,22366,137
2020-12-31,CI,22490,137
2020-03-13,KE,1,0 # wgArticleId=63443550 wgCurRevisionId=1021568327 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Kenya_medical_cases_chart&oldid=1021568327&action=edit
2020-03-16,KE,3,0
2020-03-17,KE,3,0
2020-03-18,KE,7,0
2020-03-22,KE,15,0
2020-03-23,KE,16,0
2020-03-24,KE,25,0
2020-03-25,KE,28,0
2020-03-26,KE,31,1
2020-03-27,KE,31,1
2020-03-28,KE,38,1
2020-03-29,KE,42,1
2020-03-30,KE,50,1
2020-03-31,KE,59,1
2020-04-01,KE,81,1
2020-04-02,KE,110,3
2020-04-03,KE,122,4
2020-04-04,KE,126,4
2020-04-05,KE,142,5
2020-04-06,KE,158,6
2020-04-07,KE,172,6
2020-04-08,KE,179,6
2020-04-09,KE,184,7
2020-04-10,KE,189,7
2020-04-11,KE,191,7
2020-04-12,KE,197,8
2020-04-13,KE,208,9
2020-04-14,KE,225,10
2020-04-15,KE,225,10
2020-04-16,KE,234,11
2020-04-17,KE,246,11
2020-04-18,KE,262,13
2020-04-19,KE,270,14
2020-04-20,KE,281,14
2020-04-21,KE,296,14
2020-04-22,KE,303,14
2020-04-23,KE,320,14
2020-04-24,KE,336,14
2020-04-25,KE,343,14
2020-04-26,KE,355,14
2020-04-27,KE,363,14
2020-04-28,KE,374,14
2020-04-29,KE,384,15
2020-04-30,KE,396,17
2020-05-01,KE,411,21
2020-05-02,KE,435,22
2020-05-03,KE,465,24
2020-05-04,KE,490,24
2020-05-05,KE,535,24
2020-05-06,KE,581,26
2020-05-07,KE,607,29
2020-05-08,KE,621,29
2020-05-09,KE,649,30
2020-05-10,KE,672,32
2020-05-11,KE,700,34
2020-05-12,KE,715,36
2020-05-13,KE,737,40
2020-05-14,KE,758,42
2020-05-15,KE,781,45
2020-05-16,KE,830,50
2020-05-17,KE,887,50
2020-05-18,KE,912,50
2020-05-19,KE,963,50
2020-05-20,KE,1029,50
2020-05-21,KE,1109,50
2020-05-22,KE,1161,50
2020-05-23,KE,1192,50
2020-05-24,KE,1214,51
2020-05-25,KE,1286,52
2020-05-26,KE,1348,52
2020-05-27,KE,1471,55
2020-05-28,KE,1618,58
2020-05-29,KE,1745,62
2020-05-30,KE,1888,63
2020-05-31,KE,1962,64
2020-06-01,KE,2021,69
2020-06-02,KE,2093,71
2020-06-03,KE,2216,74
2020-06-04,KE,2340,78
2020-06-05,KE,2474,79
2020-06-06,KE,2600,83
2020-06-07,KE,2767,84
2020-06-08,KE,2862,85
2020-06-09,KE,2989,88
2020-06-10,KE,3094,89
2020-06-11,KE,3215,92
2020-06-12,KE,3305,96
2020-06-13,KE,3457,100
2020-06-14,KE,3594,103
2020-06-15,KE,3727,104
2020-06-16,KE,3860,105
2020-06-17,KE,4044,107
2020-06-18,KE,4257,117
2020-06-19,KE,4374,119
2020-06-20,KE,4478,121
2020-06-21,KE,4739,123
2020-06-22,KE,4797,125
2020-06-23,KE,4952,128
2020-06-24,KE,5206,130
2020-06-25,KE,5384,132
2020-06-26,KE,5533,137
2020-06-27,KE,5811,141
2020-06-28,KE,6070,143
2020-06-29,KE,6190,144
2020-06-30,KE,6366,148
2020-07-01,KE,6673,149
2020-07-02,KE,6941,152
2020-07-03,KE,7188,154
2020-07-04,KE,7577,159
2020-07-05,KE,7886,160
2020-07-06,KE,8067,164
2020-07-07,KE,8250,167
2020-07-08,KE,8528,169
2020-07-09,KE,8975,173
2020-07-10,KE,9448,181
2020-07-11,KE,9726,184
2020-07-12,KE,10105,185
2020-07-13,KE,10294,197
2020-07-14,KE,10791,202
2020-07-15,KE,11252,209
2020-07-16,KE,11673,217
2020-07-17,KE,12062,222
2020-07-18,KE,12750,225
2020-07-19,KE,13353,234
2020-07-20,KE,13771,238
2020-07-21,KE,14168,250
2020-07-22,KE,14805,260
2020-07-23,KE,15601,263
2020-07-24,KE,16268,274
2020-07-25,KE,16643,278
2020-07-26,KE,17603,280
2020-07-27,KE,17975,285
2020-07-28,KE,18581,299
2020-07-29,KE,19125,311
2020-07-30,KE,19913,325
2020-07-31,KE,20636,341
2020-08-01,KE,21363,364
2020-08-02,KE,22053,369
2020-08-03,KE,22597,382
2020-08-04,KE,23202,388
2020-08-05,KE,23873,391
2020-08-06,KE,24411,399
2020-08-07,KE,25138,413
2020-08-08,KE,25837,418
2020-08-09,KE,26436,420
2020-08-10,KE,26928,423
2020-08-11,KE,27425,438
2020-08-12,KE,28104,456
2020-08-13,KE,28754,460
2020-08-14,KE,29334,465
2020-08-15,KE,29849,472
2020-08-16,KE,30120,474
2020-08-17,KE,30365,482
2020-08-18,KE,30636,487
2020-08-19,KE,31015,506
2020-08-20,KE,31441,516
2020-08-21,KE,31763,532
2020-08-22,KE,32118,542
2020-08-23,KE,32364,548
2020-08-24,KE,32557,554
2020-08-25,KE,32803,559
2020-08-26,KE,33016,564
2020-08-27,KE,33389,567
2020-08-28,KE,33630,567
2020-08-29,KE,33794,572
2020-08-30,KE,34057,574
2020-08-31,KE,34201,577
2020-09-01,KE,34315,577
2020-09-02,KE,34493,581
2020-09-03,KE,34705,585
2020-09-04,KE,34884,589
2020-09-05,KE,35020,594
2020-09-06,KE,35103,597
2020-09-07,KE,35205,599
2020-09-08,KE,35356,599
2020-09-09,KE,35460,607
2020-09-10,KE,35603,612
2020-09-11,KE,35793,616
2020-09-12,KE,35969,619
2020-09-13,KE,36157,622
2020-09-14,KE,36205,624
2020-09-15,KE,36301,634
2020-09-16,KE,36393,637
2020-09-17,KE,36576,642
2020-09-18,KE,36724,646
2020-09-19,KE,36829,646
2020-09-20,KE,36981,648
2020-09-21,KE,37079,650
2020-09-22,KE,37218,659
2020-09-23,KE,37348,664
2020-09-24,KE,37489,669
2020-09-25,KE,37707,682
2020-09-26,KE,37871,689
2020-09-27,KE,38115,691
2020-09-28,KE,38168,700
2020-09-29,KE,38378,707
2020-09-30,KE,38529,711
2020-10-01,KE,38713,718
2020-10-02,KE,38923,725
2020-10-03,KE,39184,728
2020-10-04,KE,39427,731
2020-10-05,KE,39449,735
2020-10-06,KE,39586,743
2020-10-07,KE,39907,748
2020-10-08,KE,40178,751
2020-10-09,KE,40620,755
2020-10-10,KE,41158,760
2020-10-11,KE,41546,766
2020-10-12,KE,41619,777
2020-10-13,KE,41937,787
2020-10-14,KE,42541,797
2020-10-15,KE,43143,805
2020-10-16,KE,43580,813
2020-10-17,KE,44196,825
2020-10-18,KE,44881,832
2020-10-19,KE,45076,839
2020-10-20,KE,45647,842
2020-10-21,KE,46144,858
2020-10-22,KE,47212,870
2020-10-23,KE,47843,884
2020-10-24,KE,48790,896
2020-10-25,KE,49721,902
2020-10-26,KE,49997,920
2020-10-27,KE,50833,934
2020-10-28,KE,51851,950
2020-10-29,KE,52612,964
2020-10-30,KE,53797,981
2020-10-31,KE,55192,996
2020-11-01,KE,55877,1013
2020-11-02,KE,56601,1027
2020-11-03,KE,57093,1039
2020-11-04,KE,58587,1051
2020-11-05,KE,59595,1072
2020-11-06,KE,60704,1093
2020-11-07,KE,61769,1103
2020-11-08,KE,62488,1111
2020-11-09,KE,63244,1130
2020-11-10,KE,64588,1154
2020-11-11,KE,65804,1180
2020-11-12,KE,66723,1203
2020-11-13,KE,68193,1228
2020-11-14,KE,69273,1249
2020-11-15,KE,70245,1269
2020-11-16,KE,70804,1287
2020-11-17,KE,71729,1302
2020-11-18,KE,72686,1313
2020-11-19,KE,74145,1330
2020-11-20,KE,75193,1349
2020-11-21,KE,76404,1366
2020-11-22,KE,77372,1380
2020-11-23,KE,77785,1392
2020-11-24,KE,78512,1409
2020-11-25,KE,79322,1417
2020-11-26,KE,80102,1427
2020-11-27,KE,81656,1441
2020-11-28,KE,82605,1445
2020-11-29,KE,83316,1452
2020-11-30,KE,83618,1469
2020-12-01,KE,84169,1474
2020-12-02,KE,85130,1484
2020-12-03,KE,86383,1500
2020-12-04,KE,87249,1506
2020-12-05,KE,87984,1518
2020-12-06,KE,88380,1526
2020-12-07,KE,88579,1531
2020-12-08,KE,89100,1545
2020-12-09,KE,89661,1552
2020-12-10,KE,90305,1568
2020-12-11,KE,90978,1582
2020-12-12,KE,91526,1586
2020-12-13,KE,91892,1587
2020-12-14,KE,92055,1593
2020-12-15,KE,92459,1604
2020-12-16,KE,92853,1614
2020-12-17,KE,93405,1618
2020-12-18,KE,93761,1629
2020-12-19,KE,94151,1633
2020-12-20,KE,94500,1639
2020-12-21,KE,94614,1644
2020-12-22,KE,94768,1647
2020-12-23,KE,95195,1648
2020-12-24,KE,95431,1652
2020-12-25,KE,95713,1653
2020-12-26,KE,95843,1655
2020-12-27,KE,95923,1658
2020-12-28,KE,95992,1664
2020-12-29,KE,96139,1665
2020-12-30,KE,96251,1667
2020-12-31,KE,96458,1670
2020-04-02,MW,3,0 # wgArticleId=63549486 wgCurRevisionId=1021615323 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Malawi_medical_cases_chart&oldid=1021615323&action=edit
2020-04-03,MW,4,0
2020-04-04,MW,4,0
2020-04-05,MW,5,0
2020-04-06,MW,8,0
2020-04-07,MW,8,1
2020-04-08,MW,8,1
2020-04-09,MW,9,1
2020-04-10,MW,12,1
2020-04-11,MW,13,2
2020-04-12,MW,13,2
2020-04-13,MW,16,2
2020-04-17,MW,17,2
2020-04-18,MW,17,2
2020-04-22,MW,23,2
2020-04-23,MW,33,3
2020-04-26,MW,34,3
2020-04-27,MW,36,3
2020-04-28,MW,36,3
2020-04-29,MW,36,3
2020-04-30,MW,37,3
2020-05-01,MW,37,3
2020-05-02,MW,38,3
2020-05-03,MW,39,3
2020-05-04,MW,41,3
2020-05-05,MW,41,3
2020-05-06,MW,43,3
2020-05-07,MW,43,3
2020-05-08,MW,43,3
2020-05-09,MW,56,3
2020-05-10,MW,56,3
2020-05-11,MW,57,3
2020-05-12,MW,57,3
2020-05-13,MW,63,3
2020-05-17,MW,70,3
2020-05-20,MW,71,3
2020-05-21,MW,72,3
2020-05-22,MW,82,3
2020-05-23,MW,82,3
2020-05-24,MW,83,4
2020-05-25,MW,101,4
2020-05-26,MW,101,4
2020-05-27,MW,101,4
2020-05-28,MW,203,4
2020-05-29,MW,273,4
2020-05-30,MW,279,4
2020-05-31,MW,284,4
2020-06-01,MW,336,4
2020-06-02,MW,358,4
2020-06-03,MW,369,4
2020-06-04,MW,393,4
2020-06-05,MW,409,4
2020-06-06,MW,409,4
2020-06-07,MW,438,4
2020-06-08,MW,438,4
2020-06-09,MW,443,4
2020-06-10,MW,455,4
2020-06-11,MW,481,4
2020-06-12,MW,481,4
2020-06-13,MW,529,5
2020-06-14,MW,547,6
2020-06-15,MW,555,6
2020-06-16,MW,564,6
2020-06-17,MW,572,6
2020-06-18,MW,592,8
2020-06-19,MW,620,8
2020-06-20,MW,730,11
2020-06-21,MW,749,11
2020-06-22,MW,803,11
2020-06-23,MW,848,11
2020-06-24,MW,941,11
2020-06-25,MW,960,12
2020-06-26,MW,1005,13
2020-06-27,MW,1038,13
2020-06-28,MW,1152,13
2020-06-29,MW,1224,13
2020-06-30,MW,1265,16
2020-07-01,MW,1342,16
2020-07-02,MW,1402,16
2020-07-03,MW,1498,16
2020-07-04,MW,1613,17
2020-07-05,MW,1742,19
2020-07-06,MW,1818,19
2020-07-07,MW,1864,19
2020-07-08,MW,1940,19
2020-07-09,MW,1986,19
2020-07-10,MW,2069,31
2020-07-11,MW,2261,33
2020-07-12,MW,2364,38
2020-07-13,MW,2430,39
2020-07-14,MW,2497,40
2020-07-15,MW,2610,40
2020-07-16,MW,2712,51
2020-07-17,MW,2810,55
2020-07-18,MW,2907,59
2020-07-19,MW,2992,63
2020-07-20,MW,3045,67
2020-07-21,MW,3149,71
2020-07-22,MW,3302,76
2020-07-23,MW,3386,84
2020-07-24,MW,3453,86
2020-07-25,MW,3557,94
2020-07-26,MW,3640,99
2020-07-27,MW,3709,103
2020-07-28,MW,3738,103
2020-07-29,MW,3858,107
2020-07-30,MW,3981,109
2020-07-31,MW,4078,114
2020-08-01,MW,4186,120
2020-08-02,MW,4231,123
2020-08-03,MW,4273,123
2020-08-04,MW,4347,128
2020-08-05,MW,4426,136
2020-08-06,MW,4491,137
2020-08-07,MW,4575,137
2020-08-08,MW,4624,143
2020-08-09,MW,4658,146
2020-08-10,MW,4674,146
2020-08-11,MW,4714,152
2020-08-12,MW,4752,152
2020-08-13,MW,4912,153
2020-08-14,MW,4988,156
2020-08-15,MW,5026,157
2020-08-16,MW,5072,161
2020-08-17,MW,5125,162
2020-08-18,MW,5193,163
2020-08-19,MW,5240,164
2020-08-20,MW,5282,165
2020-08-21,MW,5322,166
2020-08-22,MW,5382,168
2020-08-23,MW,5414,168
2020-08-24,MW,5419,169
2020-08-25,MW,5423,170
2020-08-26,MW,5474,173
2020-08-27,MW,5496,173
2020-08-28,MW,5523,174
2020-08-29,MW,5528,174
2020-08-30,MW,5536,175
2020-08-31,MW,5566,175
2020-09-01,MW,5576,175
2020-09-02,MW,5579,175
2020-09-03,MW,5593,175
2020-09-04,MW,5608,175
2020-09-05,MW,5611,175
2020-09-06,MW,5614,175
2020-09-07,MW,5621,176
2020-09-08,MW,5630,176
2020-09-09,MW,5653,176
2020-09-10,MW,5655,176
2020-09-11,MW,5669,177
2020-09-12,MW,5678,177
2020-09-13,MW,5690,177
2020-09-14,MW,5697,178
2020-09-15,MW,5701,178
2020-09-16,MW,5704,178
2020-09-17,MW,5711,179
2020-09-18,MW,5716,179
2020-09-19,MW,5718,179
2020-09-20,MW,5731,179
2020-09-21,MW,5733,179
2020-09-22,MW,5739,179
2020-09-23,MW,5746,179
2020-09-24,MW,5747,179
2020-09-25,MW,5764,179
2020-09-26,MW,5766,179
2020-09-27,MW,5768,179
2020-09-28,MW,5770,179
2020-09-29,MW,5772,179
2020-09-30,MW,5773,179
2020-10-01,MW,5779,179
2020-10-02,MW,5783,179
2020-10-03,MW,5783,179
2020-10-04,MW,5786,179
2020-10-05,MW,5794,180
2020-10-06,MW,5796,180
2020-10-07,MW,5803,180
2020-10-08,MW,5809,180
2020-10-09,MW,5813,180
2020-10-10,MW,5821,180
2020-10-11,MW,5821,180
2020-10-12,MW,5824,180
2020-10-13,MW,5827,181
2020-10-14,MW,5829,181
2020-10-15,MW,5836,181
2020-10-16,MW,5842,181
2020-10-17,MW,5852,181
2020-10-18,MW,5857,181
2020-10-19,MW,5860,181
2020-10-20,MW,5861,182
2020-10-21,MW,5864,183
2020-10-22,MW,5874,183
2020-10-23,MW,5885,183
2020-10-24,MW,5887,183
2020-10-25,MW,5890,183
2020-10-26,MW,5894,183
2020-10-27,MW,5897,183
2020-10-28,MW,5904,184
2020-10-29,MW,5916,184
2020-10-30,MW,5923,184
2020-10-31,MW,5930,184
2020-11-01,MW,5932,184
2020-11-02,MW,5933,184
2020-11-03,MW,5934,184
2020-11-04,MW,5934,184
2020-11-05,MW,5940,184
2020-11-06,MW,5942,184
2020-11-07,MW,5948,184
2020-11-08,MW,5951,184
2020-11-09,MW,5953,185
2020-11-10,MW,5953,185
2020-11-11,MW,5955,185
2020-11-12,MW,5958,185
2020-11-13,MW,5962,185
2020-11-14,MW,5964,185
2020-11-15,MW,5965,185
2020-11-16,MW,5971,185
2020-11-17,MW,5995,185
2020-11-18,MW,5998,185
2020-11-19,MW,6002,185
2020-11-20,MW,6003,185
2020-11-21,MW,6003,185
2020-11-22,MW,6003,185
2020-11-23,MW,6009,185
2020-11-24,MW,6017,185
2020-11-25,MW,6018,185
2020-11-26,MW,6020,185
2020-11-27,MW,6024,185
2020-11-28,MW,6025,185
2020-11-29,MW,6025,185
2020-11-30,MW,6028,185
2020-12-01,MW,6028,185
2020-12-02,MW,6040,185
2020-12-03,MW,6043,185
2020-12-04,MW,6047,185
2020-12-05,MW,6049,185
2020-12-06,MW,6051,185
2020-12-07,MW,6051,185
2020-12-08,MW,6051,186
2020-12-09,MW,6051,186
2020-12-10,MW,6053,186
2020-12-11,MW,6055,186
2020-12-12,MW,6063,186
2020-12-13,MW,6066,187
2020-12-14,MW,6070,187
2020-12-15,MW,6080,187
2020-12-16,MW,6091,187
2020-12-17,MW,6138,187
2020-12-18,MW,6148,187
2020-12-19,MW,6153,187
2020-12-20,MW,6161,187
2020-12-21,MW,6202,187
2020-12-22,MW,6248,187
2020-12-23,MW,6261,187
2020-12-24,MW,6277,187
2020-12-25,MW,6339,187
2020-12-26,MW,6343,188
2020-12-27,MW,6354,188
2020-12-28,MW,6377,188
2020-12-29,MW,6388,188
2020-12-30,MW,6471,189
2020-12-31,MW,6583,189
2020-03-25,ML,1,0 # wgArticleId=63624281 wgCurRevisionId=1019351841 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Mali_medical_cases_chart&oldid=1019351841&action=edit
2020-03-26,ML,3,0
2020-03-27,ML,10,0
2020-03-28,ML,18,1
2020-03-29,ML,18,1
2020-03-30,ML,25,2
2020-03-31,ML,28,2
2020-04-01,ML,31,3
2020-04-02,ML,36,3
2020-04-03,ML,39,3
2020-04-04,ML,41,3
2020-04-05,ML,45,5
2020-04-06,ML,47,5
2020-04-07,ML,56,5
2020-04-08,ML,59,7
2020-04-09,ML,74,7
2020-04-10,ML,87,7
2020-04-11,ML,87,7
2020-04-12,ML,105,9
2020-04-13,ML,123,10
2020-04-14,ML,144,13
2020-04-15,ML,148,13
2020-04-16,ML,171,13
2020-04-17,ML,171,13
2020-04-18,ML,190,13
2020-04-19,ML,224,14
2020-04-20,ML,246,14
2020-04-21,ML,258,14
2020-04-22,ML,293,17
2020-04-23,ML,309,21
2020-04-24,ML,325,21
2020-04-25,ML,370,21
2020-04-26,ML,389,23
2020-04-27,ML,408,23
2020-04-28,ML,424,24
2020-04-29,ML,482,25
2020-04-30,ML,490,26
2020-05-01,ML,508,26
2020-05-02,ML,544,26
2020-05-03,ML,563,27
2020-05-04,ML,580,29
2020-05-05,ML,612,32
2020-05-06,ML,631,32
2020-05-07,ML,650,32
2020-05-08,ML,668,35
2020-05-09,ML,692,37
2020-05-10,ML,704,38
2020-05-11,ML,712,39
2020-05-12,ML,730,40
2020-05-13,ML,758,44
2020-05-14,ML,779,46
2020-05-15,ML,806,46
2020-05-16,ML,835,48
2020-05-17,ML,860,52
2020-05-18,ML,874,52
2020-05-19,ML,901,53
2020-05-20,ML,931,55
2020-05-21,ML,947,60
2020-05-22,ML,969,62
2020-05-23,ML,1015,63
2020-05-24,ML,1030,65
2020-05-25,ML,1059,67
2020-05-26,ML,1077,70
2020-05-27,ML,1116,72
2020-05-28,ML,1194,73
2020-05-29,ML,1226,76
2020-05-30,ML,1250,77
2020-05-31,ML,1265,78
2020-06-01,ML,1315,78
2020-06-02,ML,1351,78
2020-06-03,ML,1386,79
2020-06-04,ML,1461,85
2020-06-05,ML,1485,87
2020-06-06,ML,1523,90
2020-06-07,ML,1533,92
2020-06-08,ML,1547,92
2020-06-09,ML,1586,94
2020-06-10,ML,1667,96
2020-06-11,ML,1722,97
2020-06-12,ML,1752,101
2020-06-13,ML,1776,104
2020-06-14,ML,1809,104
2020-06-15,ML,1860,104
2020-06-16,ML,1885,104
2020-06-17,ML,1890,107
2020-06-18,ML,1906,107
2020-06-19,ML,1923,108
2020-06-20,ML,1923,108
2020-06-21,ML,1933,109
2020-06-22,ML,1961,111
2020-06-23,ML,1978,111
2020-06-24,ML,2005,112
2020-06-25,ML,2039,113
2020-06-26,ML,2060,113
2020-06-27,ML,2118,113
2020-06-28,ML,2147,114
2020-06-29,ML,2173,115
2020-06-30,ML,2181,116
2020-07-01,ML,2202,116
2020-07-02,ML,2260,117
2020-07-03,ML,2285,117
2020-07-04,ML,2303,118
2020-07-05,ML,2330,119
2020-07-06,ML,2331,119
2020-07-07,ML,2348,119
2020-07-08,ML,2358,120
2020-07-09,ML,2370,120
2020-07-10,ML,2404,121
2020-07-11,ML,2406,121
2020-07-12,ML,2411,121
2020-07-13,ML,2412,121
2020-07-14,ML,2423,121
2020-07-15,ML,2433,121
2020-07-16,ML,2440,121
2020-07-17,ML,2467,121
2020-07-18,ML,2472,121
2020-07-19,ML,2475,121
2020-07-20,ML,2475,121
2020-07-21,ML,2477,122
2020-07-22,ML,2494,123
2020-07-23,ML,2494,123
2020-07-24,ML,2503,123
2020-07-25,ML,2503,123
2020-07-26,ML,2510,123
2020-07-27,ML,2513,124
2020-07-28,ML,2520,124
2020-07-29,ML,2521,124
2020-07-30,ML,2522,124
2020-07-31,ML,2535,124
2020-08-01,ML,2535,124
2020-08-02,ML,2541,124
2020-08-03,ML,2543,124
2020-08-04,ML,2543,124
2020-08-05,ML,2546,124
2020-08-06,ML,2552,124
2020-08-07,ML,2561,125
2020-08-08,ML,2565,125
2020-08-09,ML,2567,125
2020-08-10,ML,2573,125
2020-08-11,ML,2577,125
2020-08-12,ML,2582,125
2020-08-13,ML,2597,125
2020-08-14,ML,2597,125
2020-08-15,ML,2614,125
2020-08-16,ML,2640,125
2020-08-17,ML,2640,125
2020-08-18,ML,2666,125
2020-08-19,ML,2667,125
2020-08-20,ML,2667,125
2020-08-21,ML,2688,125
2020-08-22,ML,2699,125
2020-08-23,ML,2705,125
2020-08-24,ML,2708,125
2020-08-25,ML,2713,125
2020-08-26,ML,2717,126
2020-08-27,ML,2730,126
2020-08-28,ML,2736,126
2020-08-29,ML,2757,126
2020-08-30,ML,2773,126
2020-08-31,ML,2776,126
2020-09-01,ML,2777,126
2020-09-02,ML,2802,126
2020-09-03,ML,2807,126
2020-09-04,ML,2814,126
2020-09-05,ML,2833,126
2020-09-06,ML,2842,127
2020-09-07,ML,2870,127
2020-09-08,ML,2882,127
2020-09-09,ML,2898,128
2020-09-10,ML,2909,128
2020-09-11,ML,2912,128
2020-09-12,ML,2916,128
2020-09-13,ML,2924,128
2020-09-14,ML,2935,128
2020-09-15,ML,2940,128
2020-09-16,ML,2966,128
2020-09-17,ML,2966,128
2020-09-18,ML,2991,128
2020-09-19,ML,3006,128
2020-09-20,ML,3013,128
2020-09-21,ML,3024,128
2020-09-22,ML,3030,129
2020-09-23,ML,3034,130
2020-09-24,ML,3041,130
2020-09-25,ML,3064,130
2020-09-26,ML,3080,130
2020-09-27,ML,3086,130
2020-09-28,ML,3090,130
2020-09-29,ML,3101,131
2020-09-30,ML,3118,131
2020-10-01,ML,3131,131
2020-10-02,ML,3156,131
2020-10-03,ML,3170,131
2020-10-04,ML,3184,131
2020-10-05,ML,3189,131
2020-10-06,ML,3195,131
2020-10-07,ML,3210,131
2020-10-08,ML,3235,131
2020-10-09,ML,3248,131
2020-10-10,ML,3273,132
2020-10-11,ML,3286,132
2020-10-12,ML,3296,132
2020-10-13,ML,3297,132
2020-10-14,ML,3352,132
2020-10-15,ML,3368,132
2020-10-16,ML,3378,132
2020-10-17,ML,3379,132
2020-10-18,ML,3388,132
2020-10-19,ML,3407,132
2020-10-20,ML,3411,132
2020-10-21,ML,3428,132
2020-10-22,ML,3440,132
2020-10-23,ML,3444,132
2020-10-24,ML,3472,132
2020-10-25,ML,3490,133
2020-10-26,ML,3499,133
2020-10-27,ML,3515,136
2020-10-28,ML,3530,136
2020-10-29,ML,3537,136
2020-10-30,ML,3545,136
2020-10-31,ML,3554,136
2020-11-01,ML,3565,136
2020-11-02,ML,3573,136
2020-11-03,ML,3584,136
2020-11-04,ML,3609,137
2020-11-05,ML,3633,137
2020-11-06,ML,3657,137
2020-11-07,ML,3676,137
2020-11-08,ML,3706,137
2020-11-09,ML,3712,137
2020-11-10,ML,3745,137
2020-11-11,ML,3753,138
2020-11-12,ML,3792,138
2020-11-13,ML,3806,139
2020-11-14,ML,3868,139
2020-11-15,ML,3900,141
2020-11-16,ML,3948,141
2020-11-17,ML,3980,141
2020-11-18,ML,4033,141
2020-11-19,ML,4093,142
2020-11-20,ML,4169,143
2020-11-21,ML,4206,143
2020-11-22,ML,4255,145
2020-11-23,ML,4326,146
2020-11-24,ML,4417,148
2020-11-25,ML,4461,148
2020-11-26,ML,4505,148
2020-11-27,ML,4567,149
2020-11-28,ML,4659,149
2020-11-29,ML,4688,152
2020-11-30,ML,4710,156
2020-12-01,ML,4762,160
2020-12-02,ML,4837,161
2020-12-03,ML,4880,162
2020-12-04,ML,4938,163
2020-12-05,ML,5062,163
2020-12-06,ML,5135,164
2020-12-07,ML,5290,175
2020-12-08,ML,5442,180
2020-12-09,ML,5469,181
2020-12-10,ML,5576,184
2020-12-11,ML,5649,185
2020-12-12,ML,5721,189
2020-12-13,ML,5814,194
2020-12-14,ML,5836,201
2020-12-15,ML,5878,205
2020-12-16,ML,5969,209
2020-12-17,ML,6049,211
2020-12-18,ML,6120,215
2020-12-19,ML,6164,220
2020-12-20,ML,6191,222
2020-12-21,ML,6232,225
2020-12-22,ML,6291,225
2020-12-23,ML,6347,229
2020-12-24,ML,6441,235
2020-12-25,ML,6488,245
2020-12-26,ML,6574,249
2020-12-27,ML,6629,253
2020-12-28,ML,6703,256
2020-12-29,ML,6796,262
2020-12-30,ML,7029,269
2020-12-31,ML,7090,269
2020-03-13,MR,1,0 # wgArticleId=63728578 wgCurRevisionId=1020396986 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Mauritania_medical_cases_chart&oldid=1020396986&action=edit
2020-03-18,MR,2,0
2020-03-26,MR,3,0
2020-03-27,MR,3,0
2020-03-28,MR,5,0
2020-03-29,MR,5,0
2020-03-30,MR,6,1
2020-04-09,MR,7,1
2020-04-18,MR,7,1
2020-04-29,MR,8,1
2020-05-12,MR,9,1
2020-05-13,MR,15,2
2020-05-14,MR,20,2
2020-05-15,MR,29,3
2020-05-16,MR,40,4
2020-05-17,MR,62,4
2020-05-18,MR,81,4
2020-05-19,MR,131,4
2020-05-20,MR,141,4
2020-05-21,MR,173,5
2020-05-22,MR,200,6
2020-05-23,MR,227,6
2020-05-24,MR,237,6
2020-05-25,MR,262,9
2020-05-26,MR,268,13
2020-05-27,MR,292,16
2020-05-28,MR,346,19
2020-05-29,MR,423,20
2020-05-30,MR,483,20
2020-05-31,MR,530,23
2020-06-01,MR,588,23
2020-06-02,MR,668,31
2020-06-03,MR,745,34
2020-06-04,MR,784,39
2020-06-05,MR,883,43
2020-06-06,MR,947,49
2020-06-07,MR,1049,55
2020-06-08,MR,1104,59
2020-06-09,MR,1162,61
2020-06-10,MR,1283,71
2020-06-11,MR,1439,74
2020-06-12,MR,1572,81
2020-06-13,MR,1682,83
2020-06-14,MR,1783,87
2020-06-15,MR,1887,91
2020-06-16,MR,2057,93
2020-06-17,MR,2223,95
2020-06-18,MR,2424,97
2020-06-19,MR,2621,102
2020-06-20,MR,2813,108
2020-06-21,MR,2984,111
2020-06-22,MR,3121,112
2020-06-23,MR,3292,114
2020-06-24,MR,3519,116
2020-06-25,MR,3739,119
2020-06-26,MR,3907,120
2020-06-27,MR,4025,121
2020-06-28,MR,4149,126
2020-06-29,MR,4237,128
2020-06-30,MR,4363,129
2020-07-01,MR,4472,129
2020-07-02,MR,4606,129
2020-07-03,MR,4705,129
2020-07-04,MR,4827,129
2020-07-05,MR,4879,130
2020-07-06,MR,4948,133
2020-07-07,MR,5024,135
2020-07-08,MR,5087,139
2020-07-09,MR,5126,144
2020-07-10,MR,5203,146
2020-07-11,MR,5275,147
2020-07-12,MR,5355,147
2020-07-13,MR,5446,147
2020-07-14,MR,5518,149
2020-07-15,MR,5564,149
2020-07-16,MR,5649,150
2020-07-17,MR,5710,151
2020-07-18,MR,5813,153
2020-07-19,MR,5873,155
2020-07-20,MR,5923,155
2020-07-21,MR,5985,155
2020-07-22,MR,6027,155
2020-07-23,MR,6067,156
2020-07-24,MR,6116,156
2020-07-25,MR,6151,156
2020-07-26,MR,6171,156
2020-07-27,MR,6208,156
2020-07-28,MR,6249,156
2020-07-29,MR,6273,156
2020-07-30,MR,6295,157
2020-07-31,MR,6310,157
2020-08-01,MR,6319,157
2020-08-02,MR,6323,157
2020-08-03,MR,6382,157
2020-08-04,MR,6418,157
2020-08-05,MR,6444,157
2020-08-06,MR,6473,157
2020-08-07,MR,6498,157
2020-08-08,MR,6510,157
2020-08-09,MR,6523,157
2020-08-10,MR,6555,157
2020-08-11,MR,6598,157
2020-08-12,MR,6622,157
2020-08-13,MR,6653,157
2020-08-14,MR,6676,157
2020-08-15,MR,6693,157
2020-08-16,MR,6701,157
2020-08-17,MR,6762,157
2020-08-18,MR,6789,157
2020-08-19,MR,6829,158
2020-08-20,MR,6848,158
2020-08-21,MR,6885,158
2020-08-22,MR,6894,158
2020-08-23,MR,6905,158
2020-08-24,MR,6928,158
2020-08-25,MR,6960,158
2020-08-26,MR,6977,158
2020-08-27,MR,6993,158
2020-08-28,MR,7012,158
2020-08-29,MR,7012,158
2020-08-30,MR,7016,159
2020-08-31,MR,7048,159
2020-09-01,MR,7075,159
2020-09-02,MR,7089,160
2020-09-03,MR,7106,160
2020-09-04,MR,7126,160
2020-09-05,MR,7134,160
2020-09-06,MR,7142,160
2020-09-07,MR,7165,160
2020-09-08,MR,7165,160
2020-09-09,MR,7191,161
2020-09-10,MR,7222,161
2020-09-11,MR,7266,161
2020-09-12,MR,7274,161
2020-09-13,MR,7276,161
2020-09-14,MR,7295,161
2020-09-15,MR,7319,161
2020-09-16,MR,7332,161
2020-09-17,MR,7346,161
2020-09-18,MR,7361,161
2020-09-19,MR,7365,161
2020-09-20,MR,7368,161
2020-09-21,MR,7384,161
2020-09-22,MR,7403,161
2020-09-23,MR,7425,161
2020-09-24,MR,7433,161
2020-09-25,MR,7457,161
2020-09-26,MR,7462,161
2020-09-27,MR,7464,161
2020-09-28,MR,7474,161
2020-09-29,MR,7488,161
2020-09-30,MR,7502,161
2020-10-01,MR,7505,161
2020-10-02,MR,7511,162
2020-10-03,MR,7517,162
2020-10-04,MR,7520,162
2020-10-05,MR,7523,162
2020-10-06,MR,7529,162
2020-10-07,MR,7535,162
2020-10-08,MR,7540,162
2020-10-09,MR,7548,163
2020-10-10,MR,7550,163
2020-10-11,MR,7550,163
2020-10-12,MR,7554,163
2020-10-13,MR,7565,163
2020-10-14,MR,7572,163
2020-10-15,MR,7585,163
2020-10-16,MR,7603,163
2020-10-17,MR,7607,163
2020-10-18,MR,7608,163
2020-10-19,MR,7621,163
2020-10-20,MR,7634,163
2020-10-21,MR,7638,163
2020-10-22,MR,7650,163
2020-10-23,MR,7662,163
2020-10-24,MR,7663,163
2020-10-25,MR,7664,163
2020-10-26,MR,7677,163
2020-10-27,MR,7680,163
2020-10-28,MR,7688,163
2020-10-29,MR,7700,163
2020-10-30,MR,7700,163
2020-10-31,MR,7703,163
2020-11-01,MR,7704,163
2020-11-02,MR,7711,163
2020-11-03,MR,7724,164
2020-11-04,MR,7744,164
2020-11-05,MR,7777,165
2020-11-06,MR,7804,165
2020-11-07,MR,7814,165
2020-11-08,MR,7820,165
2020-11-09,MR,7833,165
2020-11-10,MR,7848,165
2020-11-11,MR,7885,165
2020-11-12,MR,7900,165
2020-11-13,MR,7932,165
2020-11-14,MR,7948,165
2020-11-15,MR,7952,165
2020-11-16,MR,7979,165
2020-11-17,MR,7994,165
2020-11-18,MR,8010,167
2020-11-19,MR,8034,168
2020-11-20,MR,8075,169
2020-11-21,MR,8096,169
2020-11-22,MR,8128,169
2020-11-23,MR,8167,169
2020-11-24,MR,8193,169
2020-11-25,MR,8246,171
2020-11-26,MR,8288,171
2020-11-27,MR,8424,172
2020-11-28,MR,8458,172
2020-11-29,MR,8547,175
2020-11-30,MR,8601,177
2020-12-01,MR,8710,177
2020-12-02,MR,8863,179
2020-12-03,MR,9005,181
2020-12-04,MR,9181,182
2020-12-05,MR,9359,184
2020-12-06,MR,9516,188
2020-12-07,MR,9679,194
2020-12-08,MR,9876,197
2020-12-09,MR,10105,202
2020-12-10,MR,10268,210
2020-12-11,MR,10501,210
2020-12-12,MR,10780,222
2020-12-13,MR,10971,225
2020-12-14,MR,11135,228
2020-12-15,MR,11431,236
2020-12-16,MR,11629,244
2020-12-17,MR,11805,254
2020-12-18,MR,12046,264
2020-12-19,MR,12278,273
2020-12-20,MR,12418,281
2020-12-21,MR,12567,286
2020-12-22,MR,12745,290
2020-12-23,MR,12944,297
2020-12-24,MR,13118,301
2020-12-25,MR,13264,314
2020-12-26,MR,13516,321
2020-12-27,MR,13642,324
2020-12-28,MR,13778,330
2020-12-29,MR,13989,334
2020-12-30,MR,14191,339
2020-12-31,MR,14364,347
2020-03-18,MU,3,0 # wgArticleId=63414831 wgCurRevisionId=1016950336 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Mauritius_medical_cases_chart&oldid=1016950336&action=edit
2020-03-19,MU,7,0
2020-03-20,MU,12,1
2020-03-21,MU,14,2
2020-03-22,MU,28,2
2020-03-23,MU,36,2
2020-03-24,MU,42,2
2020-03-25,MU,48,2
2020-03-26,MU,81,2
2020-03-27,MU,94,2
2020-03-28,MU,102,2
2020-03-29,MU,107,2
2020-03-30,MU,128,3
2020-03-31,MU,147,5
2020-04-01,MU,161,6
2020-04-02,MU,169,7
2020-04-03,MU,186,7
2020-04-04,MU,196,7
2020-04-05,MU,227,7
2020-04-06,MU,244,7
2020-04-07,MU,268,7
2020-04-08,MU,273,7
2020-04-09,MU,314,7
2020-04-10,MU,318,9
2020-04-11,MU,319,9
2020-04-12,MU,324,9
2020-04-13,MU,324,9
2020-04-14,MU,324,9
2020-04-15,MU,324,9
2020-04-16,MU,324,9
2020-04-17,MU,324,9
2020-04-18,MU,325,9
2020-04-19,MU,328,9
2020-04-20,MU,328,9
2020-04-21,MU,328,9
2020-04-22,MU,329,9
2020-04-23,MU,331,9
2020-04-24,MU,331,9
2020-04-25,MU,331,9
2020-04-26,MU,332,9
2020-04-27,MU,332,10
2020-04-28,MU,332,10
2020-04-29,MU,332,10
2020-04-30,MU,332,10
2020-05-01,MU,332,10
2020-05-02,MU,332,10
2020-05-03,MU,332,10
2020-05-04,MU,332,10
2020-05-05,MU,332,10
2020-05-06,MU,332,10
2020-05-07,MU,332,10
2020-05-08,MU,332,10
2020-05-09,MU,332,10
2020-05-10,MU,332,10
2020-05-11,MU,332,10
2020-05-12,MU,332,10
2020-05-13,MU,332,10
2020-05-14,MU,332,10
2020-05-15,MU,332,10
2020-05-16,MU,332,10
2020-05-17,MU,332,10
2020-05-18,MU,332,10
2020-05-19,MU,332,10
2020-05-20,MU,332,10
2020-05-21,MU,332,10
2020-05-22,MU,332,10
2020-05-23,MU,332,10
2020-05-24,MU,334,10
2020-05-25,MU,334,10
2020-05-26,MU,334,10
2020-05-27,MU,334,10
2020-05-28,MU,334,10
2020-05-29,MU,335,10
2020-05-30,MU,335,10
2020-05-31,MU,335,10
2020-06-01,MU,335,10
2020-06-02,MU,335,10
2020-06-03,MU,335,10
2020-06-04,MU,335,10
2020-06-05,MU,337,10
2020-06-06,MU,337,10
2020-06-07,MU,337,10
2020-06-08,MU,337,10
2020-06-09,MU,337,10
2020-06-10,MU,337,10
2020-06-11,MU,337,10
2020-06-12,MU,337,10
2020-06-13,MU,337,10
2020-06-14,MU,337,10
2020-06-15,MU,337,10
2020-06-16,MU,337,10
2020-06-17,MU,337,10
2020-06-18,MU,337,10
2020-06-19,MU,337,10
2020-06-20,MU,337,10
2020-06-21,MU,337,10
2020-06-22,MU,340,10
2020-06-23,MU,340,10
2020-06-24,MU,341,10
2020-06-25,MU,341,10
2020-06-26,MU,341,10
2020-06-27,MU,341,10
2020-06-28,MU,341,10
2020-06-29,MU,341,10
2020-06-30,MU,341,10
2020-07-01,MU,341,10
2020-07-02,MU,341,10
2020-07-03,MU,341,10
2020-07-04,MU,341,10
2020-07-05,MU,341,10
2020-07-06,MU,342,10
2020-07-07,MU,342,10
2020-07-08,MU,342,10
2020-07-14,MU,343,10
2020-07-25,MU,344,10
2020-08-16,MU,346,10
2020-09-01,MU,356,10
2020-09-09,MU,357,10
2020-09-10,MU,357,10
2020-09-11,MU,361,10
2020-09-15,MU,362,10
2020-09-16,MU,365,10
2020-09-17,MU,365,10
2020-09-18,MU,366,10
2020-09-19,MU,367,10
2020-09-29,MU,370,10
2020-09-30,MU,381,10
2020-10-05,MU,385,10
2020-10-06,MU,387,10
2020-10-07,MU,395,10
2020-10-13,MU,404,10
2020-10-17,MU,407,10
2020-10-21,MU,421,10
2020-10-24,MU,435,10
2020-10-27,MU,439,10
2020-10-28,MU,439,10
2020-10-29,MU,441,10
2020-11-01,MU,446,10
2020-11-02,MU,451,10
2020-11-03,MU,451,10
2020-11-04,MU,452,10
2020-11-05,MU,453,10
2020-11-12,MU,468,10
2020-11-13,MU,470,10
2020-11-14,MU,470,10
2020-11-15,MU,478,10
2020-11-16,MU,491,10
2020-11-17,MU,491,10
2020-11-18,MU,494,10
2020-11-19,MU,494,10
2020-11-20,MU,494,10
2020-11-21,MU,494,10
2020-11-22,MU,494,10
2020-11-23,MU,494,10
2020-11-24,MU,494,10
2020-11-25,MU,497,10
2020-11-26,MU,498,10
2020-11-27,MU,501,10
2020-12-05,MU,508,10
2020-12-06,MU,508,10
2020-12-07,MU,511,10
2020-12-08,MU,515,10
2020-12-14,MU,523,10
2020-12-15,MU,524,10
2020-12-22,MU,526,10
2020-12-22,MU,526,10
2020-12-23,MU,527,10
2020-02-27,NG,1,0 # wgArticleId=63437253 wgCurRevisionId=1021487708 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Nigeria_medical_cases_chart&oldid=1021487708&action=edit
2020-03-09,NG,2,0
2020-03-13,NG,1,0
2020-03-17,NG,2,0
2020-03-18,NG,7,0
2020-03-19,NG,11,0
2020-03-20,NG,12,0
2020-03-21,NG,22,0
2020-03-22,NG,30,0
2020-03-23,NG,36,1
2020-03-24,NG,44,1
2020-03-25,NG,51,1
2020-03-26,NG,65,1
2020-03-27,NG,81,1
2020-03-28,NG,97,1
2020-03-29,NG,111,1
2020-03-30,NG,131,2
2020-03-31,NG,139,2
2020-04-01,NG,174,2
2020-04-02,NG,184,2
2020-04-03,NG,209,4
2020-04-04,NG,214,4
2020-04-05,NG,232,5
2020-04-06,NG,238,5
2020-04-07,NG,254,6
2020-04-08,NG,274,6
2020-04-09,NG,288,7
2020-04-10,NG,305,7
2020-04-11,NG,318,10
2020-04-12,NG,323,10
2020-04-13,NG,343,10
2020-04-14,NG,373,11
2020-04-15,NG,407,12
2020-04-16,NG,442,13
2020-04-17,NG,493,17
2020-04-18,NG,541,19
2020-04-19,NG,627,21
2020-04-20,NG,665,22
2020-04-21,NG,782,25
2020-04-22,NG,873,28
2020-04-23,NG,981,31
2020-04-24,NG,1095,32
2020-04-25,NG,1182,35
2020-04-26,NG,1273,40
2020-04-27,NG,1337,40
2020-04-28,NG,1532,44
2020-04-29,NG,1728,51
2020-04-30,NG,1932,58
2020-05-01,NG,2170,68
2020-05-02,NG,2388,85
2020-05-03,NG,2558,87
2020-05-04,NG,2802,93
2020-05-05,NG,2950,98
2020-05-06,NG,3145,103
2020-05-07,NG,3526,107
2020-05-08,NG,3912,117
2020-05-09,NG,4151,128
2020-05-10,NG,4399,143
2020-05-11,NG,4641,150
2020-05-12,NG,4787,158
2020-05-13,NG,4971,164
2020-05-14,NG,5162,167
2020-05-15,NG,5445,171
2020-05-16,NG,5621,176
2020-05-17,NG,5959,182
2020-05-18,NG,6175,191
2020-05-19,NG,6401,192
2020-05-20,NG,6677,200
2020-05-21,NG,7016,211
2020-05-22,NG,7261,221
2020-05-23,NG,7526,221
2020-05-24,NG,7839,226
2020-05-25,NG,8086,233
2020-05-26,NG,8344,249
2020-05-27,NG,8733,254
2020-05-28,NG,8915,259
2020-05-29,NG,9302,261
2020-05-30,NG,9855,273
2020-05-31,NG,10162,287
2020-06-01,NG,10578,299
2020-06-02,NG,10819,314
2020-06-03,NG,11166,315
2020-06-04,NG,11516,323
2020-06-05,NG,11844,333
2020-06-06,NG,12233,342
2020-06-07,NG,12486,354
2020-06-08,NG,12801,361
2020-06-09,NG,13464,365
2020-06-10,NG,13873,382
2020-06-11,NG,14554,387
2020-06-12,NG,15181,399
2020-06-13,NG,15682,407
2020-06-14,NG,16085,420
2020-06-15,NG,16658,424
2020-06-16,NG,17148,455
2020-06-17,NG,17735,469
2020-06-18,NG,18480,475
2020-06-19,NG,19147,487
2020-06-20,NG,19808,506
2020-06-21,NG,20244,518
2020-06-22,NG,20919,525
2020-06-23,NG,21371,533
2020-06-24,NG,22020,542
2020-06-25,NG,22614,549
2020-06-26,NG,23298,554
2020-06-27,NG,24077,558
2020-06-28,NG,24567,565
2020-06-29,NG,25133,573
2020-06-30,NG,25694,590
2020-07-01,NG,26484,603
2020-07-02,NG,27110,616
2020-07-03,NG,27564,628
2020-07-04,NG,28167,634
2020-07-05,NG,28711,645
2020-07-06,NG,29286,654
2020-07-07,NG,29789,669
2020-07-08,NG,30249,684
2020-07-09,NG,30748,689
2020-07-10,NG,31323,709
2020-07-11,NG,31987,724
2020-07-12,NG,32558,740
2020-07-13,NG,33153,744
2020-07-14,NG,33616,754
2020-07-15,NG,34259,760
2020-07-16,NG,34854,769
2020-07-17,NG,35454,772
2020-07-18,NG,36107,778
2020-07-19,NG,36663,789
2020-07-20,NG,37225,801
2020-07-21,NG,37801,805
2020-07-22,NG,38344,813
2020-07-23,NG,38948,833
2020-07-24,NG,39539,845
2020-07-25,NG,39977,856
2020-07-26,NG,40532,858
2020-07-27,NG,41180,860
2020-07-28,NG,41804,868
2020-07-29,NG,42208,873
2020-07-30,NG,42689,878
2020-07-31,NG,43151,879
2020-08-01,NG,43537,883
2020-08-02,NG,43841,888
2020-08-03,NG,44129,896
2020-08-04,NG,44433,910
2020-08-05,NG,44890,927
2020-08-06,NG,45244,930
2020-08-07,NG,45687,936
2020-08-08,NG,46140,942
2020-08-09,NG,46577,945
2020-08-10,NG,46867,950
2020-08-11,NG,47290,956
2020-08-12,NG,47743,956
2020-08-13,NG,48116,966
2020-08-14,NG,48445,973
2020-08-15,NG,48770,974
2020-08-16,NG,49068,975
2020-08-17,NG,49485,977
2020-08-18,NG,49895,981
2020-08-19,NG,50488,985
2020-08-20,NG,50964,992
2020-08-21,NG,51304,996
2020-08-22,NG,51905,997
2020-08-23,NG,52227,1002
2020-08-24,NG,52548,1004
2020-08-25,NG,52800,1007
2020-08-26,NG,53021,1010
2020-08-27,NG,53317,1011
2020-08-28,NG,53477,1011
2020-08-29,NG,53727,1011
2020-08-30,NG,53865,1013
2020-08-31,NG,54008,1013
2020-09-01,NG,54247,1023
2020-09-02,NG,54463,1027
2020-09-03,NG,54588,1048
2020-09-04,NG,54743,1051
2020-09-05,NG,54905,1054
2020-09-06,NG,55005,1057
2020-09-07,NG,55160,1061
2020-09-08,NG,55456,1067
2020-09-09,NG,55632,1070
2020-09-10,NG,55829,1075
2020-09-11,NG,56017,1076
2020-09-12,NG,56177,1078
2020-09-13,NG,56256,1082
2020-09-14,NG,56388,1083
2020-09-15,NG,56478,1088
2020-09-16,NG,56604,1091
2020-09-17,NG,56735,1093
2020-09-18,NG,56956,1094
2020-09-19,NG,57145,1095
2020-09-20,NG,57242,1098
2020-09-21,NG,57437,1100
2020-09-22,NG,57613,1100
2020-09-23,NG,57724,1102
2020-09-24,NG,57849,1102
2020-09-25,NG,58062,1103
2020-09-26,NG,58198,1106
2020-09-27,NG,58324,1108
2020-09-28,NG,58460,1111
2020-09-29,NG,58647,1111
2020-09-30,NG,58848,1112
2020-10-01,NG,59001,1112
2020-10-02,NG,59127,1112
2020-10-03,NG,59287,1113
2020-10-04,NG,59345,1113
2020-10-05,NG,59465,1113
2020-10-06,NG,59583,1113
2020-10-07,NG,59738,1113
2020-10-08,NG,59841,1113
2020-10-09,NG,59992,1113
2020-10-10,NG,60103,1115
2020-10-11,NG,60266,1115
2020-10-12,NG,60430,1115
2020-10-13,NG,60655,1116
2020-10-14,NG,60834,1116
2020-10-15,NG,60982,1116
2020-10-16,NG,61194,1119
2020-10-17,NG,61307,1123
2020-10-18,NG,61440,1125
2020-10-19,NG,61558,1125
2020-10-20,NG,61630,1125
2020-10-21,NG,61667,1125
2020-10-22,NG,61805,1127
2020-10-23,NG,61882,1129
2020-10-24,NG,61930,1129
2020-10-25,NG,61992,1130
2020-10-26,NG,62111,1132
2020-10-27,NG,62224,1135
2020-10-28,NG,62371,1139
2020-10-29,NG,62521,1141
2020-10-30,NG,62691,1144
2020-10-31,NG,62853,1144
2020-11-01,NG,62964,1146
2020-11-02,NG,63036,1147
2020-11-03,NG,63173,1151
2020-11-04,NG,63328,1155
2020-11-05,NG,63508,1155
2020-11-06,NG,63731,1155
2020-11-07,NG,63790,1154
2020-11-08,NG,64090,1154
2020-11-09,NG,64184,1158
2020-11-10,NG,64336,1160
2020-11-11,NG,64516,1162
2020-11-12,NG,64728,1162
2020-11-13,NG,64884,1163
2020-11-14,NG,64996,1163
2020-11-15,NG,65148,1163
2020-11-16,NG,65305,1163
2020-11-17,NG,65457,1163
2020-11-18,NG,65693,1163
2020-11-19,NG,65839,1165
2020-11-20,NG,65982,1165
2020-11-21,NG,66228,1166
2020-11-22,NG,66383,1167
2020-11-23,NG,66439,1168
2020-11-24,NG,66607,1169
2020-11-25,NG,66805,1169
2020-11-26,NG,66974,1169
2020-11-27,NG,67220,1171
2020-11-28,NG,67330,1171
2020-11-29,NG,67412,1173
2020-11-30,NG,67557,1173
2020-12-01,NG,67838,1176
2020-12-02,NG,67960,1177
2020-12-03,NG,68303,1179
2020-12-04,NG,68627,1179
2020-12-05,NG,68937,1180
2020-12-06,NG,69255,1180
2020-12-07,NG,69645,1181
2020-12-08,NG,70195,1182
2020-12-09,NG,70669,1184
2020-12-10,NG,71344,1190
2020-12-11,NG,72140,1190
2020-12-12,NG,72757,1195
2020-12-13,NG,73175,1197
2020-12-14,NG,73374,1197
2020-12-15,NG,74132,1200
2020-12-16,NG,75062,1200
2020-12-17,NG,76207,1201
2020-12-18,NG,77013,1212
2020-12-19,NG,77933,1218
2020-12-20,NG,78434,1221
2020-12-21,NG,78790,1227
2020-12-22,NG,79789,1231
2020-12-23,NG,80922,1236
2020-12-24,NG,81963,1242
2020-12-25,NG,82747,1246
2020-12-26,NG,83576,1247
2020-12-27,NG,84414,1254
2020-12-28,NG,84811,1264
2020-12-29,NG,85560,1267
2020-12-30,NG,86576,1278
2020-12-31,NG,87510,1289
2020-03-02,SN,1,0 # wgArticleId=63438421 wgCurRevisionId=1019351428 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Senegal_medical_cases_chart&oldid=1019351428&action=edit
2020-03-03,SN,1,0
2020-03-04,SN,4,0
2020-03-10,SN,5,0
2020-03-11,SN,5,0
2020-03-12,SN,10,0
2020-03-15,SN,24,0
2020-03-19,SN,36,0
2020-03-20,SN,47,0
2020-03-21,SN,56,0
2020-03-22,SN,67,0
2020-03-23,SN,79,0
2020-03-24,SN,86,0
2020-03-25,SN,99,0
2020-03-26,SN,105,0
2020-03-27,SN,119,0
2020-03-28,SN,130,0
2020-03-29,SN,142,0
2020-03-30,SN,162,0
2020-03-31,SN,175,0
2020-04-02,SN,195,1
2020-04-03,SN,207,1
2020-04-04,SN,219,2
2020-04-06,SN,226,2
2020-04-07,SN,237,2
2020-04-08,SN,244,2
2020-04-09,SN,250,2
2020-04-10,SN,265,2
2020-04-11,SN,278,2
2020-04-12,SN,280,2
2020-04-13,SN,291,2
2020-04-14,SN,299,2
2020-04-15,SN,314,2
2020-04-16,SN,335,2
2020-04-17,SN,342,2
2020-04-18,SN,350,3
2020-04-19,SN,367,3
2020-04-20,SN,377,5
2020-04-21,SN,412,5
2020-04-22,SN,442,6
2020-04-23,SN,479,6
2020-04-24,SN,545,7
2020-04-25,SN,614,7
2020-04-26,SN,671,9
2020-04-27,SN,736,9
2020-04-28,SN,823,9
2020-04-29,SN,882,9
2020-04-30,SN,933,9
2020-05-01,SN,1024,9
2020-05-02,SN,1115,9
2020-05-03,SN,1182,9
2020-05-04,SN,1271,10
2020-05-05,SN,1329,11
2020-05-06,SN,1433,12
2020-05-07,SN,1492,13
2020-05-08,SN,1551,13
2020-05-09,SN,1634,17
2020-05-10,SN,1709,19
2020-05-11,SN,1886,19
2020-05-12,SN,1995,19
2020-05-13,SN,2105,21
2020-05-14,SN,2189,23
2020-05-15,SN,2310,25
2020-05-16,SN,2429,25
2020-05-17,SN,2480,25
2020-05-18,SN,2544,26
2020-05-19,SN,2617,30
2020-05-20,SN,2714,30
2020-05-21,SN,2812,33
2020-05-22,SN,2909,33
2020-05-23,SN,2976,34
2020-05-24,SN,3047,35
2020-05-25,SN,3130,35
2020-05-26,SN,3161,36
2020-05-27,SN,3253,38
2020-05-28,SN,3348,39
2020-05-29,SN,3429,41
2020-05-30,SN,3535,42
2020-05-31,SN,3645,42
2020-06-01,SN,3739,42
2020-06-02,SN,3836,43
2020-06-03,SN,3932,45
2020-06-04,SN,4021,45
2020-06-05,SN,4155,45
2020-06-06,SN,4249,47
2020-06-07,SN,4328,49
2020-06-08,SN,4427,49
2020-06-09,SN,4516,52
2020-06-10,SN,4640,52
2020-06-11,SN,4759,55
2020-06-12,SN,4851,56
2020-06-13,SN,4996,60
2020-06-14,SN,5090,60
2020-06-15,SN,5173,64
2020-06-16,SN,5247,70
2020-06-17,SN,5369,73
2020-06-18,SN,5475,76
2020-06-19,SN,5639,79
2020-06-20,SN,5783,82
2020-06-21,SN,5888,84
2020-06-22,SN,5970,86
2020-06-23,SN,6034,89
2020-06-24,SN,6129,93
2020-06-25,SN,6233,94
2020-06-26,SN,6354,98
2020-06-27,SN,6459,102
2020-06-28,SN,6586,105
2020-06-29,SN,6698,108
2020-06-30,SN,6793,112
2020-07-01,SN,6925,116
2020-07-02,SN,7054,121
2020-07-03,SN,7164,125
2020-07-04,SN,7272,129
2020-07-05,SN,7400,133
2020-07-06,SN,7478,136
2020-07-07,SN,7547,137
2020-07-08,SN,7657,141
2020-07-09,SN,7784,143
2020-07-10,SN,7882,145
2020-07-11,SN,8014,145
2020-07-12,SN,8135,148
2020-07-13,SN,8198,150
2020-07-14,SN,8243,150
2020-07-15,SN,8369,153
2020-07-16,SN,8481,156
2020-07-17,SN,8544,160
2020-07-18,SN,8669,163
2020-07-19,SN,8810,167
2020-07-20,SN,8948,170
2020-07-21,SN,8985,174
2020-07-22,SN,9121,177
2020-07-23,SN,9266,178
2020-07-24,SN,9422,182
2020-07-25,SN,9552,187
2020-07-26,SN,9681,191
2020-07-27,SN,9764,194
2020-07-28,SN,9805,198
2020-07-29,SN,9961,200
2020-07-30,SN,10106,200
2020-07-31,SN,10232,204
2020-08-01,SN,10284,209
2020-08-02,SN,10344,209
2020-08-03,SN,10386,211
2020-08-04,SN,10432,214
2020-08-05,SN,10538,218
2020-08-06,SN,10715,223
2020-08-07,SN,10887,225
2020-08-08,SN,11003,229
2020-08-09,SN,11175,232
2020-08-10,SN,11312,236
2020-08-11,SN,11380,238
2020-08-12,SN,11587,242
2020-08-13,SN,11740,244
2020-08-14,SN,11872,249
2020-08-15,SN,12032,251
2020-08-16,SN,12162,253
2020-08-17,SN,12237,256
2020-08-18,SN,12305,256
2020-08-19,SN,12446,258
2020-08-20,SN,12559,261
2020-08-21,SN,12689,262
2020-08-22,SN,12850,266
2020-08-23,SN,12949,269
2020-08-24,SN,13013,272
2020-08-25,SN,13056,274
2020-08-26,SN,13186,275
2020-08-27,SN,13294,277
2020-08-28,SN,13384,279
2020-08-29,SN,13456,282
2020-08-30,SN,13556,284
2020-08-31,SN,13611,284
2020-09-01,SN,13655,284
2020-09-02,SN,13743,287
2020-09-03,SN,13826,287
2020-09-04,SN,13881,289
2020-09-05,SN,13948,290
2020-09-07,SN,14014,291
2020-09-08,SN,14044,292
2020-09-09,SN,14102,293
2020-09-10,SN,14150,293
2020-09-11,SN,14193,293
2020-09-12,SN,14237,295
2020-09-13,SN,14280,297
2020-09-14,SN,14306,297
2020-09-15,SN,14529,298
2020-09-16,SN,14568,299
2020-09-17,SN,14618,300
2020-09-18,SN,14645,301
2020-09-19,SN,14688,302
2020-09-20,SN,14714,302
2020-09-21,SN,14738,302
2020-09-22,SN,14759,302
2020-09-23,SN,14795,303
2020-09-24,SN,14816,304
2020-09-25,SN,14839,304
2020-09-26,SN,14869,306
2020-09-27,SN,14909,308
2020-09-28,SN,14919,309
2020-09-29,SN,14945,310
2020-09-30,SN,14982,311
2020-10-01,SN,15019,311
2020-10-02,SN,15051,312
2020-10-03,SN,15068,312
2020-10-04,SN,15094,312
2020-10-05,SN,15122,312
2020-10-06,SN,15141,312
2020-10-07,SN,15174,313
2020-10-08,SN,15190,313
2020-10-09,SN,15213,313
2020-10-10,SN,15244,314
2020-10-11,SN,15268,314
2020-10-12,SN,15292,315
2020-10-13,SN,15307,315
2020-10-14,SN,15331,316
2020-10-15,SN,15348,316
2020-10-16,SN,15368,317
2020-10-17,SN,15392,317
2020-10-18,SN,15418,317
2020-10-19,SN,15432,319
2020-10-20,SN,15459,320
2020-10-21,SN,15484,321
2020-10-22,SN,15508,321
2020-10-23,SN,15525,321
2020-10-24,SN,15543,321
2020-10-25,SN,15551,321
2020-10-26,SN,15565,322
2020-10-27,SN,15571,322
2020-10-28,SN,15582,322
2020-10-29,SN,15593,323
2020-10-30,SN,15605,323
2020-10-31,SN,15616,324
2020-11-01,SN,15630,325
2020-11-02,SN,15637,325
2020-11-03,SN,15640,326
2020-11-04,SN,15650,326
2020-11-05,SN,15668,326
2020-11-06,SN,15676,326
2020-11-07,SN,15693,326
2020-11-08,SN,15708,326
2020-11-09,SN,15711,326
2020-11-10,SN,15720,326
2020-11-11,SN,15735,326
2020-11-12,SN,15744,326
2020-11-13,SN,15755,326
2020-11-14,SN,15779,327
2020-11-15,SN,15793,328
2020-11-16,SN,15801,329
2020-11-17,SN,15806,329
2020-11-18,SN,15823,329
2020-11-19,SN,15835,329
2020-11-20,SN,15848,330
2020-11-21,SN,15865,330
2020-11-22,SN,15882,330
2020-11-23,SN,15897,330
2020-11-24,SN,15908,331
2020-11-25,SN,15927,331
2020-11-26,SN,15960,331
2020-11-27,SN,15981,332
2020-11-28,SN,16027,332
2020-11-29,SN,16075,333
2020-11-30,SN,16089,333
2020-12-01,SN,16107,333
2020-12-02,SN,16173,334
2020-12-03,SN,16217,335
2020-12-04,SN,16297,336
2020-12-05,SN,16397,337
2020-12-06,SN,16477,338
2020-12-07,SN,16553,340
2020-12-08,SN,16596,340
2020-12-09,SN,16665,341
2020-12-10,SN,16766,343
2020-12-11,SN,16957,345
2020-12-12,SN,16997,349
2020-12-13,SN,17075,349
2020-12-14,SN,17146,350
2020-12-15,SN,17216,350
2020-12-16,SN,17336,352
2020-12-17,SN,17451,355
2020-12-18,SN,17559,357
2020-12-19,SN,17670,361
2020-12-20,SN,17758,365
2020-12-21,SN,17879,371
2020-12-22,SN,17945,372
2020-12-23,SN,18043,378
2020-12-24,SN,18200,381
2020-12-25,SN,18369,386
2020-12-26,SN,18523,387
2020-12-27,SN,18609,388
2020-12-28,SN,18728,390
2020-12-29,SN,18806,395
2020-12-30,SN,18945,402
2020-12-31,SN,19140,410
2020-03-05,ZA,1,0 # wgArticleId=63339598 wgCurRevisionId=1021496123 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/South_Africa_medical_cases_chart&oldid=1021496123&action=edit
2020-03-06,ZA,1,0
2020-03-07,ZA,2,0
2020-03-08,ZA,3,0
2020-03-09,ZA,7,0
2020-03-10,ZA,7,0
2020-03-11,ZA,13,0
2020-03-12,ZA,16,0
2020-03-13,ZA,24,0
2020-03-14,ZA,38,0
2020-03-15,ZA,51,0
2020-03-16,ZA,62,0
2020-03-17,ZA,85,0
2020-03-18,ZA,116,0
2020-03-19,ZA,150,0
2020-03-20,ZA,202,0
2020-03-21,ZA,240,0
2020-03-22,ZA,274,0
2020-03-23,ZA,402,0
2020-03-24,ZA,554,0
2020-03-25,ZA,709,0
2020-03-26,ZA,927,0
2020-03-27,ZA,1170,1
2020-03-28,ZA,1187,1
2020-03-29,ZA,1280,2
2020-03-30,ZA,1326,3
2020-03-31,ZA,1353,5
2020-04-01,ZA,1380,5
2020-04-02,ZA,1462,5
2020-04-03,ZA,1505,7
2020-04-04,ZA,1585,9
2020-04-05,ZA,1655,11
2020-04-06,ZA,1686,12
2020-04-07,ZA,1749,13
2020-04-08,ZA,1845,18
2020-04-09,ZA,1934,18
2020-04-10,ZA,2003,24
2020-04-11,ZA,2028,25
2020-04-12,ZA,2173,25
2020-04-13,ZA,2272,27
2020-04-14,ZA,2415,27
2020-04-15,ZA,2506,34
2020-04-16,ZA,2605,48
2020-04-17,ZA,2783,50
2020-04-18,ZA,3034,52
2020-04-19,ZA,3158,54
2020-04-20,ZA,3300,58
2020-04-21,ZA,3465,58
2020-04-22,ZA,3635,65
2020-04-23,ZA,3953,75
2020-04-24,ZA,4220,79
2020-04-25,ZA,4361,86
2020-04-26,ZA,4546,87
2020-04-27,ZA,4793,90
2020-04-28,ZA,4996,93
2020-04-29,ZA,5350,103
2020-04-30,ZA,5647,103
2020-05-01,ZA,5951,116
2020-05-02,ZA,6336,123
2020-05-03,ZA,6783,131
2020-05-04,ZA,7220,138
2020-05-05,ZA,7572,148
2020-05-06,ZA,7808,153
2020-05-07,ZA,8232,161
2020-05-08,ZA,8895,178
2020-05-09,ZA,9420,186
2020-05-10,ZA,10015,194
2020-05-11,ZA,10652,206
2020-05-12,ZA,11350,206
2020-05-13,ZA,12074,219
2020-05-14,ZA,12739,238
2020-05-15,ZA,13524,247
2020-05-16,ZA,14355,261
2020-05-17,ZA,15515,264
2020-05-18,ZA,16433,286
2020-05-19,ZA,17200,312
2020-05-20,ZA,18003,339
2020-05-21,ZA,19137,369
2020-05-22,ZA,20125,397
2020-05-23,ZA,21343,407
2020-05-24,ZA,22583,429
2020-05-25,ZA,23615,481
2020-05-26,ZA,24264,524
2020-05-27,ZA,25937,552
2020-05-28,ZA,27403,577
2020-05-29,ZA,29240,611
2020-05-30,ZA,30967,643
2020-05-31,ZA,32683,683
2020-06-01,ZA,34357,705
2020-06-02,ZA,35812,755
2020-06-03,ZA,37525,792
2020-06-04,ZA,40792,848
2020-06-05,ZA,43434,908
2020-06-06,ZA,45973,952
2020-06-07,ZA,48285,998
2020-06-08,ZA,50879,1080
2020-06-09,ZA,52991,1162
2020-06-10,ZA,55421,1210
2020-06-11,ZA,58568,1284
2020-06-12,ZA,61927,1354
2020-06-13,ZA,65736,1423
2020-06-14,ZA,70038,1480
2020-06-15,ZA,73533,1568
2020-06-16,ZA,76334,1625
2020-06-17,ZA,80412,1674
2020-06-18,ZA,83890,1737
2020-06-19,ZA,87715,1831
2020-06-20,ZA,92681,1877
2020-06-21,ZA,97302,1930
2020-06-22,ZA,101590,1991
2020-06-23,ZA,106108,2102
2020-06-24,ZA,111796,2205
2020-06-25,ZA,118375,2292
2020-06-26,ZA,124590,2340
2020-06-27,ZA,131800,2413
2020-06-28,ZA,138134,2456
2020-06-29,ZA,144264,2529
2020-06-30,ZA,151209,2657
2020-07-01,ZA,159333,2749
2020-07-02,ZA,168061,2844
2020-07-03,ZA,177124,2952
2020-07-04,ZA,187977,3026
2020-07-05,ZA,196750,3199
2020-07-06,ZA,205721,3310
2020-07-07,ZA,215855,3502
2020-07-08,ZA,224665,3600
2020-07-09,ZA,238399,3720
2020-07-10,ZA,250687,3860
2020-07-11,ZA,264184,3971
2020-07-12,ZA,276242,4079
2020-07-13,ZA,287796,4172
2020-07-14,ZA,298292,4346
2020-07-15,ZA,311049,4453
2020-07-16,ZA,324221,4669
2020-07-17,ZA,337594,4804
2020-07-18,ZA,350879,4948
2020-07-19,ZA,364328,5033
2020-07-20,ZA,373628,5173
2020-07-21,ZA,381798,5368
2020-07-22,ZA,394948,5940
2020-07-23,ZA,408052,6093
2020-07-24,ZA,421996,6343
2020-07-25,ZA,434200,6655
2020-07-26,ZA,445433,6769
2020-07-27,ZA,452529,7067
2020-07-28,ZA,459761,7257
2020-07-29,ZA,471123,7497
2020-07-30,ZA,482169,7812
2020-07-31,ZA,493183,8005
2020-08-01,ZA,503290,8153
2020-08-02,ZA,511485,8366
2020-08-03,ZA,516862,8539
2020-08-04,ZA,521318,8884
2020-08-05,ZA,529877,9298
2020-08-06,ZA,538184,9604
2020-08-07,ZA,545476,9909
2020-08-08,ZA,553188,10210
2020-08-09,ZA,559858,10408
2020-08-10,ZA,563598,10621
2020-08-11,ZA,566109,10751
2020-08-12,ZA,568919,11010
2020-08-13,ZA,572865,11270
2020-08-14,ZA,579140,11556
2020-08-15,ZA,583653,11677
2020-08-16,ZA,587345,11839
2020-08-17,ZA,589886,11982
2020-08-18,ZA,592144,12264
2020-08-19,ZA,596060,12423
2020-08-20,ZA,599940,12618
2020-08-21,ZA,603338,12843
2020-08-22,ZA,607045,12987
2020-08-23,ZA,609773,13059
2020-08-24,ZA,611450,13159
2020-08-25,ZA,613017,13308
2020-08-26,ZA,615701,13502
2020-08-27,ZA,618286,13628
2020-08-28,ZA,620132,13743
2020-08-29,ZA,622551,13981
2020-08-30,ZA,625056,14028
2020-08-31,ZA,627041,14149
2020-09-01,ZA,628259,14263
2020-09-02,ZA,630595,14389
2020-09-03,ZA,633015,14563
2020-09-04,ZA,635078,14678
2020-09-05,ZA,636884,14779
2020-09-06,ZA,638517,14889
2020-09-07,ZA,639362,15004
2020-09-08,ZA,640441,15086
2020-09-09,ZA,642431,15168
2020-09-10,ZA,644438,15265
2020-09-11,ZA,646398,15378
2020-09-12,ZA,648214,15427
2020-09-13,ZA,649793,15447
2020-09-14,ZA,650749,15499
2020-09-15,ZA,651521,15641
2020-09-16,ZA,653444,15705
2020-09-17,ZA,655572,15772
2020-09-18,ZA,657627,15857
2020-09-19,ZA,659626,15940
2020-09-20,ZA,661211,15953
2020-09-21,ZA,661936,15992
2020-09-22,ZA,663282,16118
2020-09-23,ZA,665188,16206
2020-09-24,ZA,667049,16283
2020-09-25,ZA,668529,16312
2020-09-26,ZA,669498,16376
2020-09-27,ZA,670766,16398
2020-09-28,ZA,671669,16586
2020-09-29,ZA,672572,16667
2020-09-30,ZA,674339,16734
2020-10-01,ZA,676084,16866
2020-10-02,ZA,677833,16909
2020-10-03,ZA,679716,16938
2020-10-04,ZA,681289,16976
2020-10-05,ZA,682215,17016
2020-10-06,ZA,683242,17103
2020-10-07,ZA,685155,17248
2020-10-08,ZA,686891,17408
2020-10-09,ZA,688352,17547
2020-10-10,ZA,690896,17673
2020-10-11,ZA,692471,17780
2020-10-12,ZA,693359,17863
2020-10-13,ZA,694537,18028
2020-10-14,ZA,696414,18151
2020-10-15,ZA,698184,18309
2020-10-16,ZA,700203,18370
2020-10-17,ZA,702131,18408
2020-10-18,ZA,703793,18471
2020-10-19,ZA,705254,18492
2020-10-20,ZA,706304,18656
2020-10-21,ZA,708359,18741
2020-10-22,ZA,710515,18843
2020-10-23,ZA,712412,18891
2020-10-24,ZA,714246,18944
2020-10-25,ZA,715868,18968
2020-10-26,ZA,716759,19008
2020-10-27,ZA,717851,19053
2020-10-28,ZA,719714,19111
2020-10-29,ZA,721770,19164
2020-10-30,ZA,723682,19230
2020-10-31,ZA,725452,19276
2020-11-01,ZA,726823,19411
2020-11-02,ZA,727595,19465
2020-11-03,ZA,728836,19539
2020-11-04,ZA,730548,19585
2020-11-05,ZA,732414,19677
2020-11-06,ZA,734175,19749
2020-11-07,ZA,735906,19789
2020-11-08,ZA,737278,19809
2020-11-09,ZA,738525,19845
2020-11-10,ZA,740254,19951
2020-11-11,ZA,742394,20011
2020-11-12,ZA,744732,20076
2020-11-13,ZA,746945,20153
2020-11-14,ZA,749182,20206
2020-11-15,ZA,751024,20241
2020-11-16,ZA,752269,20314
2020-11-17,ZA,754256,20432
2020-11-18,ZA,757144,20556
2020-11-19,ZA,759658,20671
2020-11-20,ZA,762763,20759
2020-11-21,ZA,765409,20845
2020-11-22,ZA,767679,20903
2020-11-23,ZA,769759,20968
2020-11-24,ZA,772252,21083
2020-11-25,ZA,775502,21201
2020-11-26,ZA,778571,21289
2020-11-27,ZA,781941,21378
2020-11-28,ZA,785139,21439
2020-11-29,ZA,787702,21477
2020-11-30,ZA,790004,21535
2020-12-01,ZA,792299,21644
2020-12-02,ZA,796472,21709
2020-12-03,ZA,800872,21803
2020-12-04,ZA,805804,21963
2020-12-05,ZA,810449,22067
2020-12-06,ZA,814565,22206
2020-12-07,ZA,817878,22249
2020-12-08,ZA,821889,22432
2020-12-09,ZA,828598,22574
2020-12-10,ZA,836764,22747
2020-12-11,ZA,845083,22952
2020-12-12,ZA,852965,23106
2020-12-13,ZA,860964,23276
2020-12-14,ZA,866127,23451
2020-12-15,ZA,873679,23661
2020-12-16,ZA,883687,23827
2020-12-17,ZA,892813,24011
2020-12-18,ZA,901538,24285
2020-12-19,ZA,912477,24539
2020-12-20,ZA,921922,24691
2020-12-21,ZA,930711,24907
2020-12-22,ZA,940212,25246
2020-12-23,ZA,954258,25657
2020-12-24,ZA,968563,25983
2020-12-25,ZA,983359,26276
2020-12-26,ZA,994911,26521
2020-12-27,ZA,1004413,26735
2020-12-28,ZA,1011871,27071
2020-12-29,ZA,1021451,27568
2020-12-30,ZA,1039161,28033
2020-12-31,ZA,1057161,28469
2020-03-16,TZ,1,0 # wgArticleId=63622084 wgCurRevisionId=1015732304 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Tanzania_medical_cases_chart&oldid=1015732304&action=edit
2020-03-18,TZ,3,0
2020-03-19,TZ,6,0
2020-03-22,TZ,12,0
2020-03-25,TZ,13,0
2020-03-28,TZ,14,0
2020-03-30,TZ,19,0
2020-04-01,TZ,20,1
2020-04-03,TZ,20,1
2020-04-05,TZ,22,1
2020-04-06,TZ,24,1
2020-04-07,TZ,24,1
2020-04-08,TZ,25,1
2020-04-09,TZ,25,1
2020-04-10,TZ,32,3
2020-04-13,TZ,49,3
2020-04-14,TZ,53,3
2020-04-15,TZ,88,4
2020-04-16,TZ,94,4
2020-04-17,TZ,147,5
2020-04-19,TZ,170,7
2020-04-20,TZ,254,10
2020-04-22,TZ,284,10
2020-04-24,TZ,299,10
2020-04-29,TZ,480,16
2020-05-14,TZ,509,21
2020-03-06,TG,1,0 # wgArticleId=63438663 wgCurRevisionId=1020231819 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Togo_medical_cases_chart&oldid=1020231819&action=edit
2020-03-20,TG,9,0
2020-03-21,TG,16,0
2020-03-27,TG,25,1
2020-03-30,TG,30,1
2020-03-31,TG,34,1
2020-04-01,TG,36,2
2020-04-02,TG,39,2
2020-04-03,TG,40,3
2020-04-04,TG,41,3
2020-04-05,TG,44,3
2020-04-06,TG,58,3
2020-04-07,TG,65,3
2020-04-08,TG,70,3
2020-04-09,TG,73,3
2020-04-10,TG,76,3
2020-04-11,TG,76,3
2020-04-12,TG,76,3
2020-04-13,TG,77,3
2020-04-14,TG,77,3
2020-04-15,TG,81,3
2020-04-16,TG,81,5
2020-04-17,TG,83,5
2020-04-18,TG,84,5
2020-04-19,TG,84,5
2020-04-20,TG,84,6
2020-04-21,TG,86,6
2020-04-22,TG,88,6
2020-04-23,TG,88,6
2020-04-24,TG,90,6
2020-04-25,TG,96,6
2020-04-26,TG,98,6
2020-04-27,TG,98,6
2020-04-28,TG,99,6
2020-04-29,TG,109,7
2020-04-30,TG,116,9
2020-05-01,TG,123,9
2020-05-02,TG,123,9
2020-05-03,TG,124,9
2020-05-04,TG,126,9
2020-05-05,TG,128,9
2020-05-06,TG,128,9
2020-05-07,TG,135,9
2020-05-08,TG,145,10
2020-05-09,TG,153,10
2020-05-10,TG,174,11
2020-05-11,TG,181,11
2020-05-12,TG,199,11
2020-05-13,TG,219,11
2020-05-14,TG,238,11
2020-05-15,TG,263,11
2020-05-16,TG,298,11
2020-05-17,TG,301,11
2020-05-18,TG,330,12
2020-05-19,TG,338,12
2020-05-20,TG,340,12
2020-05-21,TG,354,12
2020-05-22,TG,363,12
2020-05-23,TG,373,12
2020-05-24,TG,381,12
2020-05-25,TG,386,13
2020-05-26,TG,391,13
2020-05-27,TG,395,13
2020-05-28,TG,422,13
2020-05-29,TG,428,13
2020-05-30,TG,433,13
2020-05-31,TG,442,13
2020-06-01,TG,443,13
2020-06-02,TG,445,13
2020-06-03,TG,452,13
2020-06-04,TG,465,13
2020-06-05,TG,485,13
2020-06-06,TG,487,13
2020-06-07,TG,495,13
2020-06-08,TG,497,13
2020-06-09,TG,501,13
2020-06-10,TG,522,13
2020-06-11,TG,524,13
2020-06-12,TG,525,13
2020-06-13,TG,530,13
2020-06-14,TG,531,13
2020-06-15,TG,532,13
2020-06-16,TG,537,13
2020-06-17,TG,544,13
2020-06-18,TG,547,13
2020-06-19,TG,555,13
2020-06-20,TG,561,13
2020-06-21,TG,569,13
2020-06-22,TG,569,13
2020-06-23,TG,576,13
2020-06-24,TG,583,14
2020-06-25,TG,588,14
2020-06-26,TG,591,14
2020-06-27,TG,615,14
2020-06-28,TG,642,14
2020-06-29,TG,643,14
2020-06-30,TG,650,14
2020-07-01,TG,661,14
2020-07-02,TG,667,14
2020-07-03,TG,671,14
2020-07-04,TG,676,15
2020-07-05,TG,680,15
2020-07-06,TG,680,15
2020-07-07,TG,689,15
2020-07-08,TG,695,15
2020-07-09,TG,704,15
2020-07-10,TG,710,15
2020-07-11,TG,710,15
2020-07-12,TG,720,15
2020-07-13,TG,721,15
2020-07-14,TG,731,15
2020-07-15,TG,740,15
2020-07-16,TG,749,15
2020-07-17,TG,766,15
2020-07-18,TG,774,15
2020-07-19,TG,778,15
2020-07-20,TG,783,15
2020-07-21,TG,790,15
2020-07-22,TG,806,16
2020-07-23,TG,828,16
2020-07-24,TG,839,17
2020-07-25,TG,853,17
2020-07-26,TG,868,18
2020-07-27,TG,874,18
2020-07-28,TG,896,18
2020-07-29,TG,896,18
2020-07-30,TG,908,18
2020-07-31,TG,941,19
2020-08-01,TG,958,19
2020-08-02,TG,961,19
2020-08-03,TG,976,19
2020-08-04,TG,988,19
2020-08-05,TG,1001,21
2020-08-06,TG,1012,22
2020-08-07,TG,1028,22
2020-08-08,TG,1046,23
2020-08-09,TG,1060,23
2020-08-10,TG,1067,25
2020-08-11,TG,1070,26
2020-08-12,TG,1092,26
2020-08-13,TG,1104,26
2020-08-14,TG,1124,26
2020-08-15,TG,1130,27
2020-08-16,TG,1147,27
2020-08-17,TG,1154,27
2020-08-18,TG,1173,27
2020-08-19,TG,1190,27
2020-08-20,TG,1212,27
2020-08-21,TG,1239,27
2020-08-22,TG,1275,27
2020-08-23,TG,1277,27
2020-08-24,TG,1295,27
2020-08-25,TG,1309,27
2020-08-26,TG,1326,27
2020-08-27,TG,1326,27
2020-08-28,TG,1365,27
2020-08-29,TG,1390,27
2020-08-30,TG,1396,27
2020-08-31,TG,1400,28
2020-09-01,TG,1416,28
2020-09-02,TG,1434,30
2020-09-03,TG,1443,31
2020-09-04,TG,1457,31
2020-09-05,TG,1477,32
2020-09-06,TG,1488,33
2020-09-07,TG,1493,33
2020-09-08,TG,1513,34
2020-09-09,TG,1528,36
2020-09-10,TG,1537,37
2020-09-11,TG,1548,37
2020-09-12,TG,1555,37
2020-09-13,TG,1572,37
2020-09-14,TG,1578,40
2020-09-15,TG,1595,40
2020-09-16,TG,1608,40
2020-09-17,TG,1618,41
2020-09-18,TG,1640,41
2020-09-19,TG,1659,41
2020-09-20,TG,1666,41
2020-09-21,TG,1669,41
2020-09-22,TG,1683,41
2020-09-23,TG,1701,41
2020-09-24,TG,1707,44
2020-09-25,TG,1722,44
2020-09-26,TG,1736,46
2020-09-27,TG,1743,46
2020-09-28,TG,1749,47
2020-09-29,TG,1759,48
2020-09-30,TG,1784,48
2020-10-01,TG,1809,48
2020-10-02,TG,1818,48
2020-10-03,TG,1840,48
2020-10-04,TG,1854,48
2020-10-05,TG,1864,48
2020-10-06,TG,1881,49
2020-10-07,TG,1898,49
2020-10-08,TG,1907,49
2020-10-09,TG,1921,49
2020-10-10,TG,1935,49
2020-10-11,TG,1940,49
2020-10-12,TG,1949,49
2020-10-13,TG,1972,50
2020-10-14,TG,1983,51
2020-10-15,TG,1996,51
2020-10-16,TG,2027,51
2020-10-17,TG,2049,51
2020-10-18,TG,2057,51
2020-10-19,TG,2071,51
2020-10-20,TG,2104,51
2020-10-21,TG,2120,51
2020-10-22,TG,2139,52
2020-10-23,TG,2162,52
2020-10-24,TG,2187,52
2020-10-25,TG,2200,52
2020-10-26,TG,2204,53
2020-10-27,TG,2229,54
2020-10-28,TG,2238,54
2020-10-29,TG,2296,55
2020-10-30,TG,2312,55
2020-11-01,TG,2357,57
2020-11-02,TG,2364,57
2020-11-03,TG,2381,57
2020-11-04,TG,2406,57
2020-11-05,TG,2442,57
2020-11-06,TG,2460,57
2020-11-07,TG,2483,57
2020-11-08,TG,2516,57
2020-11-09,TG,2523,57
2020-11-10,TG,2558,57
2020-11-11,TG,2593,59
2020-11-12,TG,2605,60
2020-11-13,TG,2627,60
2020-11-14,TG,2651,61
2020-11-15,TG,2675,61
2020-11-16,TG,2693,61
2020-11-17,TG,2722,62
2020-11-18,TG,2752,63
2020-11-19,TG,2771,63
2020-11-20,TG,2796,64
2020-11-21,TG,2829,64
2020-11-22,TG,2843,64
2020-11-23,TG,2854,64
2020-11-24,TG,2872,64
2020-11-25,TG,2889,64
2020-11-26,TG,2904,64
2020-11-27,TG,2926,64
2020-11-28,TG,2946,64
2020-11-29,TG,2962,64
2020-11-30,TG,2974,64
2020-12-01,TG,2997,64
2020-12-02,TG,3014,65
2020-12-03,TG,3039,65
2020-12-04,TG,3051,65
2020-12-05,TG,3085,65
2020-12-06,TG,3095,65
2020-12-07,TG,3111,65
2020-12-08,TG,3132,65
2020-12-09,TG,3151,65
2020-12-10,TG,3182,66
2020-12-11,TG,3202,66
2020-12-12,TG,3221,66
2020-12-13,TG,3251,66
2020-12-14,TG,3266,66
2020-12-15,TG,3295,66
2020-12-16,TG,3315,66
2020-12-17,TG,3330,66
2020-12-18,TG,3350,66
2020-12-19,TG,3396,66
2020-12-20,TG,3416,66
2020-12-21,TG,3436,66
2020-12-22,TG,3467,66
2020-12-23,TG,3494,68
2020-12-24,TG,3520,68
2020-12-25,TG,3546,68
2020-12-26,TG,3555,68
2020-12-27,TG,3555,68
2020-12-28,TG,3576,68
2020-12-29,TG,3604,68
2020-12-30,TG,3611,68
2020-12-31,TG,3633,68
2020-03-02,TN,1,0 # wgArticleId=63409838 wgCurRevisionId=1020231984 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Tunisia_medical_cases_chart&oldid=1020231984&action=edit
2020-03-03,TN,1,0
2020-03-04,TN,1,0
2020-03-05,TN,1,0
2020-03-06,TN,1,0
2020-03-07,TN,1,0
2020-03-08,TN,2,0
2020-03-09,TN,5,0
2020-03-10,TN,6,0
2020-03-11,TN,7,0
2020-03-12,TN,13,0
2020-03-13,TN,16,0
2020-03-14,TN,18,0
2020-03-15,TN,20,0
2020-03-16,TN,24,0
2020-03-17,TN,27,0
2020-03-18,TN,29,0
2020-03-19,TN,39,1
2020-03-20,TN,54,1
2020-03-21,TN,60,1
2020-03-22,TN,75,3
2020-03-23,TN,89,3
2020-03-24,TN,114,4
2020-03-25,TN,173,5
2020-03-26,TN,197,5
2020-03-27,TN,227,7
2020-03-28,TN,278,8
2020-03-29,TN,312,8
2020-03-30,TN,362,9
2020-03-31,TN,394,10
2020-04-01,TN,423,12
2020-04-02,TN,455,14
2020-04-03,TN,495,20
2020-04-04,TN,553,20
2020-04-05,TN,574,26
2020-04-06,TN,596,26
2020-04-07,TN,623,27
2020-04-08,TN,628,28
2020-04-09,TN,643,29
2020-04-10,TN,671,29
2020-04-11,TN,685,32
2020-04-12,TN,707,35
2020-04-13,TN,726,38
2020-04-14,TN,747,38
2020-04-15,TN,780,39
2020-04-16,TN,822,41
2020-04-17,TN,864,41
2020-04-18,TN,866,41
2020-04-19,TN,879,42
2020-04-20,TN,884,42
2020-04-21,TN,901,42
2020-04-22,TN,909,42
2020-04-23,TN,918,42
2020-04-24,TN,922,42
2020-04-25,TN,939,42
2020-04-26,TN,949,42
2020-04-27,TN,967,43
2020-04-28,TN,975,44
2020-04-29,TN,980,44
2020-04-30,TN,994,45
2020-05-01,TN,998,45
2020-05-02,TN,1009,46
2020-05-03,TN,1013,46
2020-05-04,TN,1018,47
2020-05-05,TN,1022,47
2020-05-06,TN,1025,47
2020-05-07,TN,1026,48
2020-05-08,TN,1030,49
2020-05-09,TN,1032,49
2020-05-10,TN,1032,49
2020-05-11,TN,1032,49
2020-05-12,TN,1032,49
2020-05-13,TN,1032,49
2020-05-14,TN,1032,49
2020-05-15,TN,1035,49
2020-05-16,TN,1037,49
2020-05-17,TN,1037,49
2020-05-18,TN,1043,49
2020-05-19,TN,1043,50
2020-05-20,TN,1045,51
2020-05-21,TN,1046,51
2020-05-22,TN,1048,51
2020-05-23,TN,1048,51
2020-05-24,TN,1048,52
2020-05-25,TN,1051,52
2020-05-26,TN,1051,52
2020-05-27,TN,1051,52
2020-05-28,TN,1068,52
2020-05-29,TN,1071,52
2020-05-30,TN,1076,52
2020-05-31,TN,1077,52
2020-06-01,TN,1084,52
2020-06-02,TN,1086,52
2020-06-03,TN,1087,53
2020-06-04,TN,1087,53
2020-06-05,TN,1087,53
2020-06-06,TN,1087,53
2020-06-07,TN,1087,53
2020-06-08,TN,1087,53
2020-06-09,TN,1087,53
2020-06-10,TN,1087,53
2020-06-11,TN,1087,53
2020-06-12,TN,1093,53
2020-06-13,TN,1094,53
2020-06-14,TN,1096,53
2020-06-15,TN,1110,53
2020-06-16,TN,1125,53
2020-06-17,TN,1128,54
2020-06-18,TN,1132,54
2020-06-19,TN,1146,54
2020-06-20,TN,1156,54
2020-06-21,TN,1157,54
2020-06-22,TN,1159,54
2020-06-23,TN,1159,54
2020-06-24,TN,1160,54
2020-06-25,TN,1162,54
2020-06-26,TN,1164,54
2020-06-27,TN,1168,54
2020-06-28,TN,1169,54
2020-06-29,TN,1172,54
2020-06-30,TN,1174,54
2020-07-01,TN,1175,54
2020-07-02,TN,1178,54
2020-07-03,TN,1181,54
2020-07-04,TN,1186,54
2020-07-05,TN,1188,54
2020-07-06,TN,1199,54
2020-07-07,TN,1205,54
2020-07-08,TN,1221,54
2020-07-09,TN,1231,54
2020-07-10,TN,1240,54
2020-07-11,TN,1245,54
2020-07-12,TN,1263,54
2020-07-13,TN,1302,54
2020-07-14,TN,1306,54
2020-07-15,TN,1319,54
2020-07-16,TN,1327,54
2020-07-17,TN,1336,54
2020-07-18,TN,1348,54
2020-07-19,TN,1374,54
2020-07-20,TN,1381,54
2020-07-21,TN,1389,54
2020-07-22,TN,1394,54
2020-07-23,TN,1406,54
2020-07-24,TN,1425,54
2020-07-25,TN,1443,54
2020-07-26,TN,1452,54
2020-07-27,TN,1455,54
2020-07-28,TN,1468,54
2020-07-29,TN,1488,54
2020-07-30,TN,1514,54
2020-07-31,TN,1535,54
2020-08-01,TN,1552,55
2020-08-02,TN,1561,55
2020-08-03,TN,1565,55
2020-08-04,TN,1584,55
2020-08-05,TN,1601,55
2020-08-06,TN,1642,55
2020-08-07,TN,1656,55
2020-08-08,TN,1678,55
2020-08-09,TN,1697,55
2020-08-10,TN,1717,55
2020-08-11,TN,1738,56
2020-08-12,TN,1780,56
2020-08-13,TN,1847,57
2020-08-14,TN,1903,57
2020-08-15,TN,2023,58
2020-08-16,TN,2107,58
2020-08-17,TN,2185,60
2020-08-18,TN,2314,61
2020-08-19,TN,2427,64
2020-08-20,TN,2543,67
2020-08-21,TN,2607,68
2020-08-22,TN,2738,74
2020-08-23,TN,2818,77
2020-08-24,TN,2893,77
2020-08-25,TN,3069,77
2020-08-26,TN,3206,77
2020-08-27,TN,3323,79
2020-08-28,TN,3461,80
2020-08-29,TN,3572,82
2020-08-30,TN,3685,82
2020-08-31,TN,3803,83
2020-09-01,TN,3963,86
2020-09-02,TN,4196,87
2020-09-03,TN,4394,90
2020-09-04,TN,4542,93
2020-09-05,TN,4776,101
2020-09-06,TN,5041,101
2020-09-07,TN,5124,102
2020-09-08,TN,5417,104
2020-09-09,TN,5417,104
2020-09-10,TN,5882,107
2020-09-11,TN,6259,113
2020-09-12,TN,6635,119
2020-09-13,TN,6635,119
2020-09-14,TN,7382,131
2020-09-15,TN,7623,139
2020-09-16,TN,8100,147
2020-09-17,TN,8570,153
2020-09-18,TN,8570,153
2020-09-19,TN,9110,160
2020-09-20,TN,9736,181
2020-09-21,TN,10732,187
2020-09-22,TN,11260,194
2020-09-23,TN,12479,206
2020-09-24,TN,13305,214
2020-09-25,TN,14392,229
2020-09-26,TN,14392,229
2020-09-27,TN,16114,258
2020-09-28,TN,16114,258
2020-09-29,TN,17405,299
2020-09-30,TN,18413,324
2020-10-01,TN,18413,324
2020-10-02,TN,19721,332
2020-10-03,TN,20944,339
2020-10-04,TN,22230,397
2020-10-05,TN,22230,397
2020-10-06,TN,22230,397
2020-10-07,TN,24542,452
2020-10-08,TN,26899,510
2020-10-09,TN,26899,510
2020-10-10,TN,31259,571
2020-10-11,TN,32556,599
2020-10-12,TN,32556,599
2020-10-13,TN,32556,599
2020-10-14,TN,34790,643
2020-10-15,TN,34790,643
2020-10-16,TN,34790,643
2020-10-17,TN,40542,790
2020-10-18,TN,40542,790
2020-10-19,TN,42727,868
2020-10-20,TN,44450,898
2020-10-21,TN,45892,935
2020-10-22,TN,45892,935
2020-10-23,TN,47214,991
2020-10-24,TN,49375,1036
2020-10-25,TN,50981,1036
2020-10-26,TN,52399,1101
2020-10-27,TN,52399,1101
2020-10-28,TN,54278,1153
2020-10-29,TN,54278,1153
2020-10-30,TN,58029,1273
2020-10-31,TN,59813,1317
2020-11-01,TN,61115,1348
2020-11-02,TN,61906,1381
2020-11-03,TN,63126,1483
2020-11-04,TN,64363,1562
2020-11-05,TN,66334,1648
2020-11-06,TN,66334,1721
2020-11-07,TN,69543,1794
2020-11-08,TN,71119,1873
2020-11-09,TN,71569,1920
2020-11-10,TN,72993,2006
2020-11-11,TN,74522,2100
2020-11-12,TN,76106,2151
2020-11-13,TN,77668,2209
2020-11-14,TN,79339,2279
2020-11-15,TN,80404,2345
2020-11-16,TN,81003,2396
2020-11-17,TN,81723,2445
2020-11-18,TN,83772,2541
2020-11-19,TN,83772,2541
2020-11-20,TN,86265,2684
2020-11-21,TN,87471,2752
2020-11-22,TN,88711,2821
2020-11-23,TN,89196,2862
2020-11-24,TN,90213,2935
2020-11-25,TN,91307,2983
2020-11-26,TN,92475,3034
2020-11-27,TN,93770,3106
2020-11-28,TN,94980,3153
2020-11-29,TN,96251,3219
2020-11-30,TN,96769,3260
2020-12-01,TN,96769,3260
2020-12-02,TN,99280,3359
2020-12-03,TN,100683,3415
2020-12-04,TN,101900,3481
2020-12-05,TN,102991,3526
2020-12-06,TN,104002,3561
2020-12-07,TN,104329,3596
2020-12-08,TN,105445,3668
2020-12-09,TN,106856,3717
2020-12-10,TN,107814,3758
2020-12-11,TN,109104,3801
2020-12-12,TN,110393,3836
2020-12-13,TN,111361,3894
2020-12-14,TN,111361,3894
2020-12-15,TN,113241,3956
2020-12-16,TN,114547,3997
2020-12-17,TN,115966,4032
2020-12-18,TN,117582,4090
2020-12-19,TN,119151,4126
2020-12-20,TN,120687,4158
2020-12-21,TN,121718,4199
2020-12-22,TN,123323,4237
2020-12-23,TN,125000,4275
2020-12-24,TN,126752,4324
2020-12-25,TN,128578,4385
2020-12-26,TN,130230,4426
2020-12-27,TN,131592,4466
2020-12-28,TN,133204,4518
2020-12-29,TN,134802,4570
2020-12-30,TN,137216,4620
2020-12-31,TN,139140,4676
2020-03-03,AR,1,0 # wgArticleId=63443816 wgCurRevisionId=1021636704 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Argentina_medical_cases_chart&oldid=1021636704&action=edit
2020-03-04,AR,1,0
2020-03-05,AR,2,0
2020-03-06,AR,8,0
2020-03-07,AR,9,1
2020-03-08,AR,12,1
2020-03-09,AR,17,1
2020-03-10,AR,19,1
2020-03-11,AR,21,1
2020-03-12,AR,31,1
2020-03-13,AR,34,2
2020-03-14,AR,45,2
2020-03-15,AR,56,2
2020-03-16,AR,65,2
2020-03-17,AR,79,2
2020-03-18,AR,97,2
2020-03-19,AR,128,3
2020-03-20,AR,158,3
2020-03-21,AR,225,4
2020-03-22,AR,266,4
2020-03-23,AR,301,4
2020-03-24,AR,387,6
2020-03-25,AR,502,8
2020-03-26,AR,589,12
2020-03-27,AR,690,17
2020-03-28,AR,745,19
2020-03-29,AR,820,20
2020-03-30,AR,966,24
2020-03-31,AR,1054,27
2020-04-01,AR,1133,31
2020-04-02,AR,1265,36
2020-04-03,AR,1353,42
2020-04-04,AR,1451,43
2020-04-05,AR,1554,46
2020-04-06,AR,1628,53
2020-04-07,AR,1715,60
2020-04-08,AR,1795,65
2020-04-09,AR,1894,79
2020-04-10,AR,1975,82
2020-04-11,AR,2137,89
2020-04-12,AR,2203,94
2020-04-13,AR,2272,98
2020-04-14,AR,2432,105
2020-04-15,AR,2560,112
2020-04-16,AR,2658,122
2020-04-17,AR,2747,129
2020-04-18,AR,2828,132
2020-04-19,AR,2930,134
2020-04-20,AR,3020,142
2020-04-21,AR,3133,151
2020-04-22,AR,3276,159
2020-04-23,AR,3423,165
2020-04-24,AR,3595,176
2020-04-25,AR,3767,185
2020-04-26,AR,3879,192
2020-04-27,AR,3990,197
2020-04-28,AR,4114,207
2020-04-29,AR,4272,214
2020-04-30,AR,4415,218
2020-05-01,AR,4519,225
2020-05-02,AR,4668,237
2020-05-03,AR,4770,246
2020-05-04,AR,4874,260
2020-05-05,AR,5007,264
2020-05-06,AR,5195,273
2020-05-07,AR,5358,282
2020-05-08,AR,5598,293
2020-05-09,AR,5763,300
2020-05-10,AR,6021,305
2020-05-11,AR,6265,314
2020-05-12,AR,6550,319
2020-05-13,AR,6866,329
2020-05-14,AR,7121,353
2020-05-15,AR,7466,356
2020-05-16,AR,7792,363
2020-05-17,AR,8055,373
2020-05-18,AR,8358,382
2020-05-19,AR,8796,393
2020-05-20,AR,9270,403
2020-05-21,AR,9918,416
2020-05-22,AR,10636,433
2020-05-23,AR,11340,445
2020-05-24,AR,12063,452
2020-05-25,AR,12615,467
2020-05-26,AR,13215,490
2020-05-27,AR,13920,500
2020-05-28,AR,14689,508
2020-05-29,AR,15406,520
2020-05-30,AR,16201,528
2020-05-31,AR,16838,539
2020-06-01,AR,17402,556
2020-06-02,AR,18306,569
2020-06-03,AR,19255,583
2020-06-04,AR,20184,608
2020-06-05,AR,21024,632
2020-06-06,AR,22007,648
2020-06-07,AR,22781,664
2020-06-08,AR,23607,693
2020-06-09,AR,24748,717
2020-06-10,AR,25974,735
2020-06-11,AR,27360,765
2020-06-12,AR,28751,785
2020-06-13,AR,30282,815
2020-06-14,AR,31564,833
2020-06-15,AR,32772,854
2020-06-16,AR,34146,878
2020-06-17,AR,35539,913
2020-06-18,AR,37497,948
2020-06-19,AR,39557,979
2020-06-20,AR,41191,992
2020-06-21,AR,42772,1011
2020-06-22,AR,44918,1043
2020-06-23,AR,47203,1078
2020-06-24,AR,49838,1116
2020-06-25,AR,52444,1150
2020-06-26,AR,55330,1184
2020-06-27,AR,57731,1207
2020-06-28,AR,59920,1232
2020-06-29,AR,62255,1280
2020-06-30,AR,64517,1307
2020-07-01,AR,67184,1351
2020-07-02,AR,69928,1385
2020-07-03,AR,72773,1437
2020-07-04,AR,75363,1481
2020-07-05,AR,77802,1507
2020-07-06,AR,80434,1582
2020-07-07,AR,83413,1644
2020-07-08,AR,87017,1694
2020-07-09,AR,90680,1720
2020-07-10,AR,94047,1774
2020-07-11,AR,97496,1810
2020-07-12,AR,100153,1845
2020-07-13,AR,103252,1903
2020-07-14,AR,106897,1968
2020-07-15,AR,111147,2050
2020-07-16,AR,114770,2112
2020-07-17,AR,119288,2178
2020-07-18,AR,122511,2220
2020-07-19,AR,126742,2260
2020-07-20,AR,130761,2373
2020-07-21,AR,136105,2490
2020-07-22,AR,141887,2588
2020-07-23,AR,148014,2702
2020-07-24,AR,153507,2807
2020-07-25,AR,158321,2893
2020-07-26,AR,162513,2939
2020-07-27,AR,167403,3059
2020-07-28,AR,173342,3179
2020-07-29,AR,178983,3288
2020-07-30,AR,185360,3441
2020-07-31,AR,191289,3543
2020-08-01,AR,196530,3596
2020-08-02,AR,201906,3648
2020-08-03,AR,206730,3813
2020-08-04,AR,213522,3979
2020-08-05,AR,220669,4106
2020-08-06,AR,228182,4251
2020-08-07,AR,235664,4411
2020-08-08,AR,241798,4523
2020-08-09,AR,246486,4606
2020-08-10,AR,253855,4764
2020-08-11,AR,260898,5004
2020-08-12,AR,268561,5213
2020-08-13,AR,276059,5362
2020-08-14,AR,282424,5527
2020-08-15,AR,289087,5637
2020-08-16,AR,294556,5703
2020-08-17,AR,299113,5814
2020-08-18,AR,305953,6048
2020-08-19,AR,312646,6330
2020-08-20,AR,320871,6517
2020-08-21,AR,329030,6730
2020-08-22,AR,336789,6848
2020-08-23,AR,342141,6985
2020-08-24,AR,350854,7366
2020-08-25,AR,359625,7563
2020-08-26,AR,370175,7839
2020-08-27,AR,380279,8050
2020-08-28,AR,391996,8271
2020-08-29,AR,401226,8353
2020-08-30,AR,408413,8457
2020-08-31,AR,417722,8660
2020-09-01,AR,428226,8919
2020-09-02,AR,439159,9118
2020-09-03,AR,451185,9361
2020-09-04,AR,461869,9623
2020-09-05,AR,471793,9739
2020-09-06,AR,478779,9859
2020-09-07,AR,487994,10129
2020-09-08,AR,500021,10405
2020-09-09,AR,512280,10658
2020-09-10,AR,524185,10907
2020-09-11,AR,535692,11148
2020-09-12,AR,546468,11263
2020-09-13,AR,555524,11352
2020-09-14,AR,565433,11667
2020-09-15,AR,577325,11852
2020-09-16,AR,588999,12116
2020-09-17,AR,601700,12460
2020-09-18,AR,613645,12656
2020-09-19,AR,622921,12799
2020-09-20,AR,631352,13053
2020-09-21,AR,640134,13482
2020-09-22,AR,652161,13952
2020-09-23,AR,664786,14376
2020-09-24,AR,678253,14766
2020-09-25,AR,691222,15208
2020-09-26,AR,702471,15543
2020-09-27,AR,711312,15749
2020-09-28,AR,723119,16113
2020-09-29,AR,736596,16519
2020-09-30,AR,750988,16937
2020-10-01,AR,764989,20288
2020-10-02,AR,779676,20599
2020-10-03,AR,790805,20795
2020-10-04,AR,798473,21018
2020-10-05,AR,809715,21468
2020-10-06,AR,824455,21827
2020-10-07,AR,840902,22226
2020-10-08,AR,856356,22710
2020-10-09,AR,871455,23225
2020-10-10,AR,883869,23581
2020-10-11,AR,894193,23868
2020-10-12,AR,903717,24186
2020-10-13,AR,917022,24572
2020-10-14,AR,931954,24921
2020-10-15,AR,949050,25342
2020-10-16,AR,965596,25723
2020-10-17,AR,979106,26107
2020-10-18,AR,989667,26267
2020-10-19,AR,1002649,26716
2020-10-20,AR,1018986,27100
2020-10-21,AR,1037312,27519
2020-10-22,AR,1053637,27957
2020-10-23,AR,1069355,28338
2020-10-24,AR,1081323,28613
2020-10-25,AR,1090576,28896
2020-10-26,AR,1102288,29301
2020-10-27,AR,1116596,29730
2020-10-28,AR,1130520,30071
2020-10-29,AR,1143787,30442
2020-10-30,AR,1157166,30792
2020-10-31,AR,1166911,31002
2020-11-01,AR,1173520,31140
2020-11-02,AR,1183118,31623
2020-11-03,AR,1195263,32052
2020-11-04,AR,1205915,32520
2020-11-05,AR,1217015,32766
2020-11-06,AR,1228801,33136
2020-11-07,AR,1236838,33348
2020-11-08,AR,1242169,33560
2020-11-09,AR,1250486,33907
2020-11-10,AR,1262464,34183
2020-11-11,AR,1273343,34531
2020-11-12,AR,1284506,34782
2020-11-13,AR,1296365,35045
2020-11-14,AR,1304833,35307
2020-11-15,AR,1310478,35436
2020-11-16,AR,1318371,35727
2020-11-17,AR,1328992,36106
2020-11-18,AR,1339324,36347
2020-11-19,AR,1349421,36532
2020-11-20,AR,1359029,36790
2020-11-21,AR,1366169,36902
2020-11-22,AR,1370353,37002
2020-11-23,AR,1374618,37122
2020-11-24,AR,1381782,37432
2020-11-25,AR,1390375,37714
2020-11-26,AR,1399418,37941
2020-11-27,AR,1407264,38216
2020-11-28,AR,1413362,38322
2020-11-29,AR,1418794,38473
2020-11-30,AR,1424518,38730
2020-12-01,AR,1432555,38928
2020-12-02,AR,1440088,39156
2020-12-03,AR,1447715,39305
2020-12-04,AR,1454614,39512
2020-12-05,AR,1459815,39632
2020-12-06,AR,1463093,39770
2020-12-07,AR,1466292,39888
2020-12-08,AR,1469902,40009
2020-12-09,AR,1475205,40222
2020-12-10,AR,1482199,40431
2020-12-11,AR,1489311,40606
2020-12-12,AR,1494585,40668
2020-12-13,AR,1498143,40766
2020-12-14,AR,1503205,41041
2020-12-15,AR,1510186,41204
2020-12-16,AR,1517029,41365
2020-12-17,AR,1524355,41534
2020-12-18,AR,1531357,41672
2020-12-19,AR,1537152,41763
2020-12-20,AR,1541268,41813
2020-12-21,AR,1547121,41997
2020-12-22,AR,1555262,42254
2020-12-23,AR,1563848,42314
2020-12-26,AR,1578250,42501
2020-12-27,AR,1583910,42650
2020-12-28,AR,1590496,42868
2020-12-29,AR,1602146,43018
2020-12-30,AR,1613911,43163
2020-03-10,BO,2,0 # wgArticleId=63489245 wgCurRevisionId=1021524680 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bolivia_medical_cases_chart&oldid=1021524680&action=edit
2020-03-11,BO,2,0
2020-03-12,BO,3,0
2020-03-13,BO,10,0
2020-03-14,BO,10,0
2020-03-15,BO,11,0
2020-03-16,BO,11,0
2020-03-17,BO,12,0
2020-03-18,BO,12,0
2020-03-19,BO,16,0
2020-03-20,BO,19,0
2020-03-21,BO,20,0
2020-03-22,BO,27,0
2020-03-23,BO,28,0
2020-03-24,BO,32,0
2020-03-25,BO,39,0
2020-03-26,BO,61,0
2020-03-27,BO,74,0
2020-03-28,BO,81,0
2020-03-29,BO,96,3
2020-03-30,BO,107,6
2020-03-31,BO,115,7
2020-04-01,BO,123,8
2020-04-02,BO,132,9
2020-04-03,BO,139,10
2020-04-04,BO,157,10
2020-04-05,BO,183,11
2020-04-06,BO,194,14
2020-04-07,BO,210,15
2020-04-08,BO,264,18
2020-04-09,BO,268,19
2020-04-10,BO,275,20
2020-04-11,BO,300,24
2020-04-12,BO,330,27
2020-04-13,BO,354,28
2020-04-14,BO,397,28
2020-04-15,BO,441,29
2020-04-16,BO,465,31
2020-04-17,BO,493,31
2020-04-18,BO,520,32
2020-04-19,BO,564,33
2020-04-20,BO,598,34
2020-04-21,BO,609,37
2020-04-22,BO,672,40
2020-04-23,BO,703,43
2020-04-24,BO,807,44
2020-04-25,BO,866,46
2020-04-26,BO,950,50
2020-04-27,BO,1014,53
2020-04-28,BO,1053,55
2020-04-29,BO,1110,59
2020-04-30,BO,1167,62
2020-05-01,BO,1229,66
2020-05-02,BO,1470,71
2020-05-03,BO,1594,76
2020-05-04,BO,1681,82
2020-05-05,BO,1802,86
2020-05-06,BO,1886,91
2020-05-07,BO,2081,102
2020-05-08,BO,2266,106
2020-05-09,BO,2437,114
2020-05-10,BO,2556,118
2020-05-11,BO,2831,122
2020-05-12,BO,2964,128
2020-05-13,BO,3148,142
2020-05-14,BO,3372,152
2020-05-15,BO,3577,164
2020-05-16,BO,3826,165
2020-05-17,BO,4088,169
2020-05-18,BO,4263,174
2020-05-19,BO,4481,189
2020-05-20,BO,4919,199
2020-05-21,BO,5187,215
2020-05-22,BO,5579,230
2020-05-23,BO,5915,240
2020-05-24,BO,6263,250
2020-05-25,BO,6660,261
2020-05-26,BO,7136,274
2020-05-27,BO,7768,280
2020-05-28,BO,8387,293
2020-05-29,BO,8731,300
2020-05-30,BO,9592,310
2020-05-31,BO,9982,313
2020-06-01,BO,10531,343
2020-06-02,BO,10991,376
2020-06-03,BO,11638,400
2020-06-04,BO,12245,415
2020-06-05,BO,12728,427
2020-06-06,BO,13358,454
2020-06-07,BO,13643,465
2020-06-08,BO,13949,475
2020-06-09,BO,14644,487
2020-06-10,BO,15281,512
2020-06-11,BO,16165,533
2020-06-12,BO,16929,559
2020-06-13,BO,17842,585
2020-06-14,BO,18459,611
2020-06-15,BO,19073,632
2020-06-16,BO,19883,659
2020-06-17,BO,20685,679
2020-06-18,BO,21499,697
2020-06-19,BO,22476,715
2020-06-20,BO,23512,740
2020-06-21,BO,24388,773
2020-06-22,BO,25493,820
2020-06-23,BO,26389,846
2020-06-24,BO,27487,876
2020-06-25,BO,28503,913
2020-06-26,BO,29423,934
2020-06-27,BO,30676,970
2020-06-28,BO,31524,1014
2020-06-29,BO,32125,1071
2020-06-30,BO,33219,1123
2020-07-01,BO,34227,1201
2020-07-02,BO,35528,1271
2020-07-03,BO,36818,1320
2020-07-04,BO,38071,1378
2020-07-05,BO,39297,1434
2020-07-06,BO,40509,1476
2020-07-07,BO,41545,1530
2020-07-08,BO,42984,1577
2020-07-09,BO,44113,1638
2020-07-10,BO,45565,1702
2020-07-11,BO,47200,1754
2020-07-12,BO,48187,1807
2020-07-13,BO,49250,1866
2020-07-14,BO,50867,1898
2020-07-15,BO,52218,1942
2020-07-16,BO,54156,1984
2020-07-17,BO,56102,2049
2020-07-18,BO,58138,2106
2020-07-19,BO,59582,2151
2020-07-20,BO,60991,2218
2020-07-21,BO,62357,2273
2020-07-22,BO,64135,2328
2020-07-23,BO,65252,2407
2020-07-24,BO,66456,2473
2020-07-25,BO,68281,2535
2020-07-26,BO,69429,2583
2020-07-27,BO,71181,2647
2020-07-28,BO,72327,2720
2020-07-29,BO,73534,2808
2020-07-30,BO,75234,2894
2020-07-31,BO,76789,2977
2020-08-01,BO,78793,3064
2020-08-02,BO,80153,3153
2020-08-03,BO,81846,3228
2020-08-04,BO,83361,3320
2020-08-05,BO,85141,3385
2020-08-06,BO,86423,3465
2020-08-07,BO,87891,3524
2020-08-08,BO,89055,3687
2020-08-09,BO,89999,3640
2020-08-10,BO,91635,3712
2020-08-11,BO,93328,3761
2020-08-12,BO,95071,3827
2020-08-13,BO,96459,3884
2020-08-14,BO,97950,3939
2020-08-15,BO,99146,4003
2020-08-16,BO,100344,4048
2020-08-17,BO,101223,4123
2020-08-18,BO,103019,4172
2020-08-19,BO,105050,4233
2020-08-20,BO,106065,4305
2020-08-21,BO,107435,4366
2020-08-22,BO,108427,4442
2020-08-23,BO,109149,4509
2020-08-24,BO,110148,4578
2020-08-25,BO,110999,4664
2020-08-26,BO,112094,4726
2020-08-27,BO,113129,4791
2020-08-28,BO,114409,4846
2020-08-29,BO,115354,4938
2020-08-30,BO,115968,4966
2020-08-31,BO,116598,5027
2020-09-01,BO,117267,5101
2020-09-02,BO,117928,5203
2020-09-03,BO,118781,5288
2020-09-04,BO,119580,5343
2020-09-05,BO,120241,5398
2020-09-06,BO,120769,7008
2020-09-07,BO,121604,7054
2020-09-08,BO,122308,7097
2020-09-09,BO,123345,7146
2020-09-10,BO,124205,7193
2020-09-11,BO,125172,7250
2020-09-12,BO,125982,7297
2020-09-13,BO,126791,7344
2020-09-14,BO,127619,7394
2020-09-15,BO,128286,7447
2020-09-16,BO,128872,7478
2020-09-17,BO,129419,7511
2020-09-18,BO,130051,7550
2020-09-19,BO,130470,7586
2020-09-20,BO,130676,7617
2020-09-21,BO,130986,7654
2020-09-22,BO,131453,7693
2020-09-23,BO,131990,7731
2020-09-24,BO,132618,7765
2020-09-25,BO,133222,7800
2020-09-26,BO,133592,7828
2020-09-27,BO,133901,7858
2020-09-28,BO,134308,7900
2020-09-29,BO,134641,7931
2020-09-30,BO,135311,7965
2020-10-01,BO,135716,8001
2020-10-02,BO,136219,8045
2020-10-03,BO,136569,8073
2020-10-04,BO,136868,8101
2020-10-05,BO,137107,8129
2020-10-06,BO,137468,8156
2020-10-07,BO,137706,8192
2020-10-08,BO,137969,8228
2020-10-09,BO,138226,8262
2020-10-10,BO,138463,8292
2020-10-11,BO,138574,8308
2020-10-12,BO,138695,8326
2020-10-13,BO,138922,8351
2020-10-14,BO,139141,8377
2020-10-15,BO,139319,8407
2020-10-16,BO,139562,8439
2020-10-17,BO,139710,8463
2020-10-18,BO,139771,8481
2020-10-19,BO,139890,8502
2020-10-20,BO,140037,8526
2020-10-21,BO,140228,8558
2020-10-22,BO,140445,8584
2020-10-23,BO,140612,8608
2020-10-24,BO,140779,8627
2020-10-25,BO,140853,8645
2020-10-26,BO,140952,8658
2020-10-27,BO,141124,8672
2020-10-28,BO,141321,8694
2020-10-29,BO,141484,8705
2020-10-30,BO,141631,8715
2020-10-31,BO,141757,8725
2020-11-01,BO,141833,8731
2020-11-02,BO,141867,8741
2020-11-03,BO,141936,8751
2020-11-04,BO,142062,8758
2020-11-05,BO,142201,8768
2020-11-06,BO,142343,8781
2020-11-07,BO,142427,8790
2020-11-08,BO,142475,8795
2020-11-09,BO,142561,8802
2020-11-10,BO,142664,8808
2020-11-11,BO,142776,8818
2020-11-12,BO,142889,8825
2020-11-13,BO,143069,8835
2020-11-14,BO,143181,8841
2020-11-15,BO,143246,8849
2020-11-16,BO,143371,8859
2020-11-17,BO,143473,8866
2020-11-18,BO,143569,8875
2020-11-19,BO,143756,8889
2020-11-20,BO,143854,8900
2020-11-21,BO,143922,8904
2020-11-22,BO,143978,8907
2020-11-23,BO,144034,8916
2020-11-24,BO,144147,8928
2020-11-25,BO,144276,8933
2020-11-26,BO,144390,8939
2020-11-27,BO,144494,8943
2020-11-28,BO,144592,8949
2020-11-29,BO,144622,8952
2020-11-30,BO,144708,8957
2020-12-01,BO,144810,8963
2020-12-02,BO,144994,8972
2020-12-03,BO,145186,8982
2020-12-04,BO,145325,8987
2020-12-05,BO,145492,8992
2020-12-06,BO,145560,8995
2020-12-07,BO,145657,8997
2020-12-08,BO,145846,9002
2020-12-09,BO,146060,9004
2020-12-10,BO,146385,9008
2020-12-11,BO,146697,9013
2020-12-12,BO,147030,9014
2020-12-13,BO,147150,9018
2020-12-14,BO,147345,9024
2020-12-15,BO,147716,9026
2020-12-16,BO,148214,9029
2020-12-17,BO,148665,9031
2020-12-18,BO,149149,9033
2020-12-19,BO,149770,9035
2020-12-20,BO,150023,9036
2020-12-21,BO,150385,9043
2020-12-22,BO,151059,9052
2020-12-23,BO,152064,9065
2020-12-24,BO,153121,9076
2020-12-25,BO,153590,9083
2020-12-26,BO,154349,9093
2020-12-27,BO,154843,9098
2020-12-28,BO,155594,9106
2020-12-29,BO,156887,9135
2020-12-30,BO,158372,9149
2020-12-31,BO,160124,9165
2020-02-26,BR,1,0 # wgArticleId=63351907 wgCurRevisionId=1021649265 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Brazil_medical_cases_chart&oldid=1021649265&action=edit
2020-02-27,BR,1,0
2020-02-28,BR,1,0
2020-02-29,BR,2,0
2020-03-01,BR,2,0
2020-03-02,BR,2,0
2020-03-03,BR,2,0
2020-03-04,BR,3,0
2020-03-05,BR,7,0
2020-03-06,BR,13,0
2020-03-07,BR,19,0
2020-03-08,BR,25,0
2020-03-09,BR,25,0
2020-03-10,BR,34,0
2020-03-11,BR,52,0
2020-03-12,BR,77,0
2020-03-13,BR,98,0
2020-03-14,BR,121,0
2020-03-15,BR,200,0
2020-03-16,BR,234,0
2020-03-17,BR,291,1
2020-03-18,BR,428,4
2020-03-19,BR,621,6
2020-03-20,BR,904,11
2020-03-21,BR,1128,18
2020-03-22,BR,1546,25
2020-03-23,BR,1891,34
2020-03-24,BR,2201,46
2020-03-25,BR,2433,57
2020-03-26,BR,2915,77
2020-03-27,BR,3417,92
2020-03-28,BR,3903,114
2020-03-29,BR,4256,136
2020-03-30,BR,4579,159
2020-03-31,BR,5717,201
2020-04-01,BR,6834,241
2020-04-02,BR,7910,299
2020-04-03,BR,9056,359
2020-04-04,BR,10278,432
2020-04-05,BR,11130,486
2020-04-06,BR,12056,553
2020-04-07,BR,13717,667
2020-04-08,BR,15927,800
2020-04-09,BR,17857,941
2020-04-10,BR,19638,1056
2020-04-11,BR,20727,1124
2020-04-12,BR,22169,1223
2020-04-13,BR,23430,1328
2020-04-14,BR,25262,1532
2020-04-15,BR,28320,1736
2020-04-16,BR,30425,1924
2020-04-17,BR,33682,2141
2020-04-18,BR,36599,2347
2020-04-19,BR,38654,2462
2020-04-20,BR,40581,2575
2020-04-21,BR,43079,2741
2020-04-22,BR,45757,2906
2020-04-23,BR,49492,3313
2020-04-24,BR,52995,3670
2020-04-25,BR,58509,4016
2020-04-26,BR,61888,4205
2020-04-27,BR,66501,4543
2020-04-28,BR,71886,5017
2020-04-29,BR,78162,5466
2020-04-30,BR,85380,5901
2020-05-01,BR,91299,6329
2020-05-02,BR,96396,6724
2020-05-03,BR,101147,7025
2020-05-04,BR,107780,7321
2020-05-05,BR,114715,7921
2020-05-06,BR,125218,8535
2020-05-07,BR,135106,9146
2020-05-08,BR,145328,9895
2020-05-09,BR,155939,10627
2020-05-10,BR,162699,11123
2020-05-11,BR,168331,11519
2020-05-12,BR,177589,12400
2020-05-13,BR,188974,13149
2020-05-14,BR,202918,13993
2020-05-15,BR,218223,14817
2020-05-16,BR,233142,15633
2020-05-17,BR,241080,16118
2020-05-18,BR,254220,16792
2020-05-19,BR,271628,17971
2020-05-20,BR,291579,18859
2020-05-21,BR,310087,20047
2020-05-22,BR,330890,21046
2020-05-23,BR,347398,22013
2020-05-24,BR,363211,22666
2020-05-25,BR,374898,23473
2020-05-26,BR,391222,24512
2020-05-27,BR,411821,25598
2020-05-28,BR,438238,26754
2020-05-29,BR,465166,27878
2020-05-30,BR,498440,28834
2020-05-31,BR,514200,29314
2020-06-01,BR,526447,29937
2020-06-02,BR,555383,31199
2020-06-03,BR,584016,32548
2020-06-04,BR,614941,34021
2020-06-05,BR,645771,35026
2020-06-06,BR,672846,35930
2020-06-07,BR,691758,36455
2020-06-08,BR,707412,37134
2020-06-09,BR,739503,38406
2020-06-10,BR,772416,39680
2020-06-11,BR,802828,40919
2020-06-12,BR,828810,41828
2020-06-13,BR,850514,42720
2020-06-14,BR,867624,43332
2020-06-15,BR,888271,43959
2020-06-16,BR,923189,45241
2020-06-17,BR,955377,46510
2020-06-18,BR,978142,47748
2020-06-19,BR,1032913,48954
2020-06-20,BR,1067579,49976
2020-06-21,BR,1085038,50617
2020-06-22,BR,1106470,51271
2020-06-23,BR,1145906,52645
2020-06-24,BR,1188631,53830
2020-06-25,BR,1228114,54971
2020-06-26,BR,1274974,55961
2020-06-27,BR,1313667,57070
2020-06-28,BR,1344143,57622
2020-06-29,BR,1368195,58314
2020-06-30,BR,1402041,59594
2020-07-01,BR,1448753,60632
2020-07-02,BR,1496858,61884
2020-07-03,BR,1539081,63174
2020-07-04,BR,1577004,64265
2020-07-05,BR,1603055,64867
2020-07-06,BR,1623284,65487
2020-07-07,BR,1668589,66741
2020-07-08,BR,1713160,67964
2020-07-09,BR,1755779,69184
2020-07-10,BR,1800827,70398
2020-07-11,BR,1839850,71469
2020-07-12,BR,1864681,72100
2020-07-13,BR,1884967,72833
2020-07-14,BR,1926824,74133
2020-07-15,BR,1966748,75366
2020-07-16,BR,2012151,76688
2020-07-17,BR,2046328,77851
2020-07-18,BR,2074860,78772
2020-07-19,BR,2098389,79488
2020-07-20,BR,2118646,80120
2020-07-21,BR,2159654,81487
2020-07-22,BR,2227514,82771
2020-07-23,BR,2287475,84082
2020-07-24,BR,2343366,85238
2020-07-25,BR,2394513,86449
2020-07-26,BR,2419091,87004
2020-07-27,BR,2442375,87618
2020-07-28,BR,2483191,88539
2020-07-29,BR,2552265,90134
2020-07-30,BR,2610102,91263
2020-07-31,BR,2662485,92475
2020-08-01,BR,2707877,93563
2020-08-02,BR,2733677,94104
2020-08-03,BR,2750318,94665
2020-08-04,BR,2801921,95819
2020-08-05,BR,2857597,97240
2020-08-06,BR,2912212,98493
2020-08-07,BR,2962442,99572
2020-08-08,BR,3012412,100477
2020-08-09,BR,3035422,101049
2020-08-10,BR,3057470,101752
2020-08-11,BR,3109630,103026
2020-08-12,BR,3164785,104201
2020-08-13,BR,3224876,105463
2020-08-14,BR,3275520,106523
2020-08-15,BR,3317096,107232
2020-08-16,BR,3340197,107852
2020-08-17,BR,3359570,108536
2020-08-18,BR,3407354,109888
2020-08-19,BR,3456652,111100
2020-08-20,BR,3501975,112304
2020-08-21,BR,3532330,113358
2020-08-22,BR,3582362,114250
2020-08-23,BR,3605783,114744
2020-08-24,BR,3622861,115309
2020-08-25,BR,3669995,116580
2020-08-26,BR,3717156,117665
2020-08-27,BR,3761391,118649
2020-08-28,BR,3804803,119504
2020-08-29,BR,3846153,120462
2020-08-30,BR,3862311,120828
2020-08-31,BR,3908272,121381
2020-09-01,BR,3950931,122596
2020-09-02,BR,3997865,123780
2020-09-03,BR,4041638,124614
2020-09-04,BR,4092832,125521
2020-09-05,BR,4123000,126203
2020-09-06,BR,4137521,126650
2020-09-07,BR,4147794,126960
2020-09-08,BR,4162073,127464
2020-09-09,BR,4197889,128539
2020-09-10,BR,4238446,129522
2020-09-11,BR,4282164,130396
2020-09-12,BR,4315687,131210
2020-09-13,BR,4330455,131625
2020-09-14,BR,4345610,132006
2020-09-15,BR,4382263,133119
2020-09-16,BR,4419083,134106
2020-09-17,BR,4455386,134935
2020-09-18,BR,4495183,135793
2020-09-19,BR,4528240,136532
2020-09-20,BR,4544629,136895
2020-09-21,BR,4558068,137272
2020-09-22,BR,4591604,138108
2020-09-23,BR,4624885,138977
2020-09-24,BR,4657702,139808
2020-09-25,BR,4689613,140537
2020-09-26,BR,4717991,141406
2020-09-27,BR,4732309,141741
2020-09-28,BR,4745464,142058
2020-09-29,BR,4777522,142921
2020-09-30,BR,4810935,143952
2020-10-01,BR,4847092,144680
2020-10-02,BR,4880523,145388
2020-10-03,BR,4906833,145987
2020-10-04,BR,4915289,146352
2020-10-05,BR,4927235,146675
2020-10-06,BR,4969141,147494
2020-10-07,BR,5000694,148228
2020-10-08,BR,5028444,148957
2020-10-09,BR,5055888,149639
2020-10-10,BR,5082637,150198
2020-10-11,BR,5094979,150488
2020-10-12,BR,5103408,150689
2020-10-13,BR,5113628,150998
2020-10-14,BR,5140863,151747
2020-10-15,BR,5169386,152460
2020-10-16,BR,5200300,153214
2020-10-17,BR,5224362,153675
2020-10-18,BR,5235344,153905
2020-10-19,BR,5250727,154176
2020-10-20,BR,5273954,154837
2020-10-21,BR,5298772,155403
2020-10-22,BR,5323630,155900
2020-10-23,BR,5353656,156471
2020-10-24,BR,5380635,156903
2020-10-25,BR,5394128,157134
2020-10-26,BR,5409854,157397
2020-10-27,BR,5439641,157946
2020-10-28,BR,5468270,158456
2020-10-29,BR,5494376,158969
2020-10-30,BR,5516658,159477
2020-10-31,BR,5535605,159884
2020-11-01,BR,5545705,160074
2020-11-02,BR,5554206,160253
2020-11-03,BR,5566049,160496
2020-11-04,BR,5590025,161106
2020-11-05,BR,5612319,161736
2020-11-06,BR,5633747,162038
2020-11-07,BR,5653561,162269
2020-11-08,BR,5664115,162397
2020-11-09,BR,5675032,162628
2020-11-10,BR,5700044,162829
2020-11-11,BR,5748375,163373
2020-11-12,BR,5781582,164281
2020-11-13,BR,5810652,164737
2020-11-14,BR,5848959,165658
2020-11-15,BR,5863093,165798
2020-11-16,BR,5876464,166014
2020-11-17,BR,5911758,166699
2020-11-18,BR,5945849,167455
2020-11-19,BR,5981767,168061
2020-11-20,BR,6020164,168613
2020-11-21,BR,6052786,168989
2020-11-22,BR,6071401,169183
2020-11-23,BR,6087608,169485
2020-11-24,BR,6118708,170115
2020-11-25,BR,6166606,170769
2020-11-26,BR,6204220,171460
2020-11-27,BR,6238350,171974
2020-11-28,BR,6290272,172561
2020-11-29,BR,6314740,172833
2020-11-30,BR,6335878,173120
2020-12-01,BR,6386787,173817
2020-12-02,BR,6436650,174515
2020-12-03,BR,6487084,175270
2020-12-04,BR,6533968,175964
2020-12-05,BR,6577177,176628
2020-12-06,BR,6603540,176941
2020-12-07,BR,6623911,177317
2020-12-08,BR,6674999,178159
2020-12-09,BR,6728452,178995
2020-12-10,BR,6781799,179765
2020-12-11,BR,6836227,180437
2020-12-12,BR,6880127,181123
2020-12-13,BR,6901952,181402
2020-12-14,BR,6927145,181835
2020-12-15,BR,6970034,182799
2020-12-16,BR,7040608,183735
2020-12-17,BR,7110434,184827
2020-12-18,BR,7162978,185650
2020-12-19,BR,7213155,186356
2020-12-20,BR,7238600,186764
2020-12-21,BR,7263619,187291
2020-12-22,BR,7318821,188259
2020-12-23,BR,7365517,189220
2020-12-24,BR,7423945,189982
2020-12-25,BR,7448560,190488
2020-12-26,BR,7465806,190795
2020-12-27,BR,7484285,191139
2020-12-28,BR,7504833,191570
2020-12-29,BR,7563551,192681
2020-12-30,BR,7619200,193875
2020-12-31,BR,7675973,194949
2020-01-25,CA,1,0 # wgArticleId=63366175 wgCurRevisionId=1021496435 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Canada_medical_cases_chart&oldid=1021496435&action=edit
2020-01-26,CA,1,0
2020-01-27,CA,2,0
2020-01-28,CA,3,0
2020-01-31,CA,4,0
2020-02-04,CA,5,0
2020-02-05,CA,5,0
2020-02-06,CA,7,0
2020-02-12,CA,7,0
2020-02-13,CA,7,0
2020-02-14,CA,8,0
2020-02-19,CA,8,0
2020-02-20,CA,9,0
2020-02-23,CA,10,0
2020-02-24,CA,11,0
2020-02-25,CA,11,0
2020-02-26,CA,12,0
2020-02-27,CA,14,0
2020-02-28,CA,16,0
2020-02-29,CA,20,0
2020-03-01,CA,24,0
2020-03-02,CA,24,0
2020-03-03,CA,33,0
2020-03-04,CA,34,0
2020-03-05,CA,46,0
2020-03-06,CA,54,0
2020-03-07,CA,60,0
2020-03-08,CA,67,0
2020-03-09,CA,86,1
2020-03-10,CA,95,1
2020-03-11,CA,116,1
2020-03-12,CA,156,1
2020-03-13,CA,198,1
2020-03-14,CA,257,1
2020-03-15,CA,341,1
2020-03-16,CA,441,4
2020-03-17,CA,597,8
2020-03-18,CA,727,9
2020-03-19,CA,872,12
2020-03-20,CA,1087,13
2020-03-21,CA,1331,18
2020-03-22,CA,1470,20
2020-03-23,CA,2091,24
2020-03-24,CA,2792,27
2020-03-25,CA,3409,35
2020-03-26,CA,4043,39
2020-03-27,CA,4757,55
2020-03-28,CA,5655,61
2020-03-29,CA,6320,66
2020-03-30,CA,7448,89
2020-03-31,CA,8591,101
2020-04-01,CA,9731,111
2020-04-02,CA,11283,138
2020-04-03,CA,12549,187
2020-04-04,CA,14018,233
2020-04-05,CA,15512,280
2020-04-06,CA,16667,323
2020-04-07,CA,17897,381
2020-04-08,CA,19291,435
2020-04-09,CA,20765,508
2020-04-10,CA,22148,569
2020-04-11,CA,23318,653
2020-04-12,CA,24383,717
2020-04-13,CA,25680,780
2020-04-14,CA,27063,903
2020-04-15,CA,28379,1010
2020-04-16,CA,30106,1195
2020-04-17,CA,31927,1310
2020-04-18,CA,33383,1470
2020-04-19,CA,35056,1587
2020-04-20,CA,36831,1690
2020-04-21,CA,38422,1834
2020-04-22,CA,40190,1974
2020-04-23,CA,42110,2147
2020-04-24,CA,43888,2302
2020-04-25,CA,45354,2465
2020-04-26,CA,46895,2560
2020-04-27,CA,48500,2707
2020-04-28,CA,50026,2859
2020-04-29,CA,51597,2996
2020-04-30,CA,53236,3184
2020-05-01,CA,55061,3391
2020-05-02,CA,56714,3566
2020-05-03,CA,59474,3682
2020-05-04,CA,60772,3854
2020-05-05,CA,62046,4043
2020-05-06,CA,63496,4232
2020-05-07,CA,64922,4408
2020-05-08,CA,66434,4569
2020-05-09,CA,67702,4693
2020-05-10,CA,68848,4871
2020-05-11,CA,69981,4993
2020-05-12,CA,71157,5169
2020-05-13,CA,72278,5304
2020-05-14,CA,73401,5472
2020-05-15,CA,74613,5562
2020-05-16,CA,75770,5677
2020-05-17,CA,77002,5782
2020-05-18,CA,78072,5842
2020-05-19,CA,79112,5912
2020-05-20,CA,80142,6031
2020-05-21,CA,81324,6152
2020-05-22,CA,82480,6250
2020-05-23,CA,83621,6355
2020-05-24,CA,84699,6424
2020-05-25,CA,85711,6545
2020-05-26,CA,86647,6639
2020-05-27,CA,87517,6765
2020-05-28,CA,88511,6877
2020-05-29,CA,89417,6979
2020-05-30,CA,90189,7073
2020-05-31,CA,90946,7295
2020-06-01,CA,91705,7326
2020-06-02,CA,92410,7395
2020-06-03,CA,93085,7498
2020-06-04,CA,93726,7637
2020-06-05,CA,94335,7703
2020-06-06,CA,95057,7773
2020-06-07,CA,95699,7800
2020-06-08,CA,96244,7835
2020-06-09,CA,96652,7896
2020-06-10,CA,97125,7960
2020-06-11,CA,97530,7994
2020-06-12,CA,97945,8049
2020-06-13,CA,98410,8107
2020-06-14,CA,98787,8146
2020-06-15,CA,99147,8175
2020-06-16,CA,99467,8213
2020-06-17,CA,99853,8254
2020-06-18,CA,100220,8299
2020-06-19,CA,100629,8346
2020-06-20,CA,101019,8410
2020-06-21,CA,101337,8430
2020-06-22,CA,101637,8436
2020-06-23,CA,101963,8454
2020-06-24,CA,102242,8484
2020-06-25,CA,102622,8504
2020-06-26,CA,102794,8508
2020-06-27,CA,103032,8516
2020-06-28,CA,103250,8522
2020-06-29,CA,103918,8566
2020-06-30,CA,104204,8591
2020-07-01,CA,104420,8619
2020-07-02,CA,104771,8642
2020-07-03,CA,105090,8663
2020-07-04,CA,105316,8674
2020-07-05,CA,105535,8684
2020-07-06,CA,105934,8693
2020-07-07,CA,106106,8708
2020-07-08,CA,106433,8737
2020-07-09,CA,106804,8749
2020-07-10,CA,107125,8759
2020-07-11,CA,107347,8773
2020-07-12,CA,107812,8783
2020-07-13,CA,108156,8790
2020-07-14,CA,108486,8798
2020-07-15,CA,108827,8810
2020-07-16,CA,109264,8827
2020-07-17,CA,109669,8839
2020-07-18,CA,109999,8848
2020-07-19,CA,110338,8852
2020-07-20,CA,111124,8858
2020-07-21,CA,111697,8862
2020-07-22,CA,112240,8870
2020-07-23,CA,112672,8874
2020-07-24,CA,113206,8881
2020-07-25,CA,113556,8885
2020-07-26,CA,113911,8890
2020-07-27,CA,114597,8901
2020-07-28,CA,114994,8912
2020-07-29,CA,115406,8919
2020-07-30,CA,115799,8929
2020-07-31,CA,116312,8935
2020-08-01,CA,116599,8941
2020-08-02,CA,116884,8945
2020-08-03,CA,117031,8947
2020-08-04,CA,117792,8958
2020-08-05,CA,118187,8962
2020-08-06,CA,118561,8966
2020-08-07,CA,118985,8970
2020-08-08,CA,119221,8976
2020-08-09,CA,119451,8981
2020-08-10,CA,120132,8987
2020-08-11,CA,120421,8991
2020-08-12,CA,120844,9006
2020-08-13,CA,121234,9015
2020-08-14,CA,121652,9020
2020-08-15,CA,121889,9024
2020-08-16,CA,122558,9026
2020-08-17,CA,122872,9032
2020-08-18,CA,123151,9044
2020-08-19,CA,123487,9049
2020-08-20,CA,123870,9054
2020-08-21,CA,124372,9064
2020-08-22,CA,124629,9071
2020-08-23,CA,124896,9073
2020-08-24,CA,125647,9083
2020-08-25,CA,125969,9090
2020-08-26,CA,126417,9094
2020-08-27,CA,126848,9102
2020-08-28,CA,127358,9108
2020-08-29,CA,127673,9113
2020-08-30,CA,127940,9117
2020-08-31,CA,128948,9126
2020-09-01,CA,129425,9132
2020-09-02,CA,129923,9135
2020-09-03,CA,130493,9141
2020-09-04,CA,131124,9141
2020-09-05,CA,131495,9143
2020-09-06,CA,131895,9145
2020-09-07,CA,132142,9146
2020-09-08,CA,133621,9153
2020-09-09,CA,134294,9155
2020-09-10,CA,134924,9163
2020-09-11,CA,135626,9163
2020-09-12,CA,136141,9170
2020-09-13,CA,136659,9171
2020-09-14,CA,138010,9179
2020-09-15,CA,138803,9188
2020-09-16,CA,139747,9193
2020-09-17,CA,140867,9200
2020-09-18,CA,141911,9205
2020-09-19,CA,142774,9211
2020-09-20,CA,143649,9217
2020-09-21,CA,145415,9228
2020-09-22,CA,146663,9234
2020-09-23,CA,147753,9243
2020-09-24,CA,149094,9249
2020-09-25,CA,150456,9255
2020-09-26,CA,151671,9262
2020-09-27,CA,153125,9268
2020-09-28,CA,155301,9278
2020-09-29,CA,156961,9291
2020-09-30,CA,158758,9297
2020-10-01,CA,160535,9319
2020-10-02,CA,162659,9409
2020-10-03,CA,164471,9462
2020-10-04,CA,166156,9481
2020-10-05,CA,168960,9504
2020-10-06,CA,171323,9530
2020-10-07,CA,173123,9541
2020-10-08,CA,175559,9557
2020-10-09,CA,178117,9585
2020-10-10,CA,180179,9608
2020-10-11,CA,181864,9613
2020-10-12,CA,182839,9627
2020-10-13,CA,186881,9654
2020-10-14,CA,189387,9664
2020-10-15,CA,191732,9699
2020-10-16,CA,194106,9722
2020-10-17,CA,196321,9746
2020-10-18,CA,198150,9760
2020-10-19,CA,201437,9778
2020-10-20,CA,203688,9794
2020-10-21,CA,206357,9829
2020-10-22,CA,209148,9862
2020-10-23,CA,211732,9888
2020-10-24,CA,213959,9922
2020-10-25,CA,216104,9946
2020-10-26,CA,220213,9973
2020-10-27,CA,222887,10001
2020-10-28,CA,225586,10032
2020-10-29,CA,228542,10074
2020-10-30,CA,231999,10110
2020-10-31,CA,235444,10136
2020-11-01,CA,238688,10179
2020-11-02,CA,241961,10208
2020-11-03,CA,244935,10279
2020-11-04,CA,248218,10336
2020-11-05,CA,252140,10381
2020-11-06,CA,255809,10435
2020-11-07,CA,260055,10490
2020-11-08,CA,264648,10522
2020-11-09,CA,268734,10564
2020-11-10,CA,273035,10632
2020-11-11,CA,277596,10685
2020-11-12,CA,282569,10768
2020-11-13,CA,287315,10828
2020-11-14,CA,292589,10891
2020-11-15,CA,297390,10953
2020-11-16,CA,301917,11027
2020-11-17,CA,306032,11086
2020-11-18,CA,310539,11186
2020-11-19,CA,315408,11263
2020-11-20,CA,320492,11334
2020-11-21,CA,326327,11406
2020-11-22,CA,331910,11455
2020-11-23,CA,337796,11521
2020-11-24,CA,342444,11617
2020-11-25,CA,347464,11710
2020-11-26,CA,353100,11798
2020-11-27,CA,359066,11894
2020-11-28,CA,365559,11976
2020-11-29,CA,372036,12032
2020-11-30,CA,378138,12130
2020-12-01,CA,383468,12209
2020-12-02,CA,389774,12324
2020-12-03,CA,396268,12407
2020-12-04,CA,402569,12496
2020-12-05,CA,409562,12606
2020-12-06,CA,416554,12692
2020-12-07,CA,423059,12777
2020-12-08,CA,429034,12866
2020-12-09,CA,435329,12982
2020-12-10,CA,442073,13109
2020-12-11,CA,448839,13251
2020-12-12,CA,455550,13378
2020-12-13,CA,462128,13472
2020-12-14,CA,468861,13552
2020-12-15,CA,475206,13658
2020-12-16,CA,481630,13799
2020-12-17,CA,488638,13916
2020-12-18,CA,495346,14040
2020-12-19,CA,502242,14154
2020-12-20,CA,508932,14226
2020-12-21,CA,515313,14331
2020-12-22,CA,521509,14423
2020-12-23,CA,528354,14596
2020-12-24,CA,535212,14719
2020-12-25,CA,538572,14719
2020-12-26,CA,546108,14825
2020-12-27,CA,552020,14963
2020-12-28,CA,557146,15158
2020-12-29,CA,565506,15378
2020-12-30,CA,572982,15472
2020-12-31,CA,581428,15606
2020-03-03,CL,1,0 # wgArticleId=63538037 wgCurRevisionId=1021594954 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Chile_medical_cases_chart&oldid=1021594954&action=edit
2020-03-04,CL,3,0
2020-03-05,CL,4,0
2020-03-06,CL,5,0
2020-03-07,CL,7,0
2020-03-08,CL,10,0
2020-03-09,CL,15,0
2020-03-10,CL,17,0
2020-03-11,CL,23,0
2020-03-12,CL,33,0
2020-03-13,CL,43,0
2020-03-14,CL,61,0
2020-03-15,CL,75,0
2020-03-16,CL,156,0
2020-03-17,CL,201,0
2020-03-18,CL,238,0
2020-03-19,CL,342,0
2020-03-20,CL,434,0
2020-03-21,CL,537,1
2020-03-22,CL,632,1
2020-03-23,CL,746,2
2020-03-24,CL,922,2
2020-03-25,CL,1142,3
2020-03-26,CL,1306,4
2020-03-27,CL,1610,5
2020-03-28,CL,1909,6
2020-03-29,CL,2139,7
2020-03-30,CL,2449,8
2020-03-31,CL,2738,12
2020-04-01,CL,3031,16
2020-04-02,CL,3404,18
2020-04-03,CL,3737,22
2020-04-04,CL,4161,27
2020-04-05,CL,4471,34
2020-04-06,CL,4815,37
2020-04-07,CL,5116,43
2020-04-08,CL,5546,48
2020-04-09,CL,5972,57
2020-04-10,CL,6501,65
2020-04-11,CL,6927,73
2020-04-12,CL,7213,80
2020-04-13,CL,7525,82
2020-04-14,CL,7917,92
2020-04-15,CL,8273,94
2020-04-16,CL,8807,105
2020-04-17,CL,9252,116
2020-04-18,CL,9730,126
2020-04-19,CL,10088,133
2020-04-20,CL,10507,139
2020-04-21,CL,10832,147
2020-04-22,CL,11296,160
2020-04-23,CL,11812,168
2020-04-24,CL,12306,174
2020-04-25,CL,12858,181
2020-04-26,CL,13331,189
2020-04-27,CL,13813,198
2020-04-28,CL,14365,207
2020-04-29,CL,15135,216
2020-04-30,CL,16023,227
2020-05-01,CL,17008,234
2020-05-02,CL,18435,247
2020-05-03,CL,19663,260
2020-05-04,CL,20643,270
2020-05-05,CL,22016,275
2020-05-06,CL,23048,281
2020-05-07,CL,24581,285
2020-05-08,CL,25972,294
2020-05-09,CL,27219,304
2020-05-10,CL,28866,312
2020-05-11,CL,30063,323
2020-05-12,CL,31721,335
2020-05-13,CL,34381,346
2020-05-14,CL,37040,368
2020-05-15,CL,39542,394
2020-05-16,CL,41428,421
2020-05-17,CL,43781,450
2020-05-18,CL,46059,478
2020-05-19,CL,49579,509
2020-05-20,CL,53617,544
2020-05-21,CL,57581,589
2020-05-22,CL,61857,630
2020-05-23,CL,65393,673
2020-05-24,CL,69102,718
2020-05-25,CL,73997,761
2020-05-26,CL,77961,806
2020-05-27,CL,82289,841
2020-05-28,CL,86943,890
2020-05-29,CL,90638,944
2020-05-30,CL,94858,997
2020-05-31,CL,99688,1054
2020-06-01,CL,105159,1113
2020-06-02,CL,0,1188
2020-06-03,CL,0,1275
2020-06-04,CL,0,1356
2020-06-05,CL,0,1448
2020-06-06,CL,0,1541
2020-06-07,CL,0,2190
2020-06-08,CL,0,2264
2020-06-09,CL,0,2283
2020-06-10,CL,0,2475
2020-06-11,CL,0,2648
2020-06-12,CL,0,2870
2020-06-13,CL,0,3101
2020-06-14,CL,0,3323
2020-06-15,CL,0,3362
2020-06-16,CL,0,3383
2020-06-17,CL,0,3615
2020-06-18,CL,0,3841
2020-06-19,CL,0,4093
2020-06-20,CL,0,4295
2020-06-21,CL,0,4479
2020-06-22,CL,0,4502
2020-06-23,CL,0,4505
2020-06-24,CL,0,4731
2020-06-25,CL,0,4903
2020-06-26,CL,0,5068
2020-06-27,CL,0,5347
2020-06-28,CL,0,5509
2020-06-29,CL,275999,5575
2020-06-30,CL,279393,5688
2020-07-01,CL,282043,5753
2020-07-02,CL,284541,5920
2020-07-03,CL,288089,6051
2020-07-04,CL,291847,6192
2020-07-05,CL,295532,6308
2020-07-06,CL,298557,6384
2020-07-07,CL,301019,6434
2020-07-08,CL,303083,6573
2020-07-09,CL,306216,6682
2020-07-10,CL,309274,6781
2020-07-11,CL,312029,6881
2020-07-12,CL,315041,6979
2020-07-13,CL,317657,7024
2020-07-14,CL,319493,7069
2020-07-15,CL,321205,7186
2020-07-16,CL,323680,7290
2020-07-17,CL,326520,8347
2020-07-18,CL,328846,8445
2020-07-19,CL,330930,8503
2020-07-20,CL,333029,8633
2020-07-21,CL,334683,8677
2020-07-22,CL,336402,8722
2020-07-23,CL,338759,8838
2020-07-24,CL,341304,8914
2020-07-25,CL,343592,9020
2020-07-26,CL,345790,9112
2020-07-27,CL,347923,9187
2020-07-28,CL,349800,9240
2020-07-29,CL,351575,9278
2020-07-30,CL,353536,9377
2020-07-31,CL,355667,9457
2020-08-01,CL,357658,9533
2020-08-02,CL,359731,9608
2020-08-03,CL,361493,9707
2020-08-04,CL,362962,9745
2020-08-05,CL,364723,9792
2020-08-06,CL,366671,9889
2020-08-07,CL,368825,9958
2020-08-08,CL,371023,10011
2020-08-09,CL,373056,10077
2020-08-10,CL,375044,10139
2020-08-11,CL,376616,10178
2020-08-12,CL,378168,10205
2020-08-13,CL,380034,10299
2020-08-14,CL,382111,10340
2020-08-15,CL,383902,10395
2020-08-16,CL,385946,10452
2020-08-17,CL,387502,10513
2020-08-18,CL,388855,10546
2020-08-19,CL,390037,10578
2020-08-20,CL,391849,10671
2020-08-21,CL,393769,10723
2020-08-22,CL,395708,10792
2020-08-23,CL,397665,10852
2020-08-24,CL,399568,10916
2020-08-25,CL,400985,10958
2020-08-26,CL,402365,10990
2020-08-27,CL,404102,11072
2020-08-28,CL,405972,11132
2020-08-29,CL,408009,11181
2020-08-30,CL,409974,11244
2020-08-31,CL,411726,11289
2020-09-01,CL,413145,11321
2020-09-02,CL,414739,11344
2020-09-03,CL,416501,11422
2020-09-04,CL,418469,11494
2020-09-05,CL,420434,11551
2020-09-06,CL,422510,11592
2020-09-07,CL,424274,11652
2020-09-08,CL,425541,11682
2020-09-09,CL,427027,11702
2020-09-10,CL,428669,11781
2020-09-11,CL,430535,11850
2020-09-12,CL,432666,11895
2020-09-13,CL,434748,11949
2020-09-14,CL,436433,12013
2020-09-15,CL,437983,12040
2020-09-16,CL,439287,12058
2020-09-17,CL,441150,12142
2020-09-18,CL,442827,12199
2020-09-19,CL,444674,12254
2020-09-20,CL,446274,12286
2020-09-21,CL,447468,12298
2020-09-22,CL,448523,12321
2020-09-23,CL,449903,12345
2020-09-24,CL,451634,12469
2020-09-25,CL,453868,12527
2020-09-26,CL,455979,12591
2020-09-27,CL,457901,12641
2020-09-28,CL,459671,12698
2020-09-29,CL,461300,12725
2020-09-30,CL,462991,12741
2020-10-01,CL,464750,12822
2020-10-02,CL,466590,12867
2020-10-03,CL,468471,12919
2020-10-04,CL,470179,12979
2020-10-05,CL,471746,13037
2020-10-06,CL,473306,13070
2020-10-07,CL,474440,13090
2020-10-08,CL,476016,13167
2020-10-09,CL,477769,13220
2020-10-10,CL,479595,13272
2020-10-11,CL,481371,13318
2020-10-12,CL,482888,13379
2020-10-13,CL,484280,13396
2020-10-14,CL,485372,13415
2020-10-15,CL,486496,13434
2020-10-16,CL,488190,13529
2020-10-17,CL,490003,13588
2020-10-18,CL,491760,13635
2020-10-19,CL,493305,13676
2020-10-20,CL,494478,13702
2020-10-21,CL,495637,13719
2020-10-22,CL,497131,13792
2020-10-23,CL,498906,13844
2020-10-24,CL,500542,13892
2020-10-25,CL,502063,13944
2020-10-26,CL,503598,14003
2020-10-27,CL,504525,14026
2020-10-28,CL,505530,14032
2020-10-29,CL,507050,14118
2020-10-30,CL,508571,14158
2020-10-31,CL,510256,14207
2020-11-01,CL,511864,14247
2020-11-02,CL,513188,14302
2020-11-03,CL,514202,14319
2020-11-04,CL,515042,14340
2020-11-05,CL,516582,14404
2020-11-06,CL,518390,14450
2020-11-07,CL,519977,14499
2020-11-08,CL,521558,14543
2020-11-09,CL,522879,14588
2020-11-10,CL,523907,14611
2020-11-11,CL,524804,14633
2020-11-12,CL,526438,14699
2020-11-13,CL,528030,14738
2020-11-14,CL,529676,14777
2020-11-15,CL,531273,14819
2020-11-16,CL,532604,14863
2020-11-17,CL,533610,14883
2020-11-18,CL,534558,14897
2020-11-19,CL,536012,14955
2020-11-20,CL,537585,15003
2020-11-21,CL,539143,15030
2020-11-22,CL,540640,15069
2020-11-23,CL,542080,15106
2020-11-24,CL,543087,15131
2020-11-25,CL,544092,15138
2020-11-26,CL,545662,15235
2020-11-27,CL,547223,15278
2020-11-28,CL,548941,15322
2020-11-29,CL,550430,15356
2020-11-30,CL,551743,15410
2020-12-01,CL,552864,15430
2020-12-02,CL,553898,15438
2020-12-03,CL,555406,15519
2020-12-04,CL,557135,15558
2020-12-05,CL,558668,15592
2020-12-06,CL,560382,15628
2020-12-07,CL,562142,15663
2020-12-08,CL,563534,15680
2020-12-09,CL,564778,15690
2020-12-10,CL,566440,15774
2020-12-11,CL,567974,15782
2020-12-12,CL,569781,15846
2020-12-13,CL,571919,15886
2020-12-14,CL,573830,15931
2020-12-15,CL,575329,15949
2020-12-16,CL,576731,15959
2020-12-17,CL,578732,16007
2020-12-18,CL,581135,16051
2020-12-19,CL,583354,16101
2020-12-20,CL,585545,16154
2020-12-21,CL,587488,16197
2020-12-22,CL,589189,16217
2020-12-23,CL,590914,16228
2020-12-24,CL,593310,16303
2020-12-25,CL,595831,16358
2020-12-26,CL,598394,16404
2020-12-27,CL,600105,16443
2020-12-28,CL,602028,16443
2020-12-29,CL,603986,16488
2020-12-30,CL,605950,16499
2020-12-31,CL,608973,16608
2020-03-06,CO,1,0 # wgArticleId=63394946 wgCurRevisionId=1021649677 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Colombia_medical_cases_chart&oldid=1021649677&action=edit
2020-03-09,CO,3,0
2020-03-10,CO,3,0
2020-03-11,CO,9,0
2020-03-12,CO,13,0
2020-03-13,CO,16,0
2020-03-14,CO,24,0
2020-03-15,CO,45,0
2020-03-16,CO,57,1
2020-03-17,CO,75,1
2020-03-18,CO,102,1
2020-03-19,CO,128,1
2020-03-20,CO,175,1
2020-03-21,CO,210,1
2020-03-22,CO,235,2
2020-03-23,CO,306,3
2020-03-24,CO,378,3
2020-03-25,CO,470,4
2020-03-26,CO,491,6
2020-03-27,CO,539,6
2020-03-28,CO,608,6
2020-03-29,CO,702,10
2020-03-30,CO,798,14
2020-03-31,CO,906,16
2020-04-01,CO,1065,17
2020-04-02,CO,1161,19
2020-04-03,CO,1267,25
2020-04-04,CO,1406,32
2020-04-05,CO,1485,35
2020-04-06,CO,1579,46
2020-04-07,CO,1780,50
2020-04-08,CO,2054,55
2020-04-09,CO,2223,69
2020-04-10,CO,2473,80
2020-04-11,CO,2709,100
2020-04-12,CO,2776,109
2020-04-13,CO,2852,112
2020-04-14,CO,2979,127
2020-04-15,CO,3105,131
2020-04-16,CO,3233,144
2020-04-17,CO,3439,153
2020-04-18,CO,3621,166
2020-04-19,CO,3792,179
2020-04-20,CO,3977,189
2020-04-21,CO,4149,196
2020-04-22,CO,4356,206
2020-04-23,CO,4561,215
2020-04-24,CO,4881,225
2020-04-25,CO,5142,233
2020-04-26,CO,5379,244
2020-04-27,CO,5597,253
2020-04-28,CO,5949,269
2020-04-29,CO,6211,278
2020-04-30,CO,6507,293
2020-05-01,CO,7006,314
2020-05-02,CO,7285,324
2020-05-03,CO,7668,340
2020-05-04,CO,7973,358
2020-05-05,CO,8613,378
2020-05-06,CO,8959,397
2020-05-07,CO,9456,407
2020-05-08,CO,10051,428
2020-05-09,CO,10495,445
2020-05-10,CO,11063,463
2020-05-11,CO,11613,479
2020-05-12,CO,12272,493
2020-05-13,CO,12930,509
2020-05-14,CO,13610,525
2020-05-15,CO,14216,546
2020-05-16,CO,14939,562
2020-05-17,CO,15574,574
2020-05-18,CO,16295,592
2020-05-19,CO,16935,613
2020-05-20,CO,17687,630
2020-05-21,CO,18330,652
2020-05-22,CO,19131,682
2020-05-23,CO,20177,705
2020-05-24,CO,21175,727
2020-05-25,CO,21981,750
2020-05-26,CO,23003,776
2020-05-27,CO,24104,803
2020-05-28,CO,25366,822
2020-05-29,CO,26688,853
2020-05-30,CO,28236,890
2020-05-31,CO,29383,939
2020-06-01,CO,30493,969
2020-06-02,CO,31833,1009
2020-06-03,CO,33354,1045
2020-06-04,CO,35120,1087
2020-06-05,CO,36635,1145
2020-06-06,CO,38027,1205
2020-06-07,CO,39236,1259
2020-06-08,CO,40719,1308
2020-06-09,CO,42078,1372
2020-06-10,CO,43682,1433
2020-06-11,CO,45212,1488
2020-06-12,CO,46858,1545
2020-06-13,CO,48746,1592
2020-06-14,CO,50939,1667
2020-06-15,CO,53063,1726
2020-06-16,CO,54931,1801
2020-06-17,CO,57046,1864
2020-06-18,CO,60217,1950
2020-06-19,CO,63276,2045
2020-06-20,CO,65633,2126
2020-06-21,CO,68652,2237
2020-06-22,CO,71183,2310
2020-06-23,CO,73572,2404
2020-06-24,CO,77113,2491
2020-06-25,CO,80599,2654
2020-06-26,CO,84442,2811
2020-06-27,CO,88591,2939
2020-06-28,CO,91769,3106
2020-06-29,CO,95043,3223
2020-06-30,CO,97846,3334
2020-07-01,CO,102009,3470
2020-07-02,CO,106110,3641
2020-07-03,CO,109505,3777
2020-07-04,CO,113389,3942
2020-07-05,CO,117110,4064
2020-07-06,CO,120281,4210
2020-07-07,CO,124494,4359
2020-07-08,CO,128638,4527
2020-07-09,CO,133973,4714
2020-07-10,CO,140776,4925
2020-07-11,CO,145362,5119
2020-07-12,CO,150445,5307
2020-07-13,CO,154277,5455
2020-07-14,CO,159898,5625
2020-07-15,CO,165169,5814
2020-07-16,CO,173206,6029
2020-07-17,CO,182140,6288
2020-07-18,CO,190700,6516
2020-07-19,CO,197278,6736
2020-07-20,CO,204005,6929
2020-07-21,CO,211038,7166
2020-07-22,CO,218428,7373
2020-07-23,CO,226373,7688
2020-07-24,CO,233541,7975
2020-07-25,CO,240795,8269
2020-07-26,CO,248976,8525
2020-07-27,CO,257101,8777
2020-07-28,CO,267385,9074
2020-07-29,CO,276055,9454
2020-07-30,CO,286020,9810
2020-07-31,CO,295508,10105
2020-08-01,CO,306181,10330
2020-08-02,CO,317651,10650
2020-08-03,CO,327850,11017
2020-08-04,CO,334979,11315
2020-08-05,CO,345714,11624
2020-08-06,CO,357710,11939
2020-08-07,CO,367196,12250
2020-08-08,CO,376870,12540
2020-08-09,CO,387481,12842
2020-08-10,CO,397623,13154
2020-08-11,CO,410453,13475
2020-08-12,CO,422519,13837
2020-08-13,CO,433805,14145
2020-08-14,CO,445111,14492
2020-08-15,CO,456689,14810
2020-08-16,CO,468332,15097
2020-08-17,CO,476660,15372
2020-08-18,CO,489122,15619
2020-08-19,CO,502178,15979
2020-08-20,CO,513719,16183
2020-08-21,CO,522138,16568
2020-08-22,CO,533103,16968
2020-08-23,CO,541147,17316
2020-08-24,CO,551696,17612
2020-08-25,CO,562128,17889
2020-08-26,CO,572270,18184
2020-08-27,CO,582022,18468
2020-08-28,CO,590520,18767
2020-08-29,CO,599914,19064
2020-08-30,CO,607938,19364
2020-08-31,CO,615168,19663
2020-09-01,CO,624069,20052
2020-09-02,CO,633339,20348
2020-09-03,CO,641574,20618
2020-09-04,CO,650062,20888
2020-09-05,CO,658456,21156
2020-09-06,CO,666521,21412
2020-09-07,CO,671848,21615
2020-09-08,CO,679513,21817
2020-09-09,CO,686851,22053
2020-09-10,CO,694664,22275
2020-09-11,CO,702088,22518
2020-09-12,CO,708964,22734
2020-09-13,CO,716319,22924
2020-09-14,CO,721892,23123
2020-09-15,CO,728590,23288
2020-09-16,CO,736377,23478
2020-09-17,CO,743945,23665
2020-09-18,CO,750471,23850
2020-09-19,CO,758398,24039
2020-09-20,CO,765076,24208
2020-09-21,CO,770435,24397
2020-09-22,CO,777537,24570
2020-09-23,CO,784268,24746
2020-09-24,CO,790823,24924
2020-09-25,CO,798317,25103
2020-09-26,CO,806038,25296
2020-09-27,CO,813056,25488
2020-09-28,CO,818203,25641
2020-09-29,CO,824042,25828
2020-09-30,CO,829679,25998
2020-10-01,CO,835339,26196
2020-10-02,CO,841531,26397
2020-10-03,CO,848147,26556
2020-10-04,CO,855052,26712
2020-10-05,CO,862158,26844
2020-10-06,CO,869808,27017
2020-10-07,CO,877683,27180
2020-10-08,CO,886179,27331
2020-10-09,CO,894300,27495
2020-10-10,CO,902747,27660
2020-10-11,CO,911316,27834
2020-10-12,CO,919083,27985
2020-10-13,CO,924098,28141
2020-10-14,CO,930159,28306
2020-10-15,CO,936982,28457
2020-10-16,CO,945354,28616
2020-10-17,CO,952371,28803
2020-10-18,CO,959572,28970
2020-10-19,CO,965883,29102
2020-10-20,CO,974139,29272
2020-10-21,CO,981700,29464
2020-10-22,CO,990270,29636
2020-10-23,CO,998942,29802
2020-10-24,CO,1007711,30000
2020-10-25,CO,1015885,30154
2020-10-26,CO,1025052,30348
2020-10-27,CO,1033218,30565
2020-10-28,CO,1041935,30753
2020-10-29,CO,1053122,30926
2020-10-30,CO,1063151,31135
2020-10-31,CO,1074184,31314
2020-11-01,CO,1083321,31515
2020-11-02,CO,1093256,31670
2020-11-03,CO,1099392,31847
2020-11-04,CO,1108084,32013
2020-11-05,CO,1117977,32209
2020-11-06,CO,1127733,32405
2020-11-07,CO,1136447,32595
2020-11-08,CO,1143887,32791
2020-11-09,CO,1149063,32974
2020-11-10,CO,1156675,33148
2020-11-11,CO,1165326,33312
2020-11-12,CO,1174012,33491
2020-11-13,CO,1182697,33669
2020-11-14,CO,1191004,33829
2020-11-15,CO,1198746,34031
2020-11-16,CO,1205217,34223
2020-11-17,CO,1211128,34381
2020-11-18,CO,1218003,34563
2020-11-19,CO,1225490,34761
2020-11-20,CO,1233444,34929
2020-11-21,CO,1240493,35104
2020-11-22,CO,1248417,35287
2020-11-23,CO,1254979,35479
2020-11-24,CO,1262494,35677
2020-11-25,CO,1270991,35860
2020-11-26,CO,1280487,36019
2020-11-27,CO,1290510,36214
2020-11-28,CO,1299613,36401
2020-11-29,CO,1308376,36584
2020-11-30,CO,1316806,36766
2020-12-01,CO,1324792,36934
2020-12-02,CO,1334089,37117
2020-12-03,CO,1343322,37305
2020-12-04,CO,1352607,37467
2020-12-05,CO,1362249,37633
2020-12-06,CO,1371103,37808
2020-12-07,CO,1377100,37995
2020-12-08,CO,1384610,38158
2020-12-09,CO,1392133,38308
2020-12-10,CO,1399911,38484
2020-12-11,CO,1408909,38669
2020-12-12,CO,1417072,38866
2020-12-13,CO,1425774,39053
2020-12-14,CO,1434516,39195
2020-12-15,CO,1444646,39356
2020-12-16,CO,1456599,39560
2020-12-17,CO,1468795,39787
2020-12-18,CO,1482072,40019
2020-12-19,CO,1496062,40268
2020-12-20,CO,1507222,40475
2020-12-21,CO,1518067,40680
2020-12-22,CO,1530593,40931
2020-12-23,CO,1544826,41174
2020-12-24,CO,1559766,41454
2020-12-25,CO,1574707,41690
2020-12-26,CO,1584903,41943
2020-12-27,CO,1594497,42171
2020-12-28,CO,1603807,42374
2020-12-29,CO,1614822,42620
2020-12-30,CO,1626461,42909
2020-12-31,CO,1642775,43213
2020-03-06,CR,2,0 # wgArticleId=63386315 wgCurRevisionId=1021496891 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Costa_Rica_medical_cases_chart&oldid=1021496891&action=edit
2020-03-07,CR,7,0
2020-03-08,CR,10,0
2020-03-09,CR,12,0
2020-03-10,CR,13,0
2020-03-11,CR,22,0
2020-03-12,CR,23,0
2020-03-13,CR,26,0
2020-03-14,CR,27,0
2020-03-15,CR,35,0
2020-03-16,CR,41,0
2020-03-17,CR,50,0
2020-03-18,CR,69,0
2020-03-19,CR,87,1
2020-03-20,CR,113,2
2020-03-21,CR,117,2
2020-03-22,CR,134,2
2020-03-23,CR,158,2
2020-03-24,CR,177,2
2020-03-25,CR,201,2
2020-03-26,CR,231,2
2020-03-27,CR,263,2
2020-03-28,CR,295,2
2020-03-29,CR,314,2
2020-03-30,CR,330,2
2020-03-31,CR,347,2
2020-04-01,CR,375,2
2020-04-02,CR,396,2
2020-04-03,CR,416,2
2020-04-04,CR,435,2
2020-04-05,CR,454,2
2020-04-06,CR,467,2
2020-04-07,CR,483,2
2020-04-08,CR,502,2
2020-04-09,CR,539,3
2020-04-10,CR,558,3
2020-04-11,CR,577,3
2020-04-12,CR,595,3
2020-04-13,CR,612,3
2020-04-14,CR,618,3
2020-04-15,CR,626,4
2020-04-16,CR,642,4
2020-04-17,CR,649,4
2020-04-18,CR,655,4
2020-04-19,CR,660,4
2020-04-20,CR,662,6
2020-04-21,CR,669,6
2020-04-22,CR,681,6
2020-04-23,CR,686,6
2020-04-24,CR,687,6
2020-04-25,CR,693,6
2020-04-26,CR,695,6
2020-04-27,CR,697,6
2020-04-28,CR,705,6
2020-04-29,CR,713,6
2020-04-30,CR,719,6
2020-05-01,CR,725,6
2020-05-02,CR,733,6
2020-05-03,CR,739,6
2020-05-04,CR,742,6
2020-05-05,CR,755,6
2020-05-06,CR,761,6
2020-05-07,CR,765,6
2020-05-08,CR,773,6
2020-05-09,CR,780,6
2020-05-10,CR,792,6
2020-05-11,CR,801,7
2020-05-12,CR,804,7
2020-05-13,CR,815,7
2020-05-14,CR,830,8
2020-05-15,CR,843,8
2020-05-16,CR,853,10
2020-05-17,CR,863,10
2020-05-18,CR,866,10
2020-05-19,CR,882,10
2020-05-20,CR,897,10
2020-05-21,CR,903,10
2020-05-22,CR,911,10
2020-05-23,CR,918,10
2020-05-24,CR,930,10
2020-05-25,CR,951,10
2020-05-26,CR,956,10
2020-05-27,CR,984,10
2020-05-28,CR,1000,10
2020-05-29,CR,1022,10
2020-05-30,CR,1047,10
2020-05-31,CR,1056,10
2020-06-01,CR,1084,10
2020-06-02,CR,1105,10
2020-06-03,CR,1157,10
2020-06-04,CR,1194,10
2020-06-05,CR,1228,10
2020-06-06,CR,1263,10
2020-06-07,CR,1318,10
2020-06-08,CR,1342,10
2020-06-09,CR,1375,11
2020-06-10,CR,1461,12
2020-06-11,CR,1538,12
2020-06-12,CR,1612,12
2020-06-13,CR,1662,12
2020-06-14,CR,1715,12
2020-06-15,CR,1744,12
2020-06-16,CR,1796,12
2020-06-17,CR,1871,12
2020-06-18,CR,1939,12
2020-06-19,CR,2058,12
2020-06-20,CR,2127,12
2020-06-21,CR,2213,12
2020-06-22,CR,2277,12
2020-06-23,CR,2368,12
2020-06-24,CR,2515,12
2020-06-25,CR,2684,12
2020-06-26,CR,2836,12
2020-06-27,CR,2979,13
2020-06-28,CR,3130,15
2020-06-29,CR,3269,15
2020-06-30,CR,3459,16
2020-07-01,CR,3753,16
2020-07-02,CR,4023,17
2020-07-03,CR,4311,18
2020-07-04,CR,4621,18
2020-07-05,CR,4996,19
2020-07-06,CR,5241,23
2020-07-07,CR,5486,23
2020-07-08,CR,5836,24
2020-07-09,CR,6485,25
2020-07-10,CR,6845,26
2020-07-11,CR,7231,28
2020-07-12,CR,7596,30
2020-07-13,CR,8036,31
2020-07-14,CR,8482,36
2020-07-15,CR,8986,40
2020-07-16,CR,9546,42
2020-07-17,CR,9969,47
2020-07-18,CR,10551,54
2020-07-19,CR,11114,62
2020-07-20,CR,11534,66
2020-07-21,CR,11811,68
2020-07-22,CR,12361,71
2020-07-23,CR,13129,80
2020-07-24,CR,13669,87
2020-07-25,CR,14600,98
2020-07-26,CR,15229,104
2020-07-27,CR,15841,115
2020-07-28,CR,16344,125
2020-07-29,CR,16800,133
2020-07-30,CR,17290,140
2020-07-31,CR,17820,150
2020-08-01,CR,18187,154
2020-08-02,CR,19015,162
2020-08-03,CR,19464,171
2020-08-04,CR,20005,181
2020-08-05,CR,20683,191
2020-08-06,CR,21445,200
2020-08-07,CR,22081,218
2020-08-08,CR,22802,228
2020-08-09,CR,23286,235
2020-08-10,CR,23872,244
2020-08-11,CR,24624,255
2020-08-12,CR,25303,263
2020-08-13,CR,26129,272
2020-08-14,CR,26931,281
2020-08-15,CR,27737,291
2020-08-16,CR,28465,294
2020-08-17,CR,29084,304
2020-08-18,CR,29643,314
2020-08-19,CR,30409,321
2020-08-20,CR,31075,333
2020-08-21,CR,32134,340
2020-08-22,CR,33084,348
2020-08-23,CR,33820,355
2020-08-24,CR,34463,362
2020-08-25,CR,35305,376
2020-08-26,CR,36307,386
2020-08-27,CR,37292,397
2020-08-28,CR,38485,407
2020-08-29,CR,39699,418
2020-08-30,CR,40546,429
2020-08-31,CR,41287,436
2020-09-01,CR,42184,443
2020-09-02,CR,43305,453
2020-09-03,CR,44458,460
2020-09-04,CR,45680,469
2020-09-05,CR,46920,478
2020-09-06,CR,47947,491
2020-09-07,CR,48780,510
2020-09-08,CR,49897,531
2020-09-09,CR,51224,543
2020-09-10,CR,52549,567
2020-09-11,CR,53969,583
2020-09-12,CR,55454,590
2020-09-13,CR,56424,605
2020-09-14,CR,57361,621
2020-09-15,CR,58138,633
2020-09-16,CR,59516,649
2020-09-17,CR,60818,666
2020-09-18,CR,62374,686
2020-09-19,CR,63712,706
2020-09-20,CR,64899,727
2020-09-21,CR,65602,745
2020-09-22,CR,66689,760
2020-09-23,CR,68059,781
2020-09-24,CR,69459,795
2020-09-25,CR,70816,812
2020-09-26,CR,72049,828
2020-09-27,CR,72984,847
2020-09-28,CR,73714,861
2020-09-29,CR,74604,880
2020-09-30,CR,75760,904
2020-10-01,CR,76828,917
2020-10-02,CR,77829,930
2020-10-03,CR,79182,950
2020-10-04,CR,80407,971
2020-10-05,CR,81129,987
2020-10-06,CR,82142,1004
2020-10-07,CR,83497,1024
2020-10-08,CR,84828,1040
2020-10-09,CR,86053,1055
2020-10-10,CR,87439,1076
2020-10-11,CR,88490,1090
2020-10-12,CR,89223,1108
2020-10-13,CR,90238,1124
2020-10-14,CR,91780,1134
2020-10-15,CR,93152,1159
2020-10-16,CR,94348,1168
2020-10-17,CR,95514,1183
2020-10-18,CR,96443,1194
2020-10-19,CR,97075,1204
2020-10-20,CR,97922,1222
2020-10-21,CR,99425,1236
2020-10-22,CR,100616,1251
2020-10-23,CR,101826,1265
2020-10-24,CR,103088,1282
2020-10-25,CR,103949,1298
2020-10-26,CR,104460,1312
2020-10-27,CR,105322,1329
2020-10-28,CR,106553,1340
2020-10-29,CR,107570,1357
2020-10-30,CR,108866,1371
2020-10-31,CR,109971,1385
2020-11-01,CR,110717,1396
2020-11-02,CR,111257,1404
2020-11-03,CR,112120,1419
2020-11-04,CR,113261,1431
2020-11-05,CR,114367,1444
2020-11-06,CR,115417,1453
2020-11-07,CR,116363,1464
2020-11-08,CR,117099,1476
2020-11-09,CR,117587,1491
2020-11-10,CR,118566,1502
2020-11-11,CR,119768,1513
2020-11-12,CR,120939,1527
2020-11-13,CR,122123,1537
2020-11-14,CR,123223,1546
2020-11-15,CR,123949,1555
2020-11-16,CR,124592,1566
2020-11-17,CR,125590,1578
2020-11-18,CR,127012,1588
2020-11-19,CR,128231,1599
2020-11-20,CR,129418,1608
2020-11-21,CR,130722,1624
2020-11-22,CR,131677,1634
2020-11-23,CR,132295,1641
2020-11-24,CR,133190,1662
2020-11-25,CR,134520,1674
2020-11-26,CR,135742,1679
2020-11-27,CR,137093,1690
2020-11-28,CR,138248,1700
2020-11-29,CR,139099,1715
2020-11-30,CR,139638,1726
2020-12-01,CR,140172,1731
2020-12-02,CR,141340,1739
2020-12-03,CR,142505,1757
2020-12-04,CR,143685,1773
2020-12-05,CR,144891,1793
2020-12-06,CR,145845,1810
2020-12-07,CR,146421,1825
2020-12-08,CR,147430,1846
2020-12-09,CR,148688,1864
2020-12-10,CR,149815,1882
2020-12-11,CR,150947,1895
2020-12-12,CR,152096,1913
2020-12-13,CR,152620,1921
2020-12-14,CR,153169,1936
2020-12-15,CR,154096,1956
2020-12-16,CR,155263,1967
2020-12-17,CR,156388,1980
2020-12-18,CR,157472,1996
2020-12-19,CR,158491,2011
2020-12-20,CR,159258,2023
2020-12-21,CR,159893,2037
2020-12-22,CR,160804,2051
2020-12-23,CR,161942,2065
2020-12-24,CR,162990,2086
2020-12-25,CR,164062,2103
2020-12-26,CR,164607,2117
2020-12-27,CR,165204,2134
2020-12-28,CR,165762,2144
2020-12-29,CR,166799,2156
2020-12-30,CR,168114,2171
2020-12-31,CR,169321,2185
2020-03-11,CU,3,0 # wgArticleId=64491303 wgCurRevisionId=1015721610 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Cuba_medical_cases_chart&oldid=1015721610&action=edit
2020-03-13,CU,4,0
2020-03-16,CU,5,0
2020-03-17,CU,7,0
2020-03-18,CU,11,1
2020-03-19,CU,16,1
2020-03-20,CU,25,1
2020-03-21,CU,35,1
2020-03-22,CU,40,1
2020-03-23,CU,48,1
2020-03-24,CU,57,1
2020-03-25,CU,67,1
2020-03-26,CU,80,2
2020-03-27,CU,119,2
2020-03-28,CU,139,4
2020-03-29,CU,170,4
2020-03-30,CU,186,6
2020-03-31,CU,212,6
2020-04-01,CU,233,6
2020-04-02,CU,269,7
2020-04-03,CU,288,7
2020-04-04,CU,320,8
2020-04-05,CU,350,9
2020-04-06,CU,396,11
2020-04-07,CU,457,12
2020-04-08,CU,515,15
2020-04-09,CU,564,15
2020-04-10,CU,620,16
2020-04-11,CU,669,18
2020-04-12,CU,726,21
2020-04-13,CU,766,21
2020-04-14,CU,814,24
2020-04-15,CU,862,27
2020-04-16,CU,923,32
2020-04-17,CU,986,33
2020-04-18,CU,1035,35
2020-04-19,CU,1087,37
2020-04-20,CU,1137,39
2020-04-21,CU,1189,41
2020-04-22,CU,1235,44
2020-04-23,CU,1285,51
2020-04-24,CU,1337,51
2020-04-25,CU,1369,54
2020-04-26,CU,1389,56
2020-04-27,CU,1437,58
2020-04-28,CU,1467,58
2020-04-29,CU,1501,61
2020-04-30,CU,1537,64
2020-05-01,CU,1611,66
2020-05-02,CU,1649,67
2020-05-03,CU,1668,69
2020-05-04,CU,1685,69
2020-05-05,CU,1703,69
2020-05-06,CU,1729,73
2020-05-07,CU,1741,74
2020-05-08,CU,1754,74
2020-05-09,CU,1766,77
2020-05-10,CU,1783,77
2020-05-11,CU,1804,78
2020-05-12,CU,1810,79
2020-05-13,CU,1830,79
2020-05-14,CU,1840,79
2020-05-15,CU,1862,79
2020-05-16,CU,1872,79
2020-05-17,CU,1881,79
2020-05-18,CU,1887,79
2020-05-19,CU,1900,79
2020-05-20,CU,1908,80
2020-05-21,CU,1916,81
2020-05-22,CU,1931,81
2020-05-23,CU,1941,82
2020-05-24,CU,1947,82
2020-05-25,CU,1963,82
2020-05-26,CU,1974,82
2020-05-27,CU,1983,82
2020-05-28,CU,2005,82
2020-05-29,CU,2025,83
2020-05-30,CU,2045,83
2020-05-31,CU,2083,83
2020-06-01,CU,2092,83
2020-06-02,CU,2107,83
2020-06-03,CU,2119,83
2020-06-04,CU,2133,83
2020-06-05,CU,2173,83
2020-06-06,CU,2191,83
2020-06-07,CU,2200,83
2020-06-08,CU,2205,83
2020-06-09,CU,2211,83
2020-06-10,CU,2219,84
2020-06-11,CU,2233,84
2020-06-12,CU,2238,84
2020-06-13,CU,2248,84
2020-06-14,CU,2262,84
2020-06-15,CU,2273,84
2020-06-16,CU,2280,84
2020-06-17,CU,2295,85
2020-06-18,CU,2305,85
2020-06-19,CU,2309,85
2020-06-20,CU,2312,85
2020-06-21,CU,2315,85
2020-06-22,CU,2318,85
2020-06-23,CU,2319,85
2020-06-24,CU,2321,85
2020-06-25,CU,2325,85
2020-06-26,CU,2330,86
2020-06-27,CU,2332,86
2020-06-28,CU,2340,86
2020-06-29,CU,2341,86
2020-06-30,CU,2348,86
2020-07-01,CU,2353,86
2020-07-02,CU,2361,86
2020-07-03,CU,2369,86
2020-07-04,CU,2372,86
2020-07-05,CU,2380,86
2020-07-06,CU,2395,86
2020-07-07,CU,2399,86
2020-07-08,CU,2403,87
2020-07-09,CU,2413,87
2020-07-10,CU,2420,87
2020-07-11,CU,2426,87
2020-07-12,CU,2428,87
2020-07-13,CU,2432,87
2020-07-14,CU,2438,87
2020-07-15,CU,2440,87
2020-07-16,CU,2444,87
2020-07-17,CU,2445,87
2020-07-18,CU,2446,87
2020-07-19,CU,2446,87
2020-07-20,CU,2449,87
2020-07-21,CU,2462,87
2020-07-22,CU,2466,87
2020-07-23,CU,2469,87
2020-07-24,CU,2478,87
2020-07-25,CU,2495,87
2020-07-26,CU,2532,87
2020-07-27,CU,2555,87
2020-07-28,CU,2588,87
2020-07-29,CU,2597,87
2020-07-30,CU,2608,87
2020-07-31,CU,2633,87
2020-08-01,CU,2646,87
2020-08-02,CU,2670,87
2020-08-03,CU,2701,88
2020-08-04,CU,2726,88
2020-08-05,CU,2775,88
2020-08-06,CU,2829,88
2020-08-07,CU,2888,88
2020-08-08,CU,2953,88
2020-08-09,CU,3046,88
2020-08-10,CU,3093,88
2020-08-11,CU,3128,88
2020-08-12,CU,3174,88
2020-08-13,CU,3229,88
2020-08-14,CU,3292,88
2020-08-15,CU,3316,88
2020-08-16,CU,3364,88
2020-08-17,CU,3408,88
2020-08-18,CU,3482,88
2020-08-19,CU,3565,88
2020-08-20,CU,3582,89
2020-08-21,CU,3617,89
2020-08-22,CU,3682,91
2020-08-23,CU,3717,91
2020-08-24,CU,3744,91
2020-08-25,CU,3759,92
2020-08-26,CU,3806,92
2020-08-27,CU,3866,92
2020-08-28,CU,3925,94
2020-08-29,CU,3973,94
2020-08-30,CU,4032,94
2020-08-31,CU,4065,95
2020-09-01,CU,4126,98
2020-09-02,CU,4214,100
2020-09-03,CU,4266,100
2020-09-04,CU,4298,100
2020-09-05,CU,4309,101
2020-09-06,CU,4352,102
2020-09-07,CU,4377,104
2020-09-08,CU,4459,104
2020-09-09,CU,4551,106
2020-09-10,CU,4593,106
2020-09-11,CU,4653,108
2020-09-12,CU,4684,108
2020-09-13,CU,4726,108
2020-09-14,CU,4803,108
2020-09-15,CU,4876,109
2020-09-16,CU,4933,109
2020-09-17,CU,5004,111
2020-09-18,CU,5055,113
2020-09-19,CU,5091,115
2020-09-20,CU,5141,116
2020-09-21,CU,5222,117
2020-09-22,CU,5270,118
2020-09-23,CU,5310,118
2020-09-24,CU,5350,118
2020-09-25,CU,5412,120
2020-09-26,CU,5457,122
2020-09-27,CU,5483,122
2020-09-28,CU,5531,122
2020-09-29,CU,5597,122
2020-09-30,CU,5670,122
2020-10-01,CU,5718,122
2020-10-02,CU,5780,122
2020-10-03,CU,5809,122
2020-10-04,CU,5845,123
2020-10-05,CU,5883,123
2020-10-06,CU,5898,123
2020-10-07,CU,5917,123
2020-10-08,CU,5943,123
2020-10-09,CU,5948,123
2020-10-10,CU,5978,123
2020-10-11,CU,6000,123
2020-10-12,CU,6017,123
2020-10-13,CU,6035,123
2020-10-14,CU,6062,123
2020-10-15,CU,6118,124
2020-10-16,CU,6170,125
2020-10-17,CU,6220,125
2020-10-18,CU,6258,127
2020-10-19,CU,6305,127
2020-10-20,CU,6368,127
2020-10-21,CU,6421,128
2020-10-22,CU,6479,128
2020-10-23,CU,6534,128
2020-10-24,CU,6566,128
2020-10-25,CU,6595,128
2020-10-26,CU,6678,128
2020-10-27,CU,6727,128
2020-10-28,CU,6766,128
2020-10-29,CU,6801,128
2020-10-30,CU,6887,128
2020-10-31,CU,6935,128
2020-11-01,CU,6970,129
2020-11-02,CU,7035,129
2020-11-03,CU,7144,129
2020-11-04,CU,7184,129
2020-11-05,CU,7228,130
2020-11-06,CU,7267,130
2020-11-07,CU,7297,130
2020-11-08,CU,7349,130
2020-11-09,CU,7392,130
2020-11-10,CU,7429,130
2020-11-11,CU,7487,131
2020-11-12,CU,7541,131
2020-11-13,CU,7568,131
2020-11-14,CU,7590,131
2020-11-15,CU,7639,131
2020-11-16,CU,7667,131
2020-11-17,CU,7704,131
2020-11-18,CU,7725,131
2020-11-19,CU,7763,131
2020-11-20,CU,7798,132
2020-11-21,CU,7847,132
2020-11-22,CU,7879,132
2020-11-23,CU,7950,133
2020-11-24,CU,8026,133
2020-11-25,CU,8075,133
2020-11-26,CU,8110,133
2020-11-27,CU,8173,133
2020-11-28,CU,8233,134
2020-11-29,CU,8284,135
2020-11-30,CU,8381,136
2020-12-01,CU,8456,136
2020-12-02,CU,8531,136
2020-12-03,CU,8610,136
2020-12-04,CU,8717,136
2020-12-05,CU,8782,136
2020-12-06,CU,8906,136
2020-12-07,CU,8982,136
2020-12-08,CU,9106,136
2020-12-09,CU,9181,136
2020-12-10,CU,9267,136
2020-12-11,CU,9354,137
2020-12-12,CU,9423,137
2020-12-13,CU,9492,137
2020-12-14,CU,9588,137
2020-12-15,CU,9671,137
2020-12-16,CU,9771,137
2020-12-17,CU,9893,137
2020-12-18,CU,10024,137
2020-12-19,CU,10127,137
2020-12-20,CU,10242,137
2020-12-21,CU,10384,139
2020-12-22,CU,10500,139
2020-12-23,CU,10717,139
2020-12-24,CU,10900,140
2020-12-25,CU,11038,141
2020-12-26,CU,11205,142
2020-12-27,CU,11434,143
2020-12-28,CU,11601,143
2020-12-29,CU,11687,145
2020-12-30,CU,11863,146
2020-12-31,CU,12056,146
2020-03-01,DO,1,0 # wgArticleId=63444584 wgCurRevisionId=997606542 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Dominican_Republic_medical_cases_chart&oldid=997606542&action=edit
2020-03-06,DO,2,0
2020-03-07,DO,2,0
2020-03-08,DO,5,0
2020-03-13,DO,11,0
2020-03-16,DO,21,1
2020-03-17,DO,34,2
2020-03-20,DO,112,3
2020-03-21,DO,202,3
2020-03-22,DO,245,3
2020-03-23,DO,312,6
2020-03-24,DO,392,10
2020-03-25,DO,488,10
2020-03-26,DO,581,20
2020-03-27,DO,719,28
2020-03-28,DO,859,39
2020-03-29,DO,901,42
2020-03-30,DO,1109,51
2020-03-31,DO,1284,57
2020-04-01,DO,1380,60
2020-04-02,DO,1488,68
2020-04-03,DO,1578,77
2020-04-04,DO,1745,82
2020-04-05,DO,1828,86
2020-04-06,DO,1956,98
2020-04-07,DO,2111,108
2020-04-08,DO,2349,118
2020-04-09,DO,2620,126
2020-04-10,DO,2759,135
2020-04-11,DO,2967,173
2020-04-12,DO,3167,177
2020-04-13,DO,3286,183
2020-04-14,DO,3614,189
2020-04-15,DO,3755,196
2020-04-16,DO,4126,200
2020-04-17,DO,4335,217
2020-04-18,DO,4680,226
2020-04-19,DO,4964,235
2020-04-20,DO,5044,245
2020-04-21,DO,5300,260
2020-04-22,DO,5543,265
2020-04-23,DO,5749,267
2020-04-24,DO,5926,273
2020-04-25,DO,6135,278
2020-04-26,DO,6293,282
2020-04-27,DO,6416,286
2020-04-28,DO,6652,293
2020-04-29,DO,6972,301
2020-04-30,DO,7288,313
2020-05-01,DO,7578,326
2020-05-02,DO,7954,333
2020-05-03,DO,8235,346
2020-05-04,DO,8480,354
2020-05-05,DO,8807,362
2020-05-06,DO,9095,373
2020-05-07,DO,9376,380
2020-05-08,DO,9882,385
2020-05-09,DO,10347,388
2020-05-10,DO,10634,393
2020-05-11,DO,10900,402
2020-05-12,DO,11196,409
2020-05-13,DO,11320,422
2020-05-14,DO,11739,424
2020-05-15,DO,12110,428
2020-05-16,DO,12314,428
2020-05-17,DO,12725,434
2020-05-18,DO,13223,441
2020-05-19,DO,13477,446
2020-05-20,DO,13657,448
2020-05-21,DO,13989,456
2020-05-22,DO,14422,458
2020-05-23,DO,14801,458
2020-05-24,DO,15073,460
2020-05-25,DO,15264,468
2020-05-26,DO,15723,474
2020-05-27,DO,16068,485
2020-05-28,DO,16531,488
2020-05-29,DO,16908,498
2020-05-30,DO,17285,502
2020-05-31,DO,17572,502
2020-06-01,DO,17752,515
2020-06-02,DO,18040,516
2020-06-03,DO,18319,520
2020-06-04,DO,18708,525
2020-06-05,DO,19195,536
2020-06-06,DO,19600,538
2020-06-07,DO,20126,539
2020-06-08,DO,20415,544
2020-06-09,DO,20808,550
2020-06-10,DO,21437,561
2020-06-11,DO,22008,568
2020-06-12,DO,22572,577
2020-06-13,DO,22962,592
2020-06-14,DO,23271,605
2020-06-15,DO,23686,615
2020-06-16,DO,24105,633
2020-06-17,DO,24645,635
2020-06-18,DO,25068,647
2020-06-19,DO,25778,655
2020-06-20,DO,26677,662
2020-06-21,DO,27370,669
2020-06-22,DO,27936,675
2020-06-23,DO,28631,691
2020-06-24,DO,29141,698
2020-06-25,DO,29764,712
2020-06-26,DO,30619,718
2020-06-27,DO,31373,726
2020-06-28,DO,31816,733
2020-06-29,DO,32568,747
2020-06-30,DO,33387,754
2020-07-01,DO,34197,765
2020-07-02,DO,35148,775
2020-07-03,DO,36184,786
2020-07-04,DO,37425,794
2020-07-05,DO,38128,804
2020-07-06,DO,38430,821
2020-07-07,DO,39588,829
2020-07-08,DO,40790,842
2020-07-09,DO,41915,864
2020-07-10,DO,43114,880
2020-07-11,DO,44532,897
2020-07-12,DO,45506,903
2020-07-13,DO,46305,910
2020-07-14,DO,47671,929
2020-07-15,DO,48743,941
2020-07-16,DO,50113,942
2020-07-17,DO,51519,971
2020-07-18,DO,52855,981
2020-07-19,DO,53956,993
2020-07-20,DO,54797,999
2020-07-21,DO,56043,1005
2020-07-22,DO,57615,1006
2020-07-23,DO,59077,1036
2020-07-24,DO,60896,1055
2020-07-25,DO,62908,1063
2020-07-26,DO,64156,1083
2020-07-27,DO,64690,1101
2020-07-28,DO,66182,1123
2020-07-29,DO,67915,1146
2020-07-30,DO,69649,1160
2020-07-31,DO,71415,1170
2020-08-01,DO,72243,1178
2020-08-02,DO,73117,1183
2020-08-03,DO,74295,1213
2020-08-04,DO,75660,1222
2020-08-05,DO,76536,1246
2020-08-06,DO,77709,1259
2020-08-07,DO,78778,1289
2020-08-08,DO,79732,1309
2020-08-09,DO,80499,1328
2020-08-10,DO,81094,1346
2020-08-11,DO,82224,1371
2020-08-12,DO,83134,1393
2020-08-13,DO,84488,1409
2020-08-14,DO,85545,1438
2020-08-15,DO,86309,1453
2020-08-16,DO,86737,1481
2020-08-17,DO,87123,1489
2020-08-18,DO,88127,1501
2020-08-19,DO,89010,1505
2020-08-20,DO,89867,1533
2020-08-21,DO,90561,1554
2020-08-22,DO,91161,1567
2020-08-23,DO,91608,1573
2020-08-24,DO,92217,1585
2020-08-25,DO,92557,1613
2020-08-26,DO,92964,1630
2020-08-27,DO,93390,1648
2020-08-28,DO,93732,1673
2020-08-29,DO,94241,1681
2020-08-30,DO,94715,1710
2020-08-31,DO,94979,1738
2020-09-01,DO,95627,1765
2020-09-02,DO,96629,1801
2020-09-03,DO,97902,1821
2020-09-04,DO,98776,1840
2020-09-05,DO,99333,1845
2020-09-06,DO,99898,1864
2020-09-07,DO,100131,1889
2020-09-08,DO,100937,1914
2020-09-09,DO,101716,1926
2020-09-10,DO,102232,1941
2020-09-11,DO,103092,1953
2020-09-12,DO,103660,1968
2020-09-13,DO,104110,1984
2020-09-14,DO,104803,1998
2020-09-15,DO,105521,2009
2020-09-16,DO,106136,2022
2020-09-17,DO,106732,2034
2020-09-18,DO,107700,2044
2020-09-19,DO,108289,2047
2020-09-20,DO,108783,2054
2020-09-21,DO,109269,2064
2020-09-22,DO,109737,2074
2020-09-23,DO,110122,2076
2020-09-24,DO,110597,2087
2020-09-25,DO,110957,2093
2020-09-26,DO,111386,2095
2020-09-27,DO,111666,2098
2020-09-28,DO,111900,2101
2020-09-29,DO,112209,2105
2020-09-30,DO,112728,2108
2020-10-01,DO,113350,2117
2020-10-02,DO,113926,2128
2020-10-03,DO,114480,2134
2020-10-04,DO,115054,2144
2020-10-05,DO,115371,2149
2020-10-06,DO,116148,2159
2020-10-07,DO,116872,2163
2020-10-08,DO,117457,2165
2020-10-09,DO,118014,2167
2020-10-10,DO,118477,2173
2020-10-11,DO,118843,2179
2020-10-12,DO,119008,2183
2020-10-13,DO,119662,2186
2020-10-14,DO,120066,2189
2020-10-15,DO,120450,2192
2020-10-16,DO,120925,2195
2020-10-17,DO,121347,2199
2020-10-18,DO,121667,2203
2020-10-19,DO,121973,2204
2020-10-20,DO,122398,2206
2020-10-21,DO,122873,2212
2020-10-22,DO,123384,2214
2020-10-23,DO,124018,2220
2020-10-24,DO,124527,2223
2020-10-25,DO,124843,2225
2020-10-26,DO,125008,2226
2020-10-27,DO,125570,2232
2020-10-28,DO,125913,2234
2020-10-29,DO,126332,2236
2020-10-30,DO,127018,2245
2020-10-31,DO,127332,2249
2020-11-01,DO,127591,2250
2020-11-02,DO,127848,2252
2020-11-03,DO,128278,2257
2020-11-04,DO,128824,2260
2020-11-05,DO,129300,2261
2020-11-06,DO,129645,2263
2020-11-07,DO,130182,2265
2020-11-08,DO,130603,2267
2020-11-09,DO,131131,2269
2020-11-10,DO,131265,2272
2020-11-11,DO,131636,2274
2020-11-12,DO,132554,2280
2020-11-13,DO,133225,2282
2020-11-14,DO,133724,2285
2020-11-15,DO,134203,2286
2020-11-16,DO,134697,2290
2020-11-17,DO,135157,2293
2020-11-18,DO,136183,2301
2020-11-19,DO,136784,2306
2020-11-20,DO,137770,2308
2020-11-21,DO,138410,2310
2020-11-22,DO,138829,2311
2020-11-23,DO,139111,2313
2020-11-24,DO,139664,2315
2020-11-25,DO,140922,2317
2020-11-26,DO,141777,2324
2020-11-27,DO,142653,2328
2020-11-28,DO,143473,2330
2020-11-29,DO,143988,2331
2020-11-30,DO,144302,2333
2020-12-01,DO,145197,2334
2020-12-02,DO,146009,2335
2020-12-03,DO,146680,2343
2020-12-04,DO,147655,2345
2020-12-05,DO,148453,2345
2020-12-06,DO,149138,2346
2020-12-07,DO,149630,2347
2020-12-08,DO,150161,2350
2020-12-09,DO,151721,2358
2020-12-10,DO,152452,2359
2020-12-11,DO,153585,2360
2020-02-29,EC,1,0 # wgArticleId=63436562 wgCurRevisionId=1021614210 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Ecuador_medical_cases_chart&oldid=1021614210&action=edit
2020-03-01,EC,6,0
2020-03-02,EC,6,0
2020-03-03,EC,11,0
2020-03-04,EC,14,0
2020-03-05,EC,14,0
2020-03-06,EC,14,0
2020-03-07,EC,14,0
2020-03-08,EC,15,0
2020-03-09,EC,15,0
2020-03-10,EC,17,0
2020-03-11,EC,17,0
2020-03-12,EC,17,0
2020-03-13,EC,23,1
2020-03-14,EC,28,2
2020-03-15,EC,37,2
2020-03-16,EC,58,2
2020-03-17,EC,111,2
2020-03-18,EC,155,2
2020-03-19,EC,260,4
2020-03-20,EC,367,5
2020-03-21,EC,532,7
2020-03-22,EC,789,14
2020-03-23,EC,981,18
2020-03-24,EC,1082,27
2020-03-25,EC,1211,27
2020-03-26,EC,1403,34
2020-03-27,EC,1627,41
2020-03-28,EC,1835,48
2020-03-29,EC,1924,58
2020-03-30,EC,1966,62
2020-03-31,EC,2302,79
2020-04-01,EC,2758,98
2020-04-02,EC,3163,120
2020-04-03,EC,3368,145
2020-04-04,EC,3465,170
2020-04-05,EC,3646,180
2020-04-06,EC,3747,191
2020-04-07,EC,3995,220
2020-04-08,EC,4450,242
2020-04-09,EC,4965,272
2020-04-10,EC,7161,297
2020-04-11,EC,7257,315
2020-04-12,EC,7466,333
2020-04-13,EC,7529,355
2020-04-14,EC,7603,369
2020-04-15,EC,7858,388
2020-04-16,EC,8225,403
2020-04-17,EC,8450,421
2020-04-18,EC,9022,456
2020-04-19,EC,9468,474
2020-04-20,EC,10128,507
2020-04-21,EC,10398,520
2020-04-22,EC,10850,537
2020-04-23,EC,11183,560
2020-04-24,EC,22719,576
2020-04-25,EC,22719,576
2020-04-26,EC,22719,576
2020-04-27,EC,23240,663
2020-04-28,EC,24258,871
2020-04-29,EC,24675,883
2020-04-30,EC,24934,900
2020-05-01,EC,26336,1063
2020-05-02,EC,27464,1371
2020-05-03,EC,29538,1564
2020-05-04,EC,31881,1569
2020-05-04,EC,31881,1569
2020-05-06,EC,29420,1618
2020-05-07,EC,30298,1654
2020-05-08,EC,28818,1704
2020-05-09,EC,29071,1717
2020-05-10,EC,29559,2127
2020-05-11,EC,29509,2145
2020-05-12,EC,30419,2327
2020-05-13,EC,30486,2334
2020-05-14,EC,30502,2338
2020-05-15,EC,31467,2594
2020-05-16,EC,32723,2688
2020-05-17,EC,33182,2736
2020-05-18,EC,33582,2799
2020-05-19,EC,34151,2839
2020-05-20,EC,34854,2888
2020-05-21,EC,35306,2939
2020-05-22,EC,35828,3056
2020-05-23,EC,36258,3096
2020-05-24,EC,36756,3108
2020-05-25,EC,37355,3203
2020-05-26,EC,37656,3221
2020-05-27,EC,38103,3275
2020-05-28,EC,38471,3313
2020-05-29,EC,38571,3334
2020-05-30,EC,38843,3346
2020-05-31,EC,39098,3358
2020-06-01,EC,39994,3394
2020-06-02,EC,40414,3438
2020-06-03,EC,40966,3486
2020-06-04,EC,41575,3534
2020-06-05,EC,42106,3592
2020-06-06,EC,42728,3608
2020-06-07,EC,43120,3621
2020-06-08,EC,43378,3642
2020-06-09,EC,43917,3690
2020-06-10,EC,44440,3720
2020-06-11,EC,45082,3768
2020-06-12,EC,45778,3828
2020-06-13,EC,46356,3874
2020-06-14,EC,46751,3896
2020-06-15,EC,47322,3929
2020-06-16,EC,47943,3970
2020-06-17,EC,48490,4007
2020-06-18,EC,49097,4087
2020-06-19,EC,49731,4156
2020-06-20,EC,50183,4199
2020-06-21,EC,50640,4223
2020-06-22,EC,50915,4246
2020-06-23,EC,51643,4274
2020-06-24,EC,52334,4309
2020-06-25,EC,53156,4343
2020-06-26,EC,53856,4406
2020-06-27,EC,54574,4424
2020-06-28,EC,55255,4429
2020-06-29,EC,55665,4502
2020-06-30,EC,56342,4527
2020-07-01,EC,58257,4576
2020-07-02,EC,59486,4639
2020-07-03,EC,60657,4700
2020-07-04,EC,61535,4769
2020-07-05,EC,61958,4781
2020-07-06,EC,62380,4821
2020-07-07,EC,63245,4873
2020-07-08,EC,64221,4900
2020-07-09,EC,65018,4939
2020-07-10,EC,65801,4983
2020-07-11,EC,67209,5031
2020-07-12,EC,67870,5047
2020-07-13,EC,68459,5063
2020-07-14,EC,69570,5130
2020-07-15,EC,70329,5158
2020-07-16,EC,71365,5207
2020-07-17,EC,72444,5250
2020-07-18,EC,73382,5282
2020-07-19,EC,74013,5313
2020-07-20,EC,74620,5318
2020-07-21,EC,76217,5366
2020-07-22,EC,77257,5418
2020-07-23,EC,78148,5439
2020-07-24,EC,79049,5468
2020-07-25,EC,80036,5507
2020-07-26,EC,80694,5515
2020-07-27,EC,81161,5532
2020-07-28,EC,82279,5584
2020-07-29,EC,83193,5623
2020-07-30,EC,84370,5657
2020-07-31,EC,85355,5702
2020-08-01,EC,86232,5736
2020-08-02,EC,86524,5750
2020-08-03,EC,87041,5767
2020-08-04,EC,87963,5808
2020-08-05,EC,88866,5847
2020-08-06,EC,90537,5877
2020-08-07,EC,91969,5897
2020-08-08,EC,93572,5916
2020-08-09,EC,94459,5922
2020-08-10,EC,94701,5932
2020-08-11,EC,95563,5951
2020-08-12,EC,97110,5984
2020-08-13,EC,98343,6010
2020-08-14,EC,99409,6030
2020-08-15,EC,100688,6065
2020-08-16,EC,101542,6070
2020-08-17,EC,101751,6083
2020-08-18,EC,102941,6105
2020-08-19,EC,104475,6146
2020-08-20,EC,105508,6200
2020-08-21,EC,106481,6248
2020-08-22,EC,107089,6277
2020-08-23,EC,107769,6310
2020-08-24,EC,108289,6322
2020-08-25,EC,109030,6368
2020-08-26,EC,110549,6410
2020-08-27,EC,111219,6471
2020-08-28,EC,112141,6504
2020-08-29,EC,112906,6537
2020-08-30,EC,113648,6555
2020-08-31,EC,113767,6556
2020-09-01,EC,114309,6571
2020-09-02,EC,115457,6619
2020-09-03,EC,116360,6648
2020-09-04,EC,117175,6674
2020-09-05,EC,118045,6724
2020-09-06,EC,119784,10224
2020-09-07,EC,110092,10275
2020-09-08,EC,110757,10576
2020-09-09,EC,112166,10660
2020-09-10,EC,113206,10749
2020-09-11,EC,114732,10836
2020-09-12,EC,116541,10864
2020-09-13,EC,118594,10903
2020-09-14,EC,118911,10922
2020-09-15,EC,119553,10963
2020-09-16,EC,121525,10996
2020-09-17,EC,122257,11029
2020-09-18,EC,124129,11044
2020-09-19,EC,125620,11084
2020-09-20,EC,126419,11090
2020-09-21,EC,126711,11095
2020-09-22,EC,127643,11126
2020-09-23,EC,129892,11171
2020-09-24,EC,131146,11213
2020-09-25,EC,132475,11236
2020-09-26,EC,133981,11273
2020-09-27,EC,134747,11279
2020-09-28,EC,134965,11280
2020-09-29,EC,135749,11312
2020-09-30,EC,137047,11355
2020-10-01,EC,138584,11433
2020-10-02,EC,139534,11495
2020-10-03,EC,140351,11597
2020-10-04,EC,141034,11647
2020-10-05,EC,141339,11681
2020-10-06,EC,142056,11702
2020-10-07,EC,143531,11743
2020-10-08,EC,145045,12141
2020-10-09,EC,145848,12175
2020-10-10,EC,146828,12188
2020-10-11,EC,147033,12191
2020-10-12,EC,147315,12218
2020-10-13,EC,148171,12235
2020-10-14,EC,149083,12264
2020-10-15,EC,150360,12306
2020-10-16,EC,151659,12357
2020-10-17,EC,152422,12375
2020-10-18,EC,153289,12387
2020-10-19,EC,153423,12395
2020-10-20,EC,154115,12404
2020-10-21,EC,155625,12453
2020-10-22,EC,156451,12500
2020-10-23,EC,158270,12528
2020-10-24,EC,159614,12542
2020-10-25,EC,161635,12553
2020-10-26,EC,162178,12573
2020-10-27,EC,163192,12588
2020-10-28,EC,164908,12608
2020-10-29,EC,166302,12622
2020-10-30,EC,167147,12632
2020-10-31,EC,168192,12670
2020-11-01,EC,169194,12684
2020-11-02,EC,169562,12692
2020-11-03,EC,170110,12698
2020-11-04,EC,171433,12704
2020-11-05,EC,171783,12730
2020-11-06,EC,172508,12761
2020-11-07,EC,173486,12815
2020-11-08,EC,174907,12830
2020-11-09,EC,175269,12839
2020-11-10,EC,175711,12849
2020-11-11,EC,176630,12920
2020-11-12,EC,177513,12946
2020-11-13,EC,178674,12977
2020-11-14,EC,179627,12997
2020-11-15,EC,180295,13008
2020-11-16,EC,180676,13016
2020-11-17,EC,181104,13025
2020-11-18,EC,182250,13052
2020-11-19,EC,183246,13073
2020-11-20,EC,183840,13095
2020-11-21,EC,184876,13139
2020-11-22,EC,185643,13201
2020-11-23,EC,185944,13225
2020-11-24,EC,186436,13264
2020-11-25,EC,187230,13288
2020-11-26,EC,188138,13316
2020-11-27,EC,189534,13358
2020-11-28,EC,190909,13371
2020-11-29,EC,192117,13423
2020-11-30,EC,192685,13461
2020-12-01,EC,193673,13501
2020-12-02,EC,194876,13562
2020-12-03,EC,195884,13612
2020-12-04,EC,196482,13696
2020-12-05,EC,197391,13756
2020-12-06,EC,197998,13778
2020-12-07,EC,198244,13780
2020-12-08,EC,198752,13794
2020-12-09,EC,199228,13814
2020-12-10,EC,200379,13850
2020-12-11,EC,200765,13858
2020-12-12,EC,201524,13874
2020-12-13,EC,202110,13875
2020-12-14,EC,202180,13875
2020-12-15,EC,202356,13896
2020-12-16,EC,203461,13915
2020-12-17,EC,204249,13932
2020-12-18,EC,205003,13942
2020-12-19,EC,205920,13948
2020-12-20,EC,206257,13948
2020-12-21,EC,206329,13949
2020-12-22,EC,206364,13949
2020-12-23,EC,207084,13962
2020-12-24,EC,208010,13977
2020-12-25,EC,208828,13984
2020-12-26,EC,209274,13990
2020-12-27,EC,209355,13992
2020-12-28,EC,209758,13994
2020-12-29,EC,210236,14001
2020-12-30,EC,211512,14023
2020-12-31,EC,212512,14032
2020-03-18,SV,1,0 # wgArticleId=63551239 wgCurRevisionId=997607534 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/El_Salvador_medical_cases_chart&oldid=997607534&action=edit
2020-03-19,SV,1,0
2020-03-20,SV,3,0
2020-03-23,SV,5,0
2020-03-24,SV,9,0
2020-03-25,SV,13,0
2020-03-26,SV,13,0
2020-03-27,SV,19,0
2020-03-28,SV,24,0
2020-03-29,SV,30,0
2020-03-30,SV,32,0
2020-03-31,SV,32,1
2020-04-01,SV,41,2
2020-04-02,SV,46,2
2020-04-03,SV,56,3
2020-04-04,SV,62,3
2020-04-05,SV,69,3
2020-04-06,SV,78,4
2020-04-07,SV,93,5
2020-04-08,SV,103,5
2020-04-09,SV,117,6
2020-04-10,SV,118,6
2020-04-11,SV,125,6
2020-04-12,SV,137,6
2020-04-13,SV,149,6
2020-04-14,SV,159,6
2020-04-15,SV,164,6
2020-04-16,SV,177,7
2020-04-17,SV,190,7
2020-04-18,SV,201,7
2020-04-19,SV,218,7
2020-04-20,SV,225,7
2020-04-21,SV,237,7
2020-04-22,SV,250,8
2020-04-23,SV,261,8
2020-04-24,SV,274,8
2020-04-25,SV,298,8
2020-04-26,SV,323,8
2020-04-27,SV,345,8
2020-04-28,SV,377,9
2020-04-29,SV,395,9
2020-04-30,SV,424,10
2020-05-01,SV,446,10
2020-05-02,SV,490,11
2020-05-03,SV,555,12
2020-05-04,SV,587,13
2020-05-05,SV,633,14
2020-05-06,SV,695,15
2020-05-07,SV,742,15
2020-05-08,SV,784,16
2020-05-09,SV,889,17
2020-05-10,SV,958,17
2020-05-11,SV,998,18
2020-05-12,SV,1037,20
2020-05-13,SV,1112,20
2020-05-14,SV,1210,23
2020-05-15,SV,1265,25
2020-05-16,SV,1338,27
2020-05-17,SV,1413,30
2020-05-18,SV,1498,30
2020-05-19,SV,1571,31
2020-05-20,SV,1640,32
2020-05-21,SV,1725,33
2020-05-22,SV,1819,33
2020-05-23,SV,1915,35
2020-05-24,SV,1983,35
2020-05-25,SV,2042,36
2020-05-26,SV,2109,37
2020-05-27,SV,2194,39
2020-05-28,SV,2278,42
2020-05-29,SV,2395,44
2020-05-30,SV,2517,46
2020-05-31,SV,2582,46
2020-06-01,SV,2653,46
2020-06-02,SV,2705,49
2020-06-03,SV,2781,51
2020-06-04,SV,2849,53
2020-06-05,SV,2934,53
2020-06-06,SV,3015,53
2020-06-07,SV,3104,55
2020-06-08,SV,3191,58
2020-06-09,SV,3274,60
2020-06-10,SV,3373,64
2020-06-11,SV,3481,68
2020-06-12,SV,3603,72
2020-06-13,SV,3720,72
2020-06-14,SV,3826,74
2020-06-15,SV,3941,76
2020-06-16,SV,4066,78
2020-06-17,SV,4200,82
2020-06-18,SV,4329,86
2020-06-19,SV,4475,93
2020-06-20,SV,4626,98
2020-06-21,SV,4808,107
2020-06-22,SV,4973,113
2020-06-23,SV,5150,119
2020-06-24,SV,5336,126
2020-06-25,SV,5517,133
2020-06-26,SV,5727,143
2020-06-27,SV,5934,152
2020-06-28,SV,6173,164
2020-06-29,SV,6438,174
2020-06-30,SV,6736,182
2020-07-01,SV,7000,191
2020-07-02,SV,7267,202
2020-07-03,SV,7507,210
2020-07-04,SV,7777,217
2020-07-05,SV,8027,223
2020-07-06,SV,8307,229
2020-07-07,SV,8566,235
2020-07-08,SV,8844,243
2020-07-09,SV,9142,249
2020-07-10,SV,9391,254
2020-07-11,SV,9674,260
2020-07-12,SV,9978,267
2020-07-13,SV,10303,278
2020-07-14,SV,10645,286
2020-07-15,SV,10957,298
2020-07-16,SV,11207,309
2020-07-17,SV,11508,324
2020-07-18,SV,11846,335
2020-07-19,SV,12207,344
2020-07-20,SV,12582,352
2020-07-21,SV,12975,363
2020-07-22,SV,13377,372
2020-07-23,SV,13792,379
2020-07-24,SV,14221,390
2020-07-25,SV,14630,400
2020-07-26,SV,15035,408
2020-07-27,SV,15446,417
2020-07-28,SV,15841,430
2020-07-29,SV,16230,439
2020-07-30,SV,16632,448
2020-07-31,SV,17050,459
2020-08-01,SV,17448,467
2020-08-02,SV,17843,477
2020-08-03,SV,18262,486
2020-08-04,SV,18701,498
2020-08-05,SV,19126,513
2020-08-06,SV,19544,520
2020-08-07,SV,19978,536
2020-08-08,SV,20423,549
2020-08-09,SV,20872,563
2020-08-10,SV,21269,570
2020-08-11,SV,21644,577
2020-08-12,SV,21993,584
2020-08-13,SV,22314,595
2020-08-14,SV,22619,603
2020-08-15,SV,22912,612
2020-08-16,SV,23193,618
2020-08-17,SV,23462,625
2020-08-18,SV,23717,633
2020-08-19,SV,23964,640
2020-08-20,SV,24200,646
2020-08-21,SV,24420,654
2020-08-22,SV,24622,661
2020-08-23,SV,24811,669
2020-08-24,SV,24986,678
2020-08-25,SV,25140,687
2020-08-26,SV,25284,694
2020-08-27,SV,25415,702
2020-08-28,SV,25537,708
2020-08-29,SV,25635,713
2020-08-30,SV,25729,717
2020-08-31,SV,25820,724
2020-09-01,SV,25904,731
2020-09-02,SV,26000,739
2020-09-03,SV,26099,744
2020-09-04,SV,26206,752
2020-09-05,SV,26308,759
2020-09-06,SV,26413,764
2020-09-07,SV,26511,765
2020-09-08,SV,26602,770
2020-09-09,SV,26688,774
2020-09-10,SV,26773,777
2020-09-11,SV,26851,782
2020-09-12,SV,26928,785
2020-09-13,SV,27009,788
2020-09-14,SV,27088,792
2020-09-15,SV,27163,796
2020-09-16,SV,27249,801
2020-09-17,SV,27346,804
2020-09-18,SV,27428,808
2020-09-19,SV,27553,811
2020-09-20,SV,27798,812
2020-09-21,SV,27954,814
2020-09-22,SV,28201,823
2020-09-23,SV,28415,823
2020-09-24,SV,28630,826
2020-09-25,SV,28722,828
2020-09-26,SV,28809,831
2020-09-27,SV,28897,836
2020-09-28,SV,28981,839
2020-09-29,SV,29077,843
2020-09-30,SV,29175,848
2020-10-01,SV,29269,853
2020-10-02,SV,29358,857
2020-03-13,GT,1,0 # wgArticleId=64254899 wgCurRevisionId=1015721876 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Guatemala_medical_cases_chart&oldid=1015721876&action=edit
2020-03-14,GT,1,0
2020-03-15,GT,2,1
2020-03-16,GT,7,1
2020-03-17,GT,7,1
2020-03-18,GT,9,1
2020-03-19,GT,9,1
2020-03-20,GT,12,1
2020-03-21,GT,17,1
2020-03-22,GT,19,1
2020-03-23,GT,20,1
2020-03-24,GT,21,1
2020-03-25,GT,25,1
2020-03-26,GT,26,1
2020-03-27,GT,32,1
2020-03-28,GT,34,1
2020-03-29,GT,36,1
2020-03-30,GT,38,1
2020-03-31,GT,46,1
2020-04-01,GT,47,1
2020-04-02,GT,50,1
2020-04-03,GT,57,2
2020-04-04,GT,70,3
2020-04-05,GT,70,3
2020-04-06,GT,74,3
2020-04-07,GT,80,3
2020-04-08,GT,95,3
2020-04-09,GT,126,3
2020-04-10,GT,137,3
2020-04-11,GT,153,3
2020-04-12,GT,154,5
2020-04-13,GT,165,5
2020-04-14,GT,178,5
2020-04-15,GT,196,5
2020-04-16,GT,214,7
2020-04-17,GT,235,7
2020-04-18,GT,257,7
2020-04-19,GT,289,7
2020-04-20,GT,294,7
2020-04-21,GT,316,8
2020-04-22,GT,342,10
2020-04-23,GT,384,11
2020-04-24,GT,430,11
2020-04-25,GT,473,13
2020-04-26,GT,500,15
2020-04-27,GT,530,15
2020-04-28,GT,557,16
2020-04-29,GT,585,16
2020-04-30,GT,599,16
2020-05-01,GT,644,16
2020-05-02,GT,688,17
2020-05-03,GT,703,17
2020-05-04,GT,730,19
2020-05-05,GT,763,19
2020-05-06,GT,798,21
2020-05-07,GT,832,23
2020-05-08,GT,900,24
2020-05-09,GT,967,24
2020-05-10,GT,1052,26
2020-05-11,GT,1114,26
2020-05-12,GT,1199,27
2020-05-13,GT,1342,29
2020-05-14,GT,1518,29
2020-05-15,GT,1643,30
2020-05-16,GT,1763,33
2020-05-17,GT,1912,35
2020-05-18,GT,2001,38
2020-05-19,GT,2133,43
2020-05-20,GT,2265,45
2020-05-21,GT,2512,48
2020-05-22,GT,2743,51
2020-05-23,GT,3054,55
2020-05-24,GT,3424,58
2020-05-25,GT,3760,59
2020-05-26,GT,3954,63
2020-05-27,GT,4145,68
2020-05-28,GT,4348,80
2020-05-29,GT,4607,90
2020-05-30,GT,4739,102
2020-05-31,GT,5087,108
2020-06-01,GT,5336,116
2020-06-02,GT,5586,123
2020-06-03,GT,5760,143
2020-06-04,GT,6154,158
2020-06-05,GT,6485,216
2020-06-06,GT,6792,230
2020-06-07,GT,7055,252
2020-06-08,GT,7520,262
2020-06-09,GT,7866,289
2020-06-10,GT,8221,316
2020-06-11,GT,8561,334
2020-06-12,GT,8982,351
2020-06-13,GT,9491,367
2020-06-14,GT,9845,384
2020-06-15,GT,10272,399
2020-06-16,GT,10706,418
2020-06-17,GT,11251,432
2020-06-18,GT,11868,449
2020-06-19,GT,12509,483
2020-06-20,GT,12755,514
2020-06-21,GT,13145,531
2020-06-22,GT,13769,547
2020-06-23,GT,14540,582
2020-06-24,GT,14819,601
2020-06-25,GT,15619,623
2020-06-26,GT,15828,672
2020-06-27,GT,16397,706
2020-06-28,GT,16930,727
2020-06-29,GT,17409,746
2020-06-30,GT,18096,773
2020-07-01,GT,19011,817
2020-07-02,GT,20072,843
2020-07-03,GT,21293,880
2020-07-04,GT,22501,920
2020-07-05,GT,23248,947
2020-07-06,GT,23972,981
2020-07-07,GT,24787,1004
2020-07-08,GT,25411,1053
2020-07-09,GT,26658,1092
2020-07-10,GT,27619,1139
2020-07-11,GT,28598,1172
2020-07-12,GT,29355,1219
2020-07-13,GT,29742,1244
2020-07-14,GT,30872,1302
2020-07-15,GT,32074,1350
2020-07-16,GT,32939,1404
2020-07-17,GT,33809,1443
2020-07-18,GT,38402,1449
2020-07-19,GT,38677,1485
2020-07-20,GT,39039,1502
2020-07-21,GT,40299,1531
2020-07-22,GT,41135,1573
2020-07-23,GT,42192,1632
2020-07-24,GT,43283,1669
2020-07-25,GT,44492,1699
2020-07-26,GT,45053,1734
2020-07-27,GT,45309,1761
2020-07-28,GT,46451,1782
2020-07-29,GT,47065,1835
2020-07-30,GT,48826,1867
2020-07-31,GT,49789,1924
2020-08-01,GT,50979,1959
2020-08-02,GT,51306,1995
2020-08-03,GT,51542,2013
2020-08-04,GT,52365,2037
2020-08-05,GT,53509,2072
2020-08-06,GT,54399,2119
2020-08-07,GT,55270,2168
2020-08-08,GT,56189,2197
2020-08-09,GT,56605,2211
2020-08-10,GT,56987,2222
2020-08-11,GT,57966,2233
2020-08-12,GT,59089,2267
2020-08-13,GT,60284,2296
2020-08-14,GT,61428,2341
2020-08-15,GT,62313,2355
2020-08-16,GT,62562,2379
2020-08-17,GT,62944,2389
2020-08-18,GT,63847,2419
2020-08-19,GT,64881,2467
2020-08-20,GT,65983,2506
2020-08-21,GT,66941,2532
2020-08-22,GT,67856,2580
2020-08-23,GT,68188,2594
2020-08-24,GT,68533,2611
2020-08-25,GT,69651,2630
2020-08-26,GT,70714,2662
2020-08-27,GT,71856,2685
2020-08-28,GT,72921,2709
2020-08-29,GT,73679,2728
2020-08-30,GT,73912,2740
2020-08-31,GT,74074,2760
2020-09-01,GT,74893,2778
2020-09-02,GT,75644,2790
2020-09-03,GT,76358,2804
2020-09-04,GT,77040,2825
2020-09-05,GT,77481,2845
2020-09-06,GT,77683,2852
2020-09-07,GT,77828,2862
2020-09-08,GT,78721,2890
2020-09-09,GT,79622,2897
2020-09-10,GT,80306,2918
2020-09-11,GT,81009,2929
2020-09-12,GT,81658,2949
2020-09-13,GT,81909,2957
2020-09-14,GT,82172,2972
2020-09-15,GT,82684,2984
2020-09-16,GT,82924,3009
2020-09-17,GT,83664,3036
2020-09-18,GT,84344,3076
2020-09-19,GT,85152,3105
2020-09-20,GT,85444,3119
2020-09-21,GT,85681,3124
2020-09-22,GT,86623,3137
2020-09-23,GT,87442,3154
2020-09-24,GT,87933,3170
2020-09-25,GT,88878,3186
2020-09-26,GT,89702,3213
2020-09-27,GT,90092,3229
2020-09-28,GT,90263,3234
2020-09-29,GT,90968,3238
2020-09-30,GT,91746,3246
2020-10-01,GT,92409,3261
2020-10-02,GT,93090,3267
2020-10-03,GT,93748,3285
2020-10-04,GT,93963,3293
2020-10-05,GT,94182,3302
2020-10-06,GT,94870,3310
2020-10-07,GT,95704,3335
2020-10-08,GT,96480,3347
2020-10-09,GT,96935,3356
2020-10-10,GT,97544,3365
2020-10-11,GT,97715,3384
2020-10-12,GT,97826,3387
2020-10-13,GT,98380,3410
2020-10-14,GT,99094,3430
2020-10-15,GT,99765,3453
2020-03-19,HT,2,0 # wgArticleId=64224881 wgCurRevisionId=986530290 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Haiti_medical_cases_chart&oldid=986530290&action=edit
2020-03-20,HT,2,0
2020-03-21,HT,6,0
2020-03-22,HT,7,0
2020-03-23,HT,8,0
2020-03-24,HT,8,0
2020-03-25,HT,9,0
2020-03-26,HT,12,0
2020-03-27,HT,15,0
2020-03-30,HT,16,0
2020-03-31,HT,18,0
2020-04-01,HT,21,0
2020-04-02,HT,22,0
2020-04-03,HT,24,0
2020-04-04,HT,26,0
2020-04-05,HT,29,0
2020-04-06,HT,29,1
2020-04-07,HT,30,1
2020-04-08,HT,36,2
2020-04-09,HT,39,2
2020-04-10,HT,42,2
2020-04-11,HT,42,2
2020-04-12,HT,43,3
2020-04-13,HT,44,3
2020-04-14,HT,44,3
2020-04-15,HT,45,3
2020-04-16,HT,46,3
2020-04-17,HT,52,3
2020-04-18,HT,56,3
2020-04-19,HT,57,3
2020-04-20,HT,66,4
2020-04-21,HT,72,4
2020-04-22,HT,72,5
2020-04-23,HT,72,5
2020-04-24,HT,74,6
2020-04-25,HT,76,6
2020-04-26,HT,76,6
2020-04-27,HT,78,6
2020-04-28,HT,82,6
2020-04-29,HT,88,8
2020-04-30,HT,98,8
2020-05-01,HT,99,8
2020-05-02,HT,101,9
2020-05-03,HT,104,11
2020-05-04,HT,108,12
2020-05-05,HT,116,12
2020-05-06,HT,129,12
2020-05-07,HT,146,12
2020-05-08,HT,151,12
2020-05-09,HT,182,15
2020-05-10,HT,209,16
2020-05-11,HT,219,18
2020-05-12,HT,234,18
2020-05-13,HT,273,20
2020-05-14,HT,310,20
2020-05-15,HT,358,20
2020-05-16,HT,456,20
2020-05-17,HT,533,21
2020-05-18,HT,596,22
2020-05-19,HT,663,22
2020-05-20,HT,734,25
2020-05-21,HT,812,25
2020-05-22,HT,865,26
2020-05-23,HT,958,27
2020-05-24,HT,1063,31
2020-05-25,HT,1174,33
2020-05-26,HT,1320,34
2020-05-27,HT,1443,35
2020-05-28,HT,1584,35
2020-05-29,HT,1865,41
2020-05-30,HT,2124,44
2020-05-31,HT,2226,45
2020-06-01,HT,2507,48
2020-06-02,HT,2640,50
2020-06-03,HT,2740,50
2020-06-04,HT,2924,50
2020-06-05,HT,3072,50
2020-06-06,HT,3334,51
2020-06-07,HT,3538,54
2020-06-08,HT,3662,56
2020-06-09,HT,3796,58
2020-06-10,HT,3941,64
2020-06-11,HT,3941,64
2020-06-12,HT,4165,70
2020-06-13,HT,4309,73
2020-06-14,HT,4441,76
2020-06-15,HT,4547,80
2020-06-16,HT,4688,82
2020-06-17,HT,4916,84
2020-06-18,HT,4980,87
2020-06-19,HT,5077,88
2020-06-20,HT,5211,88
2020-06-21,HT,5211,88
2020-06-22,HT,5324,89
2020-06-23,HT,5429,92
2020-06-24,HT,5543,96
2020-06-25,HT,5722,98
2020-06-26,HT,5777,100
2020-06-27,HT,5847,104
2020-06-28,HT,5933,105
2020-06-29,HT,5975,105
2020-06-30,HT,6040,107
2020-07-01,HT,6101,110
2020-07-02,HT,6230,110
2020-07-03,HT,6294,113
2020-07-04,HT,6333,113
2020-07-05,HT,6371,113
2020-07-06,HT,6432,117
2020-07-07,HT,6486,123
2020-07-08,HT,6582,130
2020-07-09,HT,6617,135
2020-07-10,HT,6690,139
2020-07-11,HT,6727,139
2020-07-12,HT,6727,141
2020-07-13,HT,6831,143
2020-08-02,HT,7476,165
2020-08-03,HT,7511,166
2020-08-04,HT,7532,171
2020-09-24,HT,8723,227
2020-09-25,HT,8740,227
2020-09-26,HT,8740,227
2020-09-27,HT,8766,229
2020-09-28,HT,8781,229
2020-09-29,HT,8792,229
2020-09-30,HT,8811,229
2020-10-01,HT,8819,229
2020-10-02,HT,8827,229
2020-10-03,HT,8838,229
2020-10-04,HT,8838,229
2020-10-05,HT,8854,230
2020-10-06,HT,8854,230
2020-10-07,HT,8860,230
2020-10-08,HT,8882,230
2020-10-09,HT,8882,230
2020-10-10,HT,8887,230
2020-10-11,HT,8908,231
2020-10-12,HT,8925,231
2020-03-10,HN,2,0 # wgArticleId=63540345 wgCurRevisionId=1021525047 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Honduras_medical_cases_chart&oldid=1021525047&action=edit
2020-03-11,HN,2,0
2020-03-12,HN,2,0
2020-03-13,HN,3,0
2020-03-14,HN,3,0
2020-03-15,HN,6,0
2020-03-16,HN,8,0
2020-03-17,HN,9,0
2020-03-18,HN,12,0
2020-03-19,HN,24,0
2020-03-20,HN,24,0
2020-03-21,HN,26,0
2020-03-22,HN,27,0
2020-03-23,HN,30,0
2020-03-24,HN,36,0
2020-03-25,HN,52,0
2020-03-26,HN,68,1
2020-03-27,HN,95,1
2020-03-28,HN,110,3
2020-03-29,HN,139,3
2020-03-30,HN,141,7
2020-03-31,HN,172,10
2020-04-01,HN,219,14
2020-04-02,HN,222,15
2020-04-03,HN,264,15
2020-04-04,HN,268,22
2020-04-05,HN,298,22
2020-04-06,HN,305,22
2020-04-07,HN,312,22
2020-04-08,HN,343,23
2020-04-09,HN,382,23
2020-04-10,HN,392,24
2020-04-11,HN,393,25
2020-04-12,HN,397,25
2020-04-13,HN,407,26
2020-04-14,HN,419,31
2020-04-15,HN,426,35
2020-04-16,HN,442,41
2020-04-17,HN,457,46
2020-04-18,HN,472,46
2020-04-19,HN,477,46
2020-04-20,HN,494,46
2020-04-21,HN,510,46
2020-04-22,HN,519,47
2020-04-23,HN,562,47
2020-04-24,HN,591,55
2020-04-25,HN,627,59
2020-04-26,HN,661,61
2020-04-27,HN,702,64
2020-04-28,HN,738,66
2020-04-29,HN,771,71
2020-04-30,HN,804,75
2020-05-01,HN,899,75
2020-05-02,HN,1010,76
2020-05-03,HN,1055,82
2020-05-04,HN,1178,83
2020-05-05,HN,1270,93
2020-05-06,HN,1461,99
2020-05-07,HN,1685,105
2020-05-08,HN,1771,107
2020-05-09,HN,1830,108
2020-05-10,HN,1972,108
2020-05-11,HN,2006,116
2020-05-12,HN,2080,121
2020-05-13,HN,2255,123
2020-05-14,HN,2318,133
2020-05-15,HN,2460,134
2020-05-16,HN,2565,138
2020-05-17,HN,2646,142
2020-05-18,HN,2798,146
2020-05-19,HN,2955,147
2020-05-20,HN,3100,151
2020-05-21,HN,3204,156
2020-05-22,HN,3477,156
2020-05-23,HN,3743,174
2020-05-24,HN,3950,180
2020-05-25,HN,4189,182
2020-05-26,HN,4401,188
2020-05-27,HN,4640,194
2020-05-28,HN,4752,196
2020-05-29,HN,4886,199
2020-05-30,HN,5094,201
2020-05-31,HN,5202,212
2020-06-01,HN,5362,217
2020-06-02,HN,5527,225
2020-06-03,HN,5690,234
2020-06-04,HN,5880,243
2020-06-05,HN,5971,248
2020-06-06,HN,6155,250
2020-06-07,HN,6327,258
2020-06-08,HN,6450,262
2020-06-09,HN,6935,271
2020-06-10,HN,7360,290
2020-06-11,HN,7669,294
2020-06-12,HN,8132,306
2020-06-13,HN,8455,310
2020-06-14,HN,8858,312
2020-06-15,HN,9178,322
2020-06-16,HN,9656,330
2020-06-17,HN,10299,336
2020-06-18,HN,10739,343
2020-06-19,HN,11258,349
2020-06-20,HN,12250,358
2020-06-21,HN,12769,363
2020-06-22,HN,13356,395
2020-06-23,HN,13943,405
2020-06-24,HN,14571,417
2020-06-25,HN,15366,426
2020-06-26,HN,15994,471
2020-06-27,HN,17007,479
2020-06-28,HN,18082,479
2020-06-29,HN,18818,485
2020-06-30,HN,19558,497
2020-07-01,HN,20262,542
2020-07-02,HN,21120,591
2020-07-03,HN,22116,605
2020-07-04,HN,22921,629
2020-07-05,HN,23943,639
2020-07-06,HN,24665,656
2020-07-07,HN,25428,677
2020-07-08,HN,25978,694
2020-07-09,HN,26384,704
2020-07-10,HN,27053,750
2020-07-11,HN,27583,771
2020-07-12,HN,28090,774
2020-07-13,HN,28579,789
2020-07-14,HN,29106,807
2020-07-15,HN,30036,825
2020-07-16,HN,30867,835
2020-07-17,HN,31745,857
2020-07-18,HN,32793,891
2020-07-19,HN,33835,900
2020-07-20,HN,34611,935
2020-07-21,HN,35345,988
2020-07-22,HN,36102,1006
2020-07-23,HN,36902,1011
2020-07-24,HN,37559,1061
2020-07-25,HN,38438,1098
2020-07-26,HN,39276,1116
2020-07-27,HN,39741,1166
2020-07-28,HN,40460,1214
2020-07-29,HN,40944,1259
2020-07-30,HN,41426,1312
2020-07-31,HN,42014,1337
2020-08-01,HN,42685,1368
2020-08-02,HN,43197,1377
2020-08-03,HN,43794,1384
2020-08-04,HN,44299,1400
2020-08-05,HN,45098,1423
2020-08-06,HN,45755,1446
2020-08-07,HN,46365,1465
2020-08-08,HN,46973,1476
2020-08-09,HN,47454,1495
2020-08-10,HN,47872,1506
2020-08-11,HN,48403,1515
2020-08-12,HN,48657,1533
2020-08-13,HN,49042,1542
2020-08-14,HN,49467,1548
2020-08-15,HN,49979,1567
2020-08-16,HN,50502,1575
2020-08-17,HN,50995,1583
2020-08-18,HN,51670,1593
2020-08-19,HN,52296,1608
2020-08-20,HN,52819,1619
2020-08-21,HN,53381,1632
2020-08-22,HN,53983,1643
2020-08-23,HN,54511,1654
2020-08-24,HN,55479,1683
2020-08-25,HN,55877,1703
2020-08-26,HN,56649,1747
2020-08-27,HN,57669,1803
2020-08-28,HN,58810,1827
2020-08-29,HN,59645,1842
2020-08-30,HN,60174,1858
2020-08-31,HN,61014,1873
2020-09-01,HN,61769,1888
2020-09-02,HN,62526,1924
2020-09-03,HN,63158,1954
2020-09-04,HN,63798,1984
2020-09-05,HN,64352,2006
2020-09-06,HN,64764,2007
2020-09-07,HN,64814,2023
2020-09-08,HN,65218,2034
2020-09-09,HN,65597,2044
2020-09-10,HN,65802,2049
2020-09-11,HN,66049,2058
2020-09-12,HN,67136,2065
2020-09-13,HN,67789,2079
2020-09-14,HN,68620,2087
2020-09-16,HN,69660,2102
2020-09-17,HN,70120,2122
2020-09-18,HN,70611,2146
2020-09-19,HN,71143,2166
2020-09-20,HN,71616,2184
2020-09-21,HN,72075,2204
2020-09-22,HN,72306,2206
2020-09-23,HN,72675,2222
2020-09-24,HN,73193,2249
2020-09-25,HN,73840,2271
2020-09-26,HN,74548,2288
2020-09-27,HN,75109,2289
2020-09-28,HN,75537,2301
2020-09-29,HN,76098,2323
2020-09-30,HN,76900,2353
2020-10-01,HN,77598,2380
2020-10-02,HN,78269,2386
2020-10-03,HN,78788,2399
2020-10-04,HN,79629,2422
2020-10-05,HN,80020,2433
2020-10-06,HN,80662,2447
2020-10-07,HN,81016,2466
2020-10-08,HN,81672,2477
2020-10-09,HN,82552,2492
2020-10-10,HN,83146,2504
2020-10-11,HN,84081,2512
2020-10-12,HN,84413,2521
2020-10-13,HN,84852,2528
2020-10-14,HN,85458,2533
2020-10-15,HN,86089,2552
2020-10-16,HN,86691,2556
2020-10-17,HN,87594,2563
2020-10-18,HN,88425,2568
2020-10-19,HN,89381,2576
2020-10-20,HN,90232,2582
2020-10-21,HN,91078,2596
2020-10-22,HN,91509,2604
2020-10-23,HN,91882,2612
2020-10-24,HN,92724,2617
2020-10-25,HN,93214,2623
2020-10-26,HN,93966,2633
2020-10-27,HN,94623,2639
2020-10-28,HN,95199,2652
2020-10-29,HN,96150,2661
2020-10-30,HN,96888,2669
2020-10-31,HN,97404,2672
2020-11-01,HN,98212,2675
2020-11-02,HN,98405,2688
2020-11-03,HN,98688,2706
2020-11-04,HN,99124,2730
2020-11-05,HN,99347,2736
2020-11-06,HN,99576,2741
2020-11-07,HN,100041,2745
2020-11-08,HN,100508,2751
2020-11-09,HN,100573,2765
2020-11-10,HN,100804,2780
2020-11-11,HN,101169,2797
2020-11-12,HN,101468,2804
2020-11-13,HN,102079,2820
2020-11-14,HN,102555,2822
2020-11-15,HN,103102,2823
2020-11-16,HN,103239,2839
2020-11-17,HN,103488,2839
2020-11-21,HN,104435,2857
2020-11-22,HN,104915,2859
2020-11-23,HN,105211,2869
2020-11-24,HN,105572,2877
2020-11-25,HN,106116,2888
2020-11-26,HN,106681,2892
2020-11-27,HN,107134,2899
2020-11-28,HN,107513,2905
2020-11-29,HN,107888,2909
2020-11-30,HN,108253,2918
2020-12-01,HN,108641,2927
2020-12-02,HN,109144,2930
2020-12-03,HN,109760,2938
2020-12-04,HN,109960,2941
2020-12-05,HN,110723,2945
2020-12-06,HN,111023,2946
2020-12-07,HN,111707,2950
2020-12-08,HN,112175,2952
2020-12-09,HN,112792,2961
2020-12-10,HN,113207,2968
2020-12-11,HN,113708,2971
2020-12-12,HN,114043,2974
2020-12-13,HN,114359,2975
2020-12-14,HN,114642,2989
2020-12-15,HN,114943,3001
2020-12-16,HN,115317,3013
2020-12-17,HN,115474,3021
2020-12-18,HN,116212,3023
2020-12-19,HN,116860,3025
2020-12-20,HN,117022,3027
2020-12-21,HN,117190,3034
2020-12-22,HN,117588,3046
2020-12-23,HN,118036,3054
2020-12-24,HN,118421,3060
2020-12-25,HN,118659,3061
2020-12-26,HN,119097,3065
2020-12-27,HN,119713,3066
2020-12-28,HN,120103,3088
2020-12-29,HN,120912,3111
2020-12-30,HN,121827,3130
2020-12-31,HN,122763,3141
2020-02-28,MX,3,0 # wgArticleId=63465346 wgCurRevisionId=1021498247 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Mexico_medical_cases_chart&oldid=1021498247&action=edit
2020-02-29,MX,4,0
2020-03-01,MX,5,0
2020-03-06,MX,6,0
2020-03-07,MX,7,0
2020-03-11,MX,11,0
2020-03-12,MX,15,0
2020-03-13,MX,26,0
2020-03-14,MX,41,0
2020-03-15,MX,53,0
2020-03-16,MX,78,0
2020-03-17,MX,89,0
2020-03-18,MX,118,1
2020-03-19,MX,164,1
2020-03-20,MX,203,2
2020-03-21,MX,251,2
2020-03-22,MX,316,2
2020-03-23,MX,367,4
2020-03-24,MX,405,5
2020-03-25,MX,475,6
2020-03-26,MX,585,8
2020-03-27,MX,717,12
2020-03-28,MX,848,16
2020-03-29,MX,993,20
2020-03-30,MX,1094,28
2020-03-31,MX,1215,29
2020-04-01,MX,1378,37
2020-04-02,MX,1510,50
2020-04-03,MX,1688,60
2020-04-04,MX,1890,79
2020-04-05,MX,2143,94
2020-04-06,MX,2439,125
2020-04-07,MX,2785,141
2020-04-08,MX,3181,174
2020-04-09,MX,3441,194
2020-04-10,MX,3844,233
2020-04-11,MX,4219,273
2020-04-12,MX,4661,296
2020-04-13,MX,5014,332
2020-04-14,MX,5399,406
2020-04-15,MX,5847,449
2020-04-16,MX,6297,486
2020-04-17,MX,6875,546
2020-04-18,MX,7497,650
2020-04-19,MX,8261,686
2020-04-20,MX,8772,712
2020-04-21,MX,9501,857
2020-04-22,MX,10544,970
2020-04-23,MX,11633,1069
2020-04-24,MX,12872,1221
2020-04-25,MX,13842,1305
2020-04-26,MX,14677,1351
2020-04-27,MX,15529,1434
2020-04-28,MX,16752,1569
2020-04-29,MX,17799,1732
2020-04-30,MX,19224,1859
2020-05-01,MX,20739,1972
2020-05-02,MX,22088,2061
2020-05-03,MX,23471,2154
2020-05-04,MX,24905,2271
2020-05-05,MX,26025,2507
2020-05-06,MX,27634,2704
2020-05-07,MX,29616,2961
2020-05-08,MX,31522,3160
2020-05-09,MX,33460,3353
2020-05-10,MX,35022,3465
2020-05-11,MX,36327,3573
2020-05-12,MX,38324,3926
2020-05-13,MX,40186,4220
2020-05-14,MX,42595,4477
2020-05-15,MX,45032,4767
2020-05-16,MX,47144,5045
2020-05-17,MX,49219,5177
2020-05-18,MX,51633,5332
2020-05-19,MX,54346,5666
2020-05-20,MX,56594,6090
2020-05-21,MX,59567,6510
2020-05-22,MX,62527,6989
2020-05-23,MX,65856,7179
2020-05-24,MX,68620,7394
2020-05-25,MX,71105,7633
2020-05-26,MX,74560,8134
2020-05-27,MX,78023,8597
2020-05-28,MX,81400,9044
2020-05-29,MX,84627,9415
2020-05-30,MX,87512,9779
2020-05-31,MX,90664,9930
2020-06-01,MX,93435,10167
2020-06-02,MX,97326,10637
2020-06-03,MX,101238,11729
2020-06-04,MX,105680,12545
2020-06-05,MX,110026,13170
2020-06-06,MX,113619,13511
2020-06-07,MX,117103,13699
2020-06-08,MX,120102,14053
2020-06-09,MX,124301,14649
2020-06-10,MX,129184,15357
2020-06-11,MX,133974,15944
2020-06-12,MX,139196,16448
2020-06-13,MX,142690,16872
2020-06-14,MX,146837,17141
2020-06-15,MX,150264,17580
2020-06-16,MX,154863,18310
2020-06-17,MX,159793,19080
2020-06-18,MX,165455,19747
2020-06-19,MX,170485,20394
2020-06-20,MX,175202,20781
2020-06-21,MX,180545,21825
2020-06-22,MX,185122,22584
2020-06-23,MX,191410,23377
2020-06-24,MX,196847,24324
2020-06-25,MX,202951,25060
2020-06-26,MX,208392,25779
2020-06-27,MX,212802,26381
2020-06-28,MX,216852,26648
2020-06-29,MX,220657,27121
2020-06-30,MX,226089,27769
2020-07-01,MX,231770,28510
2020-07-02,MX,238511,29189
2020-07-03,MX,245251,29843
2020-07-04,MX,252165,30366
2020-07-05,MX,256848,30639
2020-07-06,MX,261750,31119
2020-07-07,MX,268008,32014
2020-07-08,MX,275003,32796
2020-07-09,MX,282283,33526
2020-07-10,MX,289174,34191
2020-07-11,MX,295268,34730
2020-07-12,MX,299750,35006
2020-07-13,MX,304435,35491
2020-07-14,MX,311486,36327
2020-07-15,MX,317635,36906
2020-07-16,MX,324041,37574
2020-07-17,MX,331298,38310
2020-07-18,MX,338913,38888
2020-07-19,MX,344224,39184
2020-07-20,MX,349396,39485
2020-07-21,MX,356255,40400
2020-07-22,MX,362274,41190
2020-07-23,MX,370712,41908
2020-07-24,MX,378285,42645
2020-07-25,MX,385036,43374
2020-07-26,MX,390516,43680
2020-07-27,MX,395489,44022
2020-07-28,MX,402697,44876
2020-07-29,MX,408449,45361
2020-07-30,MX,416179,46000
2020-07-31,MX,424637,46688
2020-08-01,MX,434193,47472
2020-08-02,MX,439046,47746
2020-08-03,MX,443813,48012
2020-08-04,MX,449961,48869
2020-08-05,MX,456100,49698
2020-08-06,MX,462690,50517
2020-08-07,MX,469407,51311
2020-08-08,MX,475902,52006
2020-08-09,MX,480278,52298
2020-08-10,MX,485836,53003
2020-08-11,MX,492522,53929
2020-08-12,MX,498380,54666
2020-08-13,MX,505751,55293
2020-08-14,MX,511369,55908
2020-08-15,MX,517714,56543
2020-08-16,MX,522162,56757
2020-08-17,MX,525733,57023
2020-08-18,MX,531239,57774
2020-08-19,MX,537031,58481
2020-08-20,MX,543806,59106
2020-08-21,MX,549734,59610
2020-08-22,MX,556216,60254
2020-08-23,MX,560164,60480
2020-08-24,MX,563705,60800
2020-08-25,MX,568621,61450
2020-08-26,MX,573888,62076
2020-08-27,MX,579914,62594
2020-08-28,MX,585738,63146
2020-08-29,MX,591712,63819
2020-08-30,MX,595841,64158
2020-08-31,MX,599560,64414
2020-09-01,MX,606036,65241
2020-09-02,MX,610957,65816
2020-09-03,MX,616894,66329
2020-09-04,MX,623090,66851
2020-09-05,MX,629409,67326
2020-09-06,MX,634023,67558
2020-09-07,MX,637509,67781
2020-09-08,MX,642860,68484
2020-09-09,MX,647507,69095
2020-09-10,MX,652364,69649
2020-09-11,MX,658299,70183
2020-09-12,MX,663973,70604
2020-09-13,MX,668381,70821
2020-09-14,MX,671716,71049
2020-09-15,MX,676487,71678
2020-09-16,MX,680931,71978
2020-09-17,MX,684113,72179
2020-09-18,MX,688954,72803
2020-09-19,MX,694121,73258
2020-09-20,MX,697663,73493
2020-09-21,MX,700580,73697
2020-09-22,MX,705263,74348
2020-09-23,MX,710049,74949
2020-09-24,MX,715457,75439
2020-09-25,MX,720858,75844
2020-09-26,MX,726431,76243
2020-09-27,MX,730317,76430
2020-09-28,MX,733717,76603
2020-09-29,MX,738163,77163
2020-09-30,MX,743216,77646
2020-10-01,MX,748315,78078
2020-10-02,MX,753090,78492
2020-10-03,MX,757953,78880
2020-10-04,MX,761665,79088
2020-10-05,MX,789780,81877
2020-10-06,MX,794608,82348
2020-10-07,MX,799188,82726
2020-10-08,MX,804488,83096
2020-10-09,MX,809751,83507
2020-10-10,MX,814328,83642
2020-10-11,MX,817503,83781
2020-10-12,MX,821045,83945
2020-10-13,MX,825340,84420
2020-10-14,MX,829396,84898
2020-10-15,MX,834910,85285
2020-10-16,MX,841661,85704
2020-10-17,MX,847108,86059
2020-10-18,MX,851227,86167
2020-10-19,MX,854926,86338
2020-10-20,MX,860714,86893
2020-10-21,MX,867559,87415
2020-10-22,MX,874171,87894
2020-10-23,MX,880775,88312
2020-10-24,MX,886800,88743
2020-10-25,MX,891160,88924
2020-10-26,MX,895326,89171
2020-10-27,MX,901268,89814
2020-10-28,MX,906863,90309
2020-10-29,MX,912811,90773
2020-10-30,MX,918811,91289
2020-10-31,MX,924962,91753
2020-11-01,MX,929392,91895
2020-11-02,MX,933155,92100
2020-11-03,MX,938405,92593
2020-11-04,MX,943630,93228
2020-11-05,MX,949197,93772
2020-11-06,MX,955128,94323
2020-11-07,MX,961938,94808
2020-11-08,MX,967825,95027
2020-11-09,MX,972785,95225
2020-11-10,MX,978531,95842
2020-11-11,MX,986177,96430
2020-11-12,MX,991835,97056
2020-11-13,MX,997393,97624
2020-11-14,MX,1003253,98259
2020-11-15,MX,1006522,98542
2020-11-16,MX,1009396,98861
2020-11-17,MX,1011153,99026
2020-11-18,MX,1015071,99528
2020-11-19,MX,1019543,100104
2020-11-20,MX,1025969,100823
2020-11-21,MX,1032688,101373
2020-11-22,MX,1041875,101676
2020-11-23,MX,1049358,101926
2020-11-24,MX,1060152,102739
2020-11-25,MX,1070487,103597
2020-11-26,MX,1078594,104242
2020-11-27,MX,1090675,104873
2020-11-28,MX,1100683,105459
2020-11-29,MX,1107071,105655
2020-11-30,MX,1113543,105940
2020-12-01,MX,1122362,106765
2020-12-02,MX,1133613,107565
2020-12-03,MX,1144643,108173
2020-12-04,MX,1156770,108863
2020-12-05,MX,1168395,109456
2020-12-06,MX,1175850,109717
2020-12-07,MX,1182249,110074
2020-12-08,MX,1193255,110874
2020-12-09,MX,1205229,111655
2020-12-10,MX,1217126,112326
2020-12-11,MX,1229379,113019
2020-12-12,MX,1241436,113704
2020-12-13,MX,1250044,113953
2020-12-14,MX,1255974,114298
2020-12-15,MX,1267202,115099
2020-12-16,MX,1277499,115769
2020-12-17,MX,1289298,116487
2020-12-18,MX,1301546,117249
2020-12-19,MX,1313675,117876
2020-12-20,MX,1320545,118202
2020-12-21,MX,1325915,118598
2020-12-22,MX,1338426,119495
2020-12-23,MX,1350079,120311
2020-12-24,MX,1362564,121172
2020-12-25,MX,1372243,121837
2020-12-26,MX,1377217,122026
2020-12-27,MX,1383434,122426
2020-12-28,MX,1389430,122855
2020-12-29,MX,1401529,123845
2020-12-30,MX,1413935,124897
2020-12-31,MX,1426094,125807
2020-03-18,NI,1,0 # wgArticleId=63574089 wgCurRevisionId=1015731614 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Nicaragua_medical_cases_chart&oldid=1015731614&action=edit
2020-03-20,NI,2,0
2020-03-26,NI,4,1
2020-03-30,NI,5,1
2020-04-05,NI,6,1
2020-04-09,NI,7,1
2020-04-11,NI,9,1
2020-04-12,NI,9,1
2020-04-15,NI,9,1
2020-04-17,NI,9,1
2020-04-18,NI,9,2
2020-04-20,NI,10,2
2020-04-23,NI,11,3
2020-04-25,NI,12,3
2020-04-26,NI,13,3
2020-04-28,NI,14,4
2020-04-29,NI,14,4
2020-05-03,NI,15,5
2020-05-05,NI,16,5
2020-05-12,NI,25,8
2020-05-19,NI,279,17
2020-05-26,NI,759,35
2020-06-02,NI,1118,46
2020-06-09,NI,1464,55
2020-06-16,NI,1823,64
2020-06-23,NI,2170,74
2020-06-30,NI,2519,83
2020-07-07,NI,2846,91
2020-07-14,NI,3147,99
2020-07-21,NI,3439,108
2020-07-28,NI,3672,116
2020-08-04,NI,3902,123
2020-08-11,NI,4115,128
2020-08-18,NI,4311,133
2020-08-25,NI,4494,137
2020-09-01,NI,4668,141
2020-09-08,NI,4818,144
2020-09-15,NI,4961,147
2020-09-22,NI,5073,149
2020-09-29,NI,5170,151
2020-10-06,NI,5264,153
2020-10-13,NI,5353,154
2020-10-20,NI,5434,155
2020-10-27,NI,5514,156
2020-11-03,NI,5591,157
2020-11-10,NI,5661,158
2020-11-17,NI,5725,159
2020-11-24,NI,5784,160
2020-12-01,NI,5838,161
2020-12-08,NI,5887,162
2020-12-15,NI,5938,163
2020-12-22,NI,5991,164
2020-12-29,NI,6046,165
2020-03-09,PA,1,0 # wgArticleId=63452482 wgCurRevisionId=1021496642 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Panama_medical_cases_chart&oldid=1021496642&action=edit
2020-03-10,PA,8,0
2020-03-11,PA,14,1
2020-03-12,PA,27,1
2020-03-13,PA,36,1
2020-03-14,PA,43,1
2020-03-15,PA,55,1
2020-03-16,PA,69,1
2020-03-17,PA,86,1
2020-03-18,PA,109,1
2020-03-19,PA,137,1
2020-03-20,PA,200,1
2020-03-21,PA,245,3
2020-03-22,PA,313,3
2020-03-23,PA,345,6
2020-03-24,PA,443,6
2020-03-25,PA,558,8
2020-03-26,PA,674,9
2020-03-27,PA,786,14
2020-03-28,PA,901,17
2020-03-29,PA,989,24
2020-03-30,PA,1075,27
2020-03-31,PA,1181,30
2020-04-01,PA,1317,32
2020-04-02,PA,1475,37
2020-04-03,PA,1673,41
2020-04-04,PA,1801,46
2020-04-05,PA,1988,54
2020-04-06,PA,2100,55
2020-04-07,PA,2249,59
2020-04-08,PA,2528,63
2020-04-09,PA,2752,66
2020-04-10,PA,2974,74
2020-04-11,PA,3234,79
2020-04-12,PA,3400,87
2020-04-13,PA,3472,94
2020-04-14,PA,3574,95
2020-04-15,PA,3751,103
2020-04-16,PA,4016,109
2020-04-17,PA,4210,116
2020-04-18,PA,4273,120
2020-04-19,PA,4467,126
2020-04-20,PA,4658,136
2020-04-21,PA,4821,141
2020-04-22,PA,4992,144
2020-04-23,PA,5166,146
2020-04-24,PA,5338,154
2020-04-25,PA,5539,159
2020-04-26,PA,5779,165
2020-04-27,PA,6021,167
2020-04-28,PA,6200,176
2020-04-29,PA,6378,178
2020-04-30,PA,6532,188
2020-05-01,PA,6720,192
2020-05-02,PA,7090,197
2020-05-03,PA,7197,200
2020-05-04,PA,7387,203
2020-05-05,PA,7523,210
2020-05-06,PA,7731,210
2020-05-07,PA,7868,225
2020-05-08,PA,8070,231
2020-05-09,PA,8282,237
2020-05-10,PA,8448,244
2020-05-11,PA,8616,249
2020-05-12,PA,8783,252
2020-05-13,PA,8944,252
2020-05-14,PA,9118,260
2020-05-15,PA,9268,266
2020-05-16,PA,9449,269
2020-05-17,PA,9606,275
2020-05-18,PA,9726,279
2020-05-19,PA,9867,281
2020-05-20,PA,9977,287
2020-05-21,PA,10116,291
2020-05-22,PA,10267,295
2020-05-23,PA,10577,299
2020-05-24,PA,10926,306
2020-05-25,PA,11183,310
2020-05-26,PA,11447,313
2020-05-27,PA,11728,315
2020-05-28,PA,12131,320
2020-05-29,PA,12531,326
2020-05-30,PA,13018,330
2020-05-31,PA,13463,336
2020-06-01,PA,13837,344
2020-06-02,PA,14095,352
2020-06-03,PA,14609,357
2020-06-04,PA,15044,362
2020-06-05,PA,15463,370
2020-06-06,PA,16004,386
2020-06-07,PA,16425,393
2020-06-08,PA,16854,398
2020-06-09,PA,17233,403
2020-06-10,PA,17889,413
2020-06-11,PA,18586,418
2020-06-12,PA,19211,421
2020-06-13,PA,20059,429
2020-06-14,PA,20686,437
2020-06-15,PA,21422,437
2020-06-16,PA,21962,457
2020-06-17,PA,22597,470
2020-06-18,PA,23351,475
2020-06-19,PA,24274,485
2020-06-20,PA,25222,493
2020-06-21,PA,26030,501
2020-06-22,PA,26752,521
2020-06-23,PA,27314,536
2020-06-24,PA,28030,547
2020-06-25,PA,29037,564
2020-06-26,PA,29905,575
2020-06-27,PA,30658,592
2020-06-28,PA,31686,604
2020-06-29,PA,32785,620
2020-06-30,PA,33550,631
2020-07-01,PA,34463,645
2020-07-02,PA,35237,667
2020-07-03,PA,35995,698
2020-07-04,PA,36983,720
2020-07-05,PA,38149,747
2020-07-06,PA,39334,770
2020-07-07,PA,40291,799
2020-07-08,PA,41251,819
2020-07-09,PA,42216,839
2020-07-10,PA,43257,863
2020-07-11,PA,44332,893
2020-07-12,PA,45633,909
2020-07-13,PA,47173,932
2020-07-14,PA,48096,960
2020-07-15,PA,49243,982
2020-07-16,PA,50373,1000
2020-07-17,PA,51408,1038
2020-07-18,PA,52261,1071
2020-07-19,PA,53468,1096
2020-07-20,PA,54426,1127
2020-07-21,PA,55153,1159
2020-07-22,PA,55906,1180
2020-07-23,PA,56817,1209
2020-07-24,PA,57993,1250
2020-07-25,PA,58864,1275
2020-07-26,PA,60296,1294
2020-07-27,PA,61442,1322
2020-07-28,PA,62223,1349
2020-07-29,PA,63269,1374
2020-07-30,PA,64191,1397
2020-07-31,PA,65256,1421
2020-08-01,PA,66383,1449
2020-08-02,PA,67453,1471
2020-08-03,PA,68456,1497
2020-08-04,PA,69424,1522
2020-08-05,PA,70231,1553
2020-08-06,PA,71418,1574
2020-08-07,PA,72560,1591
2020-08-08,PA,73651,1609
2020-08-09,PA,74492,1639
2020-08-10,PA,75394,1664
2020-08-11,PA,76464,1680
2020-08-12,PA,77377,1703
2020-08-13,PA,78446,1722
2020-08-14,PA,79402,1734
2020-08-15,PA,80665,1746
2020-08-16,PA,81940,1767
2020-08-17,PA,82543,1788
2020-08-18,PA,82790,1809
2020-08-19,PA,83754,1827
2020-08-20,PA,83855,1844
2020-08-21,PA,84392,1859
2020-08-22,PA,85480,1878
2020-08-23,PA,86900,1892
2020-08-24,PA,87485,1906
2020-08-25,PA,88381,1919
2020-08-26,PA,89082,1932
2020-08-27,PA,89982,1948
2020-08-28,PA,90624,1966
2020-08-29,PA,91337,1983
2020-08-30,PA,92065,1995
2020-08-31,PA,92982,2002
2020-09-01,PA,93552,2018
2020-09-02,PA,94084,2030
2020-09-03,PA,94914,2046
2020-09-04,PA,95596,2063
2020-09-05,PA,96305,2075
2020-09-06,PA,97043,2086
2020-09-07,PA,97578,2099
2020-09-08,PA,98407,2107
2020-09-09,PA,99042,2116
2020-09-10,PA,99715,2127
2020-09-11,PA,100330,2140
2020-09-12,PA,101041,2155
2020-09-13,PA,101745,2166
2020-09-14,PA,102204,2173
2020-09-15,PA,102832,2187
2020-09-16,PA,103466,2198
2020-09-17,PA,104138,2213
2020-09-18,PA,104879,2229
2020-09-19,PA,105601,2247
2020-09-20,PA,106203,2257
2020-09-21,PA,106810,2272
2020-09-22,PA,107284,2285
2020-09-23,PA,107990,2291
2020-09-24,PA,108796,2297
2020-09-25,PA,109431,2311
2020-09-26,PA,110108,2323
2020-09-27,PA,110555,2340
2020-09-28,PA,111277,2348
2020-09-29,PA,111853,2364
2020-09-30,PA,112595,2372
2020-10-01,PA,113342,2387
2020-10-02,PA,113962,2406
2020-10-03,PA,114653,2414
2020-10-04,PA,115286,2423
2020-10-05,PA,115919,2430
2020-10-06,PA,116602,2440
2020-10-07,PA,117300,2448
2020-10-08,PA,118054,2463
2020-10-09,PA,118841,2474
2020-10-10,PA,119666,2482
2020-10-11,PA,120313,2491
2020-10-12,PA,120802,2502
2020-10-13,PA,121296,2511
2020-10-14,PA,122128,2519
2020-10-15,PA,122883,2529
2020-10-16,PA,123498,2546
2020-10-17,PA,124107,2557
2020-10-18,PA,124745,2564
2020-10-19,PA,125181,2574
2020-10-20,PA,125739,2585
2020-10-21,PA,126435,2597
2020-10-22,PA,127227,2612
2020-10-23,PA,127866,2622
2020-10-24,PA,128515,2628
2020-10-25,PA,129200,2633
2020-10-26,PA,129751,2638
2020-10-27,PA,130422,2650
2020-10-28,PA,131247,2663
2020-10-29,PA,132045,2678
2020-10-30,PA,132867,2688
2020-10-31,PA,133598,2700
2020-11-01,PA,134336,2706
2020-11-02,PA,134915,2720
2020-11-03,PA,135592,2731
2020-11-04,PA,136024,2744
2020-11-05,PA,136567,2756
2020-11-06,PA,137760,2770
2020-11-07,PA,138506,2781
2020-11-08,PA,139527,2798
2020-11-09,PA,140331,2808
2020-11-10,PA,141302,2817
2020-11-11,PA,142465,2823
2020-11-12,PA,143352,2830
2020-11-13,PA,144477,2856
2020-11-14,PA,145309,2867
2020-11-15,PA,146653,2873
2020-11-16,PA,147667,2881
2020-11-17,PA,148721,2893
2020-11-18,PA,149833,2907
2020-11-19,PA,151089,2922
2020-11-20,PA,152289,2932
2020-11-21,PA,153577,2946
2020-11-22,PA,154783,2957
2020-11-23,PA,155658,2973
2020-11-24,PA,156930,2986
2020-11-25,PA,158532,3002
2020-11-26,PA,160287,3018
2020-11-27,PA,161744,3030
2020-11-28,PA,163453,3039
2020-11-29,PA,164729,3060
2020-11-30,PA,165806,3079
2020-12-01,PA,167311,3098
2020-12-02,PA,169339,3114
2020-12-03,PA,171219,3141
2020-12-04,PA,173607,3154
2020-12-05,PA,175907,3173
2020-12-06,PA,177719,3193
2020-12-07,PA,179230,3212
2020-12-08,PA,181166,3241
2020-12-09,PA,182977,3264
2020-12-10,PA,185424,3287
2020-12-11,PA,187779,3309
2020-12-12,PA,190585,3331
2020-12-13,PA,193007,3356
2020-12-14,PA,194619,3382
2020-12-15,PA,196987,3411
2020-12-16,PA,199947,3439
2020-12-17,PA,203295,3481
2020-12-18,PA,206310,3504
2020-12-19,PA,209584,3527
2020-12-20,PA,212339,3566
2020-12-21,PA,214038,3597
2020-12-22,PA,217202,3632
2020-12-23,PA,220261,3664
2020-12-24,PA,223674,3715
2020-12-25,PA,226660,3756
2020-12-26,PA,228724,3799
2020-12-27,PA,231357,3840
2020-12-28,PA,233705,3892
2020-12-29,PA,238279,3933
2020-12-30,PA,242744,3975
2020-12-31,PA,246790,4022
2020-03-07,PY,1,0 # wgArticleId=63505837 wgCurRevisionId=1021497319 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Paraguay_medical_cases_chart&oldid=1021497319&action=edit
2020-03-10,PY,5,0
2020-03-11,PY,5,0
2020-03-12,PY,6,0
2020-03-13,PY,7,0
2020-03-14,PY,7,0
2020-03-15,PY,8,0
2020-03-16,PY,9,0
2020-03-17,PY,11,0
2020-03-18,PY,11,0
2020-03-19,PY,13,0
2020-03-20,PY,18,1
2020-03-21,PY,22,1
2020-03-22,PY,22,1
2020-03-23,PY,27,2
2020-03-24,PY,37,3
2020-03-25,PY,41,3
2020-03-26,PY,52,3
2020-03-27,PY,56,3
2020-03-28,PY,59,3
2020-03-29,PY,64,3
2020-03-30,PY,65,3
2020-03-31,PY,69,3
2020-04-01,PY,77,3
2020-04-02,PY,92,3
2020-04-03,PY,96,3
2020-04-04,PY,104,3
2020-04-05,PY,113,5
2020-04-06,PY,115,5
2020-04-07,PY,119,5
2020-04-08,PY,124,5
2020-04-09,PY,129,6
2020-04-10,PY,133,6
2020-04-11,PY,134,6
2020-04-12,PY,147,6
2020-04-13,PY,159,7
2020-04-14,PY,161,8
2020-04-15,PY,174,8
2020-04-16,PY,199,8
2020-04-17,PY,202,8
2020-04-18,PY,206,8
2020-04-19,PY,208,8
2020-04-20,PY,208,8
2020-04-21,PY,213,9
2020-04-22,PY,213,9
2020-04-23,PY,220,9
2020-04-24,PY,223,9
2020-04-25,PY,228,9
2020-04-26,PY,228,9
2020-04-27,PY,230,9
2020-04-28,PY,239,9
2020-04-29,PY,249,9
2020-04-30,PY,266,10
2020-05-01,PY,333,10
2020-05-02,PY,370,10
2020-05-03,PY,396,10
2020-05-04,PY,415,10
2020-05-05,PY,431,10
2020-05-06,PY,440,10
2020-05-07,PY,462,10
2020-05-08,PY,563,10
2020-05-09,PY,689,10
2020-05-10,PY,713,10
2020-05-11,PY,724,10
2020-05-12,PY,737,10
2020-05-13,PY,740,11
2020-05-14,PY,754,11
2020-05-15,PY,759,11
2020-05-16,PY,778,11
2020-05-17,PY,786,11
2020-05-18,PY,788,11
2020-05-19,PY,829,11
2020-05-20,PY,833,11
2020-05-21,PY,836,11
2020-05-22,PY,838,11
2020-05-23,PY,850,11
2020-05-24,PY,862,11
2020-05-25,PY,865,11
2020-05-26,PY,877,11
2020-05-27,PY,884,11
2020-05-28,PY,900,11
2020-05-29,PY,917,11
2020-05-30,PY,964,11
2020-05-31,PY,986,11
2020-06-01,PY,995,11
2020-06-02,PY,1013,11
2020-06-03,PY,1070,11
2020-06-04,PY,1086,11
2020-06-05,PY,1087,11
2020-06-06,PY,1090,11
2020-06-07,PY,1135,11
2020-06-08,PY,1145,11
2020-06-09,PY,1187,11
2020-06-10,PY,1202,11
2020-06-11,PY,1230,11
2020-06-12,PY,1254,11
2020-06-13,PY,1261,11
2020-06-14,PY,1289,11
2020-06-15,PY,1296,12
2020-06-16,PY,1303,13
2020-06-17,PY,1308,13
2020-06-18,PY,1330,13
2020-06-19,PY,1336,13
2020-06-20,PY,1362,13
2020-06-21,PY,1379,13
2020-06-22,PY,1392,13
2020-06-23,PY,1422,13
2020-06-24,PY,1528,13
2020-06-25,PY,1569,13
2020-06-26,PY,1711,13
2020-06-27,PY,1942,15
2020-06-28,PY,2127,15
2020-06-29,PY,2191,16
2020-06-30,PY,2221,17
2020-07-01,PY,2260,19
2020-07-02,PY,2303,19
2020-07-03,PY,2349,19
2020-07-04,PY,2385,20
2020-07-05,PY,2427,20
2020-07-06,PY,2456,20
2020-07-07,PY,2502,20
2020-07-08,PY,2554,20
2020-07-09,PY,2638,20
2020-07-10,PY,2736,20
2020-07-11,PY,2820,21
2020-07-12,PY,2948,22
2020-07-13,PY,2980,25
2020-07-14,PY,3074,25
2020-07-15,PY,3198,25
2020-07-16,PY,3342,27
2020-07-17,PY,3457,28
2020-07-18,PY,3629,29
2020-07-19,PY,3721,31
2020-07-20,PY,3748,33
2020-07-21,PY,3817,35
2020-07-22,PY,4000,36
2020-07-23,PY,4113,36
2020-07-24,PY,4224,38
2020-07-25,PY,4328,40
2020-07-26,PY,4444,41
2020-07-27,PY,4548,43
2020-07-28,PY,4674,45
2020-07-29,PY,4866,46
2020-07-30,PY,5207,47
2020-07-31,PY,5338,49
2020-08-01,PY,5485,52
2020-08-02,PY,5644,52
2020-08-03,PY,5724,55
2020-08-04,PY,5852,59
2020-08-05,PY,6060,61
2020-08-06,PY,6375,66
2020-08-07,PY,6508,69
2020-08-08,PY,6705,72
2020-08-09,PY,6907,75
2020-08-10,PY,7234,82
2020-08-11,PY,7519,86
2020-08-12,PY,8018,93
2020-08-13,PY,8389,97
2020-08-14,PY,9022,108
2020-08-15,PY,9381,127
2020-08-16,PY,9791,138
2020-08-17,PY,10135,145
2020-08-18,PY,10606,161
2020-08-19,PY,11133,165
2020-08-20,PY,11817,170
2020-08-21,PY,12536,182
2020-08-22,PY,12974,192
2020-08-23,PY,13233,205
2020-08-24,PY,13602,219
2020-08-25,PY,14228,231
2020-08-26,PY,14872,247
2020-08-27,PY,15290,265
2020-08-28,PY,15874,280
2020-08-29,PY,16474,294
2020-08-30,PY,17105,308
2020-08-31,PY,17662,326
2020-09-01,PY,18338,348
2020-09-02,PY,19138,358
2020-09-03,PY,19959,373
2020-09-04,PY,20654,398
2020-09-05,PY,21871,412
2020-09-06,PY,22486,435
2020-09-07,PY,23353,449
2020-09-08,PY,24214,463
2020-09-09,PY,25026,474
2020-09-10,PY,25631,485
2020-09-11,PY,26512,496
2020-09-12,PY,27324,514
2020-09-13,PY,27817,525
2020-09-14,PY,28367,539
2020-09-15,PY,29298,552
2020-09-16,PY,30419,566
2020-09-17,PY,31113,584
2020-09-18,PY,32127,611
2020-09-19,PY,33015,636
2020-09-20,PY,33520,659
2020-09-21,PY,34260,676
2020-09-22,PY,34828,705
2020-09-23,PY,35571,727
2020-09-24,PY,36404,743
2020-09-25,PY,37226,761
2020-09-26,PY,37922,782
2020-09-27,PY,38684,803
2020-09-28,PY,39432,818
2020-09-29,PY,40101,841
2020-09-30,PY,40758,857
2020-10-01,PY,41799,869
2020-10-02,PY,42684,890
2020-10-03,PY,43452,913
2020-10-04,PY,44182,929
2020-10-05,PY,44715,947
2020-10-06,PY,45647,966
2020-10-07,PY,46435,989
2020-10-08,PY,47316,1012
2020-10-09,PY,48275,1045
2020-10-10,PY,48978,1065
2020-10-11,PY,49675,1077
2020-10-12,PY,50344,1096
2020-10-13,PY,51197,1108
2020-10-14,PY,51845,1131
2020-10-15,PY,52596,1150
2020-10-16,PY,53482,1165
2020-10-17,PY,54015,1179
2020-10-18,PY,54724,1188
2020-10-19,PY,55452,1207
2020-10-20,PY,56073,1231
2020-10-21,PY,56819,1250
2020-10-22,PY,57526,1267
2020-10-23,PY,58259,1278
2020-10-24,PY,59043,1293
2020-10-25,PY,59594,1309
2020-10-26,PY,60109,1333
2020-10-27,PY,60557,1347
2020-10-28,PY,61290,1359
2020-10-29,PY,62050,1373
2020-10-30,PY,62596,1387
2020-10-31,PY,63185,1404
2020-11-01,PY,63731,1418
2020-11-02,PY,64156,1429
2020-11-03,PY,64628,1441
2020-11-04,PY,65258,1454
2020-11-05,PY,65778,1462
2020-11-06,PY,66481,1472
2020-11-07,PY,66941,1479
2020-11-08,PY,67589,1490
2020-11-09,PY,67948,1502
2020-11-10,PY,68497,1516
2020-11-11,PY,69106,1532
2020-11-12,PY,69653,1543
2020-11-13,PY,70392,1556
2020-11-14,PY,71065,1569
2020-11-15,PY,71574,1587
2020-11-16,PY,72099,1602
2020-11-17,PY,72857,1613
2020-11-18,PY,73639,1624
2020-11-19,PY,74495,1636
2020-11-20,PY,75058,1647
2020-11-21,PY,75857,1652
2020-11-22,PY,76476,1657
2020-11-23,PY,77072,1665
2020-11-24,PY,77891,1677
2020-11-25,PY,78878,1691
2020-11-26,PY,79517,1704
2020-11-27,PY,80436,1720
2020-11-28,PY,81131,1731
2020-11-29,PY,81906,1743
2020-11-30,PY,82424,1756
2020-12-01,PY,83479,1771
2020-12-02,PY,84482,1783
2020-12-03,PY,85477,1796
2020-12-04,PY,86499,1813
2020-12-05,PY,87213,1833
2020-12-06,PY,87920,1853
2020-12-07,PY,88723,1872
2020-12-08,PY,89421,1887
2020-12-09,PY,90146,1901
2020-12-10,PY,90958,1914
2020-12-11,PY,92113,1927
2020-12-12,PY,92913,1937
2020-12-13,PY,93582,1953
2020-12-14,PY,94223,1971
2020-12-15,PY,95353,1991
2020-12-16,PY,96209,2014
2020-12-17,PY,97028,2032
2020-12-18,PY,98296,2050
2020-12-19,PY,99157,2072
2020-12-20,PY,99789,2088
2020-12-21,PY,100612,2103
2020-12-22,PY,101544,2120
2020-12-23,PY,102371,2138
2020-12-24,PY,103329,2154
2020-12-25,PY,103888,2154
2020-12-26,PY,104162,2174
2020-12-27,PY,104422,2188
2020-12-28,PY,105374,2202
2020-12-29,PY,106136,2220
2020-12-30,PY,106958,2242
2020-12-31,PY,107932,2262
2020-03-06,PE,1,0 # wgArticleId=64120501 wgCurRevisionId=1021498952 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Peru_medical_cases_chart&oldid=1021498952&action=edit
2020-03-07,PE,6,0
2020-03-08,PE,7,0
2020-03-09,PE,9,0
2020-03-10,PE,11,0
2020-03-11,PE,17,0
2020-03-12,PE,22,0
2020-03-13,PE,38,0
2020-03-14,PE,43,0
2020-03-15,PE,71,0
2020-03-16,PE,86,0
2020-03-17,PE,117,0
2020-03-18,PE,145,0
2020-03-19,PE,234,3
2020-03-20,PE,263,4
2020-03-21,PE,318,5
2020-03-22,PE,363,5
2020-03-23,PE,395,5
2020-03-24,PE,416,7
2020-03-25,PE,480,9
2020-03-26,PE,580,9
2020-03-27,PE,635,11
2020-03-28,PE,671,16
2020-03-29,PE,852,18
2020-03-30,PE,950,24
2020-03-31,PE,1065,30
2020-04-01,PE,1323,47
2020-04-02,PE,1414,55
2020-04-03,PE,1595,61
2020-04-04,PE,1746,73
2020-04-05,PE,2281,83
2020-04-06,PE,2561,92
2020-04-07,PE,2954,107
2020-04-08,PE,4342,121
2020-04-09,PE,5256,138
2020-04-10,PE,5897,169
2020-04-11,PE,6848,181
2020-04-12,PE,7519,193
2020-04-13,PE,9784,216
2020-04-14,PE,10303,230
2020-04-15,PE,11475,254
2020-04-16,PE,12491,274
2020-04-17,PE,13489,300
2020-04-18,PE,14420,348
2020-04-19,PE,15628,400
2020-04-20,PE,16325,445
2020-04-21,PE,17837,484
2020-04-22,PE,19250,530
2020-04-23,PE,20914,572
2020-04-24,PE,21648,634
2020-04-25,PE,25331,700
2020-04-26,PE,27517,728
2020-04-27,PE,28699,782
2020-04-28,PE,31190,854
2020-04-29,PE,33931,943
2020-04-30,PE,36976,1051
2020-05-01,PE,40459,1124
2020-05-02,PE,42534,1200
2020-05-03,PE,45928,1286
2020-05-04,PE,47372,1344
2020-05-05,PE,51189,1444
2020-05-06,PE,54817,1533
2020-05-07,PE,58526,1627
2020-05-08,PE,61847,1714
2020-05-09,PE,65015,1814
2020-05-10,PE,67307,1889
2020-05-11,PE,68822,1961
2020-05-12,PE,72059,2057
2020-05-13,PE,76306,2169
2020-05-14,PE,80604,2267
2020-05-15,PE,84495,2392
2020-05-16,PE,88541,2523
2020-05-17,PE,92273,2648
2020-05-18,PE,94933,2789
2020-05-19,PE,99483,2914
2020-05-20,PE,104020,3024
2020-05-21,PE,108769,3148
2020-05-22,PE,111698,3244
2020-05-23,PE,115754,3371
2020-05-24,PE,119959,3500
2020-05-25,PE,123979,3629
2020-05-26,PE,129751,3788
2020-05-27,PE,135905,3983
2020-05-28,PE,141779,4099
2020-05-29,PE,148285,4230
2020-05-30,PE,155671,4371
2020-05-31,PE,164476,4506
2020-06-01,PE,170039,4634
2020-06-02,PE,174884,4767
2020-06-03,PE,178914,4894
2020-06-04,PE,183198,5031
2020-06-05,PE,187400,5162
2020-06-06,PE,191758,5301
2020-06-07,PE,196515,5465
2020-06-08,PE,199696,5571
2020-06-09,PE,203736,5738
2020-06-10,PE,208823,5903
2020-06-11,PE,214788,6109
2020-06-12,PE,220749,6308
2020-06-13,PE,225132,6498
2020-06-14,PE,229736,6688
2020-06-15,PE,232992,6860
2020-06-16,PE,237156,7056
2020-06-17,PE,240908,7257
2020-06-18,PE,244388,7461
2020-06-19,PE,247925,7660
2020-06-20,PE,251338,7861
2020-06-21,PE,254936,8045
2020-06-22,PE,257447,8223
2020-06-23,PE,260810,8404
2020-06-24,PE,264689,8586
2020-06-25,PE,268602,8761
2020-06-26,PE,272364,8939
2020-06-27,PE,275989,9135
2020-06-28,PE,279419,9317
2020-06-29,PE,282365,9504
2020-06-30,PE,285213,9677
2020-07-01,PE,288477,9860
2020-07-02,PE,292004,10045
2020-07-03,PE,295599,10226
2020-07-04,PE,299080,10412
2020-07-05,PE,302718,10589
2020-07-06,PE,305703,10772
2020-07-07,PE,309278,10952
2020-07-08,PE,312911,11133
2020-07-09,PE,316448,11314
2020-07-10,PE,319646,11500
2020-07-11,PE,322710,11682
2020-07-12,PE,326326,11870
2020-07-13,PE,330123,12054
2020-07-14,PE,333867,12229
2020-07-15,PE,337724,12417
2020-07-16,PE,341586,12615
2020-07-17,PE,345537,12799
2020-07-18,PE,349500,12998
2020-07-19,PE,353590,13187
2020-07-20,PE,357681,13384
2020-07-21,PE,362087,13579
2020-07-22,PE,366550,17455
2020-07-23,PE,371096,17654
2020-07-24,PE,375961,17843
2020-07-25,PE,379884,18030
2020-07-26,PE,384797,18229
2020-07-27,PE,389717,18418
2020-07-28,PE,395005,18612
2020-07-29,PE,400683,18816
2020-07-30,PE,407492,19021
2020-07-31,PE,414735,19217
2020-08-01,PE,422183,19408
2020-08-02,PE,428850,19614
2020-08-03,PE,433100,19811
2020-08-04,PE,439890,20007
2020-08-05,PE,447624,20228
2020-08-06,PE,455409,20424
2020-08-07,PE,463875,20649
2020-08-08,PE,471012,20844
2020-08-09,PE,478024,21072
2020-08-10,PE,483133,21276
2020-08-11,PE,489680,21501
2020-08-12,PE,498555,21713
2020-08-13,PE,507996,25648
2020-08-14,PE,516296,25856
2020-08-15,PE,525803,26075
2020-08-16,PE,535946,26281
2020-08-17,PE,541493,26481
2020-08-18,PE,549321,26658
2020-08-19,PE,558420,26834
2020-08-20,PE,567059,27034
2020-08-21,PE,576067,27245
2020-08-22,PE,585236,27453
2020-08-23,PE,594326,27663
2020-08-24,PE,600438,27813
2020-08-25,PE,607382,28001
2020-08-26,PE,613378,28124
2020-08-27,PE,621997,28277
2020-08-28,PE,629961,28471
2020-08-29,PE,639435,28607
2020-08-30,PE,647166,28788
2020-08-31,PE,652037,28944
2020-09-01,PE,657129,29068
2020-09-02,PE,663437,29259
2020-09-03,PE,670145,29405
2020-09-04,PE,676848,29554
2020-09-05,PE,683702,29687
2020-09-06,PE,689977,29838
2020-09-07,PE,691575,29976
2020-09-08,PE,696190,30123
2020-09-09,PE,702776,30236
2020-09-10,PE,710067,30344
2020-09-11,PE,716670,30470
2020-09-12,PE,722832,30593
2020-09-13,PE,729619,30710
2020-09-14,PE,733860,30812
2020-09-15,PE,738020,30927
2020-09-16,PE,744400,31051
2020-09-17,PE,750098,31146
2020-09-18,PE,756412,31283
2020-09-19,PE,762865,31369
2020-09-20,PE,768895,31369
2020-09-21,PE,772896,31660
2020-09-22,PE,776546,31772
2020-09-23,PE,782695,31870
2020-09-24,PE,788930,31938
2020-09-25,PE,794854,32037
2020-09-26,PE,800142,32142
2020-09-27,PE,805302,32262
2020-09-28,PE,808714,32324
2020-09-29,PE,811768,32396
2020-09-30,PE,814829,32462
2020-10-01,PE,818297,32535
2020-10-02,PE,821564,32609
2020-10-03,PE,824985,32665
2020-10-04,PE,828169,32742
2020-10-05,PE,829999,32834
2020-10-06,PE,832929,32914
2020-10-07,PE,835662,33009
2020-10-08,PE,838614,33098
2020-10-09,PE,843355,33158
2020-10-10,PE,846088,33223
2020-10-11,PE,849371,33305
2020-10-12,PE,851171,33357
2020-10-13,PE,853974,33419
2020-10-14,PE,856951,33512
2020-10-15,PE,859740,33577
2020-10-16,PE,862417,33648
2020-10-17,PE,865549,33702
2020-10-18,PE,868675,33759
2020-10-19,PE,870876,33820
2020-10-20,PE,874118,33875
2020-10-21,PE,876885,33937
2020-10-22,PE,879876,33984
2020-10-23,PE,883116,34033
2020-10-24,PE,886214,34095
2020-10-25,PE,888715,34149
2020-10-26,PE,890574,34197
2020-10-27,PE,892497,34257
2020-10-28,PE,894928,34315
2020-10-29,PE,897594,34362
2020-10-30,PE,900180,34411
2020-10-31,PE,902503,34476
2020-11-01,PE,904911,34259
2020-11-02,PE,906545,34585
2020-11-03,PE,908902,34623
2020-11-04,PE,911787,34671
2020-11-05,PE,914722,34730
2020-11-06,PE,917503,34783
2020-11-07,PE,920010,34840
2020-11-08,PE,922333,34879
2020-11-09,PE,923527,34943
2020-11-10,PE,925431,34992
2020-11-11,PE,928006,35031
2020-11-12,PE,930237,35067
2020-11-13,PE,932650,35106
2020-11-14,PE,934899,35177
2020-11-15,PE,937011,35231
2020-11-16,PE,938268,35271
2020-11-17,PE,939931,35317
2020-11-18,PE,941951,35402
2020-11-19,PE,943917,35446
2020-11-20,PE,946087,35484
2020-11-21,PE,948081,35549
2020-11-22,PE,949670,35595
2020-11-23,PE,950557,35641
2020-11-24,PE,952439,35685
2020-11-25,PE,954459,35727
2020-11-26,PE,956347,35785
2020-11-27,PE,958324,35839
2020-11-28,PE,960368,35879
2020-11-29,PE,962530,35923
2020-11-30,PE,963605,35966
2020-12-01,PE,965228,36031
2020-12-02,PE,967075,36076
2020-12-03,PE,968846,36104
2020-12-04,PE,970860,36195
2020-12-05,PE,972688,36231
2020-12-06,PE,973912,36274
2020-12-07,PE,975116,36324
2020-12-08,PE,976621,36401
2020-12-09,PE,977312,36455
2020-12-10,PE,979111,36499
2020-12-11,PE,980943,36544
2020-12-12,PE,983045,36609
2020-12-13,PE,984973,36677
2020-12-14,PE,986130,36754
2020-12-15,PE,987675,36817
2020-12-16,PE,989457,36858
2020-12-17,PE,991518,36901
2020-12-18,PE,993760,36969
2020-12-19,PE,995899,37034
2020-12-20,PE,997517,37103
2020-12-21,PE,998475,37173
2020-12-22,PE,1000153,37218
2020-12-23,PE,1002263,37273
2020-12-24,PE,1003982,37317
2020-12-25,PE,1005546,37368
2020-12-26,PE,1006318,37414
2020-12-27,PE,1007657,37474
2020-12-28,PE,1008908,37525
2020-12-29,PE,1010496,37574
2020-12-30,PE,1012614,37621
2020-12-31,PE,1015137,37680
2020-01-21,US,1,0 # wgArticleId=63267128 wgCurRevisionId=1021502909 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/United_States_medical_cases_chart&oldid=1021502909&action=edit
2020-01-24,US,2,0
2020-01-25,US,3,0
2020-01-26,US,5,0
2020-01-30,US,6,0
2020-01-31,US,7,0
2020-02-01,US,8,0
2020-02-02,US,11,0
2020-02-05,US,12,0
2020-02-17,US,12,0
2020-02-20,US,14,0
2020-02-26,US,15,0
2020-02-28,US,19,0
2020-02-29,US,24,1
2020-03-01,US,42,2
2020-03-02,US,57,6
2020-03-03,US,85,9
2020-03-04,US,111,11
2020-03-05,US,175,11
2020-03-06,US,252,14
2020-03-07,US,353,19
2020-03-08,US,497,21
2020-03-09,US,645,26
2020-03-10,US,936,31
2020-03-11,US,1205,37
2020-03-12,US,1598,41
2020-03-13,US,2163,49
2020-03-14,US,2825,56
2020-03-15,US,3501,62
2020-03-16,US,4373,76
2020-03-17,US,5664,97
2020-03-18,US,8074,123
2020-03-19,US,12022,175
2020-03-20,US,17439,230
2020-03-21,US,23710,298
2020-03-22,US,32341,408
2020-03-23,US,42751,519
2020-03-24,US,52690,681
2020-03-25,US,64916,906
2020-03-26,US,81966,1159
2020-03-27,US,101012,1592
2020-03-28,US,121105,2039
2020-03-29,US,140223,2431
2020-03-30,US,160686,2985
2020-03-31,US,185991,3806
2020-04-01,US,212747,4746
2020-04-02,US,241626,5821
2020-04-03,US,274151,7006
2020-04-04,US,307876,8359
2020-04-05,US,333593,9534
2020-04-06,US,362952,10746
2020-04-07,US,393464,12674
2020-04-08,US,425746,14610
2020-04-09,US,459989,16466
2020-04-10,US,493567,18544
2020-04-11,US,525436,20443
2020-04-12,US,553493,21936
2020-04-13,US,578178,23398
2020-04-14,US,604165,25776
2020-04-15,US,633630,28214
2020-04-16,US,665706,30355
2020-04-17,US,696621,32435
2020-04-18,US,724705,34178
2020-04-19,US,750718,35812
2020-04-20,US,775850,37455
2020-04-21,US,801028,40079
2020-04-22,US,830274,42198
2020-04-23,US,861551,44038
2020-04-24,US,897481,46091
2020-04-25,US,932263,47916
2020-04-26,US,959121,49077
2020-04-27,US,981163,50314
2020-04-28,US,1005522,52518
2020-04-29,US,1031391,55054
2020-04-30,US,1061028,57137
2020-05-01,US,1093992,58931
2020-05-02,US,1124523,60599
2020-05-03,US,1149905,61716
2020-05-04,US,1171183,62593
2020-05-05,US,1193409,65028
2020-05-06,US,1218214,67729
2020-05-07,US,1245728,69700
2020-05-08,US,1272823,71395
2020-05-09,US,1300244,72950
2020-05-10,US,1320941,73895
2020-05-11,US,1338720,74735
2020-05-12,US,1360206,76326
2020-05-13,US,1380755,78041
2020-05-14,US,1407517,79899
2020-05-15,US,1432899,81423
2020-05-16,US,1457426,82654
2020-05-17,US,1477157,83439
2020-05-18,US,1498266,84231
2020-05-19,US,1517928,85656
2020-05-20,US,1540296,87184
2020-05-21,US,1565324,88470
2020-05-22,US,1587530,89732
2020-05-23,US,1610247,90821
2020-05-24,US,1630500,91467
2020-05-25,US,1649054,91971
2020-05-26,US,1665736,92605
2020-05-27,US,1684372,93984
2020-05-28,US,1707388,95200
2020-05-29,US,1730963,96375
2020-05-30,US,1752348,97354
2020-05-31,US,1774034,97959
2020-06-01,US,1790074,98437
2020-06-02,US,1810113,99476
2020-06-03,US,1832275,100480
2020-06-04,US,1853279,101389
2020-06-05,US,1876571,102238
2020-06-06,US,1897436,102963
2020-06-07,US,1915971,103411
2020-06-08,US,1932272,103902
2020-06-09,US,1949452,104828
2020-06-10,US,1969696,105675
2020-06-11,US,1987545,106501
2020-06-12,US,2011966,107259
2020-06-13,US,2037857,107913
2020-06-14,US,2059048,108258
2020-06-15,US,2077355,108642
2020-06-16,US,2100402,109381
2020-06-17,US,2124026,110123
2020-06-18,US,2151108,110817
2020-06-19,US,2182035,111499
2020-06-20,US,2213998,112049
2020-06-21,US,2242093,112332
2020-06-22,US,2268651,112624
2020-06-23,US,2301966,113390
2020-06-24,US,2339911,114078
2020-06-25,US,2378764,114722
2020-06-26,US,2423490,115321
2020-06-27,US,2467071,115827
2020-06-28,US,2507762,116077
2020-06-29,US,2544152,116415
2020-06-30,US,2588017,117028
2020-07-01,US,2640626,117698
2020-07-02,US,2695495,118369
2020-07-03,US,2752704,118979
2020-07-04,US,2803149,119252
2020-07-05,US,2846152,119464
2020-07-06,US,2892883,119708
2020-07-07,US,2943823,120610
2020-07-08,US,3006248,121420
2020-07-09,US,3063685,122294
2020-07-10,US,3130471,123133
2020-07-11,US,3193124,123862
2020-07-12,US,3254162,124344
2020-07-13,US,3312422,124626
2020-07-14,US,3374256,125413
2020-07-15,US,3439626,126286
2020-07-16,US,3509880,127210
2020-07-17,US,3585701,128146
2020-07-18,US,3651090,129025
2020-07-19,US,3714681,129537
2020-07-20,US,3770577,129927
2020-07-21,US,3834073,130966
2020-07-22,US,3902450,132069
2020-07-23,US,3973169,133151
2020-07-24,US,4047529,134301
2020-07-25,US,4113473,135286
2020-07-26,US,4172104,135838
2020-07-27,US,4226910,136917
2020-07-28,US,4285450,138061
2020-07-29,US,4348705,139510
2020-07-30,US,4417248,140741
2020-07-31,US,4483612,142064
2020-08-01,US,4544429,143271
2020-08-02,US,4597990,143733
2020-08-03,US,4639953,144238
2020-08-04,US,4691138,145503
2020-08-05,US,4743022,146831
2020-08-06,US,4796327,148079
2020-08-07,US,4856511,149366
2020-08-08,US,4912203,150475
2020-08-09,US,4960972,151029
2020-08-10,US,5001143,151461
2020-08-11,US,5055586,152795
2020-08-12,US,5110756,154281
2020-08-13,US,5162091,155430
2020-08-14,US,5217148,156664
2020-08-15,US,5272496,157854
2020-08-16,US,5314677,158470
2020-08-17,US,5351917,158870
2020-08-18,US,5391711,160075
2020-08-19,US,5435509,161444
2020-08-20,US,5478536,162566
2020-08-21,US,5528279,163679
2020-08-22,US,5574462,164692
2020-08-23,US,5610884,165246
2020-08-24,US,5644502,165594
2020-08-25,US,5680549,166730
2020-08-26,US,5722904,167990
2020-08-27,US,5766718,169108
2020-08-28,US,5812165,170117
2020-08-29,US,5856434,171124
2020-08-30,US,5893373,171588
2020-08-31,US,5925031,171957
2020-09-01,US,5966566,172978
2020-09-02,US,6004196,173994
2020-09-03,US,6047169,175060
2020-09-04,US,6097352,176039
2020-09-05,US,6141077,176942
2020-09-06,US,6174251,177384
2020-09-07,US,6201101,177608
2020-09-08,US,6223393,177962
2020-09-09,US,6253404,179006
2020-09-10,US,6289484,180140
2020-09-11,US,6333295,181144
2020-09-12,US,6374829,181952
2020-09-13,US,6408335,182335
2020-09-14,US,6441587,182732
2020-09-15,US,6475951,183759
2020-09-16,US,6515046,184766
2020-09-17,US,6557638,185618
2020-09-18,US,6604774,186520
2020-09-19,US,6648402,187236
2020-09-20,US,6682988,187547
2020-09-21,US,6722115,187856
2020-09-22,US,6770321,188682
2020-09-23,US,6807987,189822
2020-09-24,US,6850904,190731
2020-09-25,US,6899471,191614
2020-09-26,US,6945223,192460
2020-09-27,US,6980115,192761
2020-09-28,US,7013825,193018
2020-09-29,US,7050672,193763
2020-09-30,US,7093786,194780
2020-10-01,US,7137767,195641
2020-10-02,US,7186019,196461
2020-10-03,US,7234219,197206
2020-10-04,US,7271064,197569
2020-10-05,US,7308801,197910
2020-10-06,US,7347553,198536
2020-10-07,US,7394030,199435
2020-10-08,US,7448073,200385
2020-10-09,US,7503830,201304
2020-10-10,US,7558714,201947
2020-10-11,US,7604207,202411
2020-10-12,US,7646035,202694
2020-10-13,US,7692885,203425
2020-10-14,US,7747423,204273
2020-10-15,US,7808448,205161
2020-10-16,US,7874935,206025
2020-10-17,US,7931791,206800
2020-10-18,US,7981941,207204
2020-10-19,US,8036253,207640
2020-10-20,US,8092187,208467
2020-10-21,US,8152149,209598
2020-10-22,US,8221451,210564
2020-10-23,US,8298508,211472
2020-10-24,US,8377398,212337
2020-10-25,US,8439683,212703
2020-10-26,US,8502621,213138
2020-10-27,US,8572273,214044
2020-10-28,US,8647878,215052
2020-10-29,US,8734776,216086
2020-10-30,US,8823999,217000
2020-10-31,US,8914806,217905
2020-11-01,US,8987032,218319
2020-11-02,US,9068682,218779
2020-11-03,US,9154043,219869
2020-11-04,US,9254499,220944
2020-11-05,US,9367997,222076
2020-11-06,US,9499081,223236
2020-11-07,US,9627627,224281
2020-11-08,US,9730071,224752
2020-11-09,US,9849896,225352
2020-11-10,US,9978668,226718
2020-11-11,US,10117899,228180
2020-11-12,US,10267371,229295
2020-11-13,US,10434221,230522
2020-11-14,US,10593946,231803
2020-11-15,US,10732177,232464
2020-11-16,US,10881124,233120
2020-11-17,US,11035624,234630
2020-11-18,US,11192629,236386
2020-11-19,US,11370789,238342
2020-11-20,US,11558389,240151
2020-11-21,US,11729370,241557
2020-11-22,US,11873233,242440
2020-11-23,US,12030751,243355
2020-11-24,US,12189073,245358
2020-11-25,US,12367098,247539
2020-11-26,US,12485385,248796
2020-11-27,US,12679702,250112
2020-11-28,US,12827533,251268
2020-11-29,US,12957430,252085
2020-11-30,US,13105870,253192
2020-12-01,US,13275189,255580
2020-12-02,US,13465599,258242
2020-12-03,US,13667204,260889
2020-12-04,US,13883161,263325
2020-12-05,US,14087287,265600
2020-12-06,US,14258133,266680
2020-12-07,US,14444132,268011
2020-12-08,US,14637073,270628
2020-12-09,US,14837236,273671
2020-12-10,US,15044041,276458
2020-12-11,US,15265430,279264
2020-12-12,US,15475909,281590
2020-12-13,US,15653191,283000
2020-12-14,US,15843983,284408
2020-12-15,US,16022297,287232
2020-12-16,US,16239318,290563
2020-12-17,US,16454803,293867
2020-12-18,US,16681000,296548
2020-12-19,US,16873923,299192
2020-12-20,US,17053640,300700
2020-12-21,US,17231336,302186
2020-12-22,US,17405556,305233
2020-12-23,US,17612152,308474
2020-12-24,US,17803137,311264
2020-12-25,US,17929040,312656
2020-12-26,US,18105229,314017
2020-12-27,US,18248748,315347
2020-12-28,US,18409996,316856
2020-12-29,US,18588184,320124
2020-12-30,US,18794360,323696
2020-12-31,US,19005793,326867
2020-03-14,VE,10,0 # wgArticleId=63400009 wgCurRevisionId=1015732803 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Venezuela_medical_cases_chart&oldid=1015732803&action=edit
2020-03-15,VE,17,0
2020-03-16,VE,33,0
2020-03-17,VE,36,0
2020-03-18,VE,36,0
2020-03-19,VE,42,0
2020-03-21,VE,70,0
2020-03-22,VE,77,0
2020-03-23,VE,84,0
2020-03-24,VE,91,0
2020-03-25,VE,106,0
2020-03-26,VE,107,1
2020-03-27,VE,113,2
2020-03-28,VE,119,2
2020-03-29,VE,129,3
2020-03-30,VE,135,3
2020-03-31,VE,143,3
2020-04-01,VE,144,3
2020-04-02,VE,146,5
2020-04-03,VE,153,7
2020-04-04,VE,155,7
2020-04-05,VE,159,7
2020-04-06,VE,165,7
2020-04-07,VE,166,7
2020-04-08,VE,167,9
2020-04-09,VE,171,9
2020-04-10,VE,175,9
2020-04-11,VE,175,9
2020-04-12,VE,181,9
2020-04-13,VE,189,9
2020-04-14,VE,193,9
2020-04-15,VE,197,9
2020-04-16,VE,204,9
2020-04-17,VE,227,9
2020-04-18,VE,227,9
2020-04-19,VE,256,9
2020-04-20,VE,285,10
2020-04-21,VE,288,10
2020-04-22,VE,298,10
2020-04-23,VE,311,10
2020-04-24,VE,318,10
2020-04-25,VE,323,10
2020-04-26,VE,325,10
2020-04-27,VE,329,10
2020-04-28,VE,329,10
2020-04-29,VE,331,10
2020-04-30,VE,333,10
2020-05-01,VE,335,10
2020-05-02,VE,345,10
2020-05-03,VE,357,10
2020-05-04,VE,361,10
2020-05-05,VE,367,10
2020-05-06,VE,379,10
2020-05-07,VE,381,10
2020-05-08,VE,388,10
2020-05-09,VE,402,10
2020-05-10,VE,414,10
2020-05-11,VE,422,10
2020-05-12,VE,423,10
2020-05-13,VE,440,10
2020-05-14,VE,455,10
2020-05-15,VE,459,10
2020-05-16,VE,504,10
2020-05-17,VE,541,10
2020-05-18,VE,618,10
2020-05-19,VE,749,10
2020-05-20,VE,824,10
2020-05-21,VE,882,10
2020-05-22,VE,944,10
2020-05-23,VE,1010,10
2020-05-24,VE,1121,10
2020-05-25,VE,1177,10
2020-05-26,VE,1211,11
2020-05-27,VE,1245,11
2020-05-28,VE,1327,11
2020-05-29,VE,1370,14
2020-05-30,VE,1459,14
2020-05-31,VE,1510,14
2020-06-01,VE,1662,17
2020-06-02,VE,1819,18
2020-06-03,VE,1952,20
2020-06-04,VE,2087,20
2020-06-05,VE,2145,20
2020-06-06,VE,2316,22
2020-06-07,VE,2377,22
2020-06-08,VE,2473,22
2020-06-09,VE,2632,23
2020-06-10,VE,2738,23
2020-06-11,VE,2814,23
2020-06-12,VE,2879,23
2020-06-13,VE,2904,24
2020-06-14,VE,2978,25
2020-06-15,VE,3062,26
2020-06-16,VE,3150,27
2020-06-17,VE,3386,28
2020-06-18,VE,3483,28
2020-06-19,VE,3591,30
2020-06-20,VE,3789,33
2020-06-21,VE,3918,33
2020-06-22,VE,4048,35
2020-06-23,VE,4186,35
2020-06-24,VE,4365,38
2020-06-25,VE,4563,39
2020-06-26,VE,4779,41
2020-06-27,VE,5130,42
2020-06-28,VE,5297,44
2020-06-29,VE,5530,48
2020-06-30,VE,5832,51
2020-07-01,VE,6062,54
2020-07-02,VE,6273,57
2020-07-03,VE,6537,59
2020-07-04,VE,6750,62
2020-07-05,VE,7169,64
2020-07-06,VE,7411,68
2020-07-07,VE,7693,71
2020-07-08,VE,8010,75
2020-07-09,VE,8372,80
2020-07-10,VE,8803,83
2020-07-11,VE,9178,85
2020-07-12,VE,9465,89
2020-07-13,VE,9707,93
2020-07-14,VE,10010,96
2020-07-15,VE,10428,100
2020-07-16,VE,10854,104
2020-07-17,VE,11191,107
2020-07-18,VE,11483,110
2020-07-19,VE,11891,112
2020-07-20,VE,12334,116
2020-07-21,VE,12774,120
2020-07-22,VE,13164,124
2020-07-23,VE,13613,129
2020-07-24,VE,14263,134
2020-07-25,VE,14929,138
2020-07-26,VE,15463,142
2020-07-27,VE,15988,146
2020-07-28,VE,16571,151
2020-07-29,VE,17158,156
2020-07-30,VE,17860,158
2020-07-31,VE,18574,164
2020-08-01,VE,19443,169
2020-08-02,VE,20206,174
2020-08-03,VE,20754,180
2020-08-04,VE,21438,187
2020-08-05,VE,22299,195
2020-08-06,VE,23280,202
2020-08-07,VE,24166,208
2020-08-08,VE,24961,215
2020-08-09,VE,25805,223
2020-08-10,VE,26800,229
2020-08-11,VE,27938,238
2020-08-12,VE,29088,247
2020-08-13,VE,30369,259
2020-08-14,VE,31381,266
2020-08-15,VE,32607,276
2020-08-16,VE,33755,281
2020-08-17,VE,34802,288
2020-08-18,VE,35697,297
2020-08-19,VE,36868,303
2020-08-20,VE,37567,311
2020-08-21,VE,38188,317
2020-08-22,VE,38957,323
2020-08-23,VE,39564,329
2020-08-24,VE,40338,337
2020-08-25,VE,41158,343
2020-08-26,VE,41965,351
2020-08-27,VE,42898,358
2020-08-28,VE,43879,366
2020-08-29,VE,44946,375
2020-08-30,VE,45868,381
2020-08-31,VE,46728,386
2020-09-01,VE,47756,391
2020-09-02,VE,48883,398
2020-09-03,VE,49877,402
2020-09-04,VE,50973,412
2020-09-05,VE,52165,420
2020-09-06,VE,53289,428
2020-09-07,VE,54350,436
2020-09-08,VE,55563,444
2020-09-09,VE,56571,452
2020-09-10,VE,57823,460
2020-09-11,VE,58663,468
2020-09-12,VE,59630,477
2020-09-13,VE,60540,485
2020-09-14,VE,61569,494
2020-09-15,VE,62655,502
2020-09-16,VE,63416,511
2020-09-17,VE,64284,520
2020-09-18,VE,65154,530
2020-09-19,VE,65949,539
2020-09-20,VE,66656,547
2020-09-21,VE,67443,555
2020-09-22,VE,68453,564
2020-09-23,VE,69439,574
2020-09-24,VE,70406,581
2020-09-25,VE,71273,591
2020-09-26,VE,71940,600
2020-09-27,VE,72691,606
2020-09-28,VE,73528,614
2020-09-29,VE,74363,623
2020-09-30,VE,75122,628
2020-10-01,VE,76029,635
2020-10-02,VE,76820,643
2020-10-03,VE,77646,649
2020-10-04,VE,78434,653
2020-10-05,VE,79117,658
2020-10-06,VE,79767,665
2020-10-07,VE,80404,671
2020-10-08,VE,81019,678
2020-10-09,VE,81696,684
2020-10-10,VE,82453,691
2020-10-11,VE,83137,697
2020-10-12,VE,83756,704
2020-10-13,VE,84391,710
2020-10-14,VE,85005,714
2020-10-15,VE,85469,720
2020-10-16,VE,85758,725
2020-10-17,VE,86289,731
2020-10-18,VE,86636,736
2020-10-19,VE,87161,741
2020-10-20,VE,87644,747
2020-10-21,VE,88035,753
2020-10-22,VE,88416,759
2020-10-23,VE,88718,764
2020-10-24,VE,89142,770
2020-10-25,VE,89565,773
2020-10-26,VE,90047,777
2020-10-27,VE,90400,780
2020-10-28,VE,90876,784
2020-10-29,VE,91280,789
2020-10-30,VE,91589,793
2020-10-31,VE,92013,798
2020-11-01,VE,92325,801
2020-11-02,VE,92705,806
2020-11-03,VE,93100,810
2020-11-04,VE,93480,814
2020-11-05,VE,93921,819
2020-11-06,VE,94305,821
2020-11-07,VE,94698,824
2020-11-08,VE,94883,826
2020-11-09,VE,95149,830
2020-11-10,VE,95445,834
2020-11-11,VE,95750,838
2020-11-12,VE,96140,841
2020-11-13,VE,96441,844
2020-11-14,VE,96933,848
2020-02-24,AF,1,0 # wgArticleId=63445226 wgCurRevisionId=992461054 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Afghanistan_medical_cases_chart&oldid=992461054&action=edit
2020-03-07,AF,4,0
2020-03-10,AF,7,0
2020-03-14,AF,11,0
2020-03-15,AF,16,0
2020-03-16,AF,21,0
2020-03-17,AF,22,0
2020-03-22,AF,40,1
2020-03-23,AF,42,1
2020-03-24,AF,74,1
2020-03-25,AF,84,2
2020-03-26,AF,94,4
2020-03-27,AF,110,4
2020-03-28,AF,110,4
2020-03-29,AF,120,4
2020-03-30,AF,145,4
2020-03-31,AF,196,4
2020-04-01,AF,239,4
2020-04-02,AF,273,6
2020-04-03,AF,299,6
2020-04-04,AF,337,7
2020-04-05,AF,367,7
2020-04-06,AF,423,11
2020-04-07,AF,425,11
2020-04-08,AF,444,14
2020-04-09,AF,484,15
2020-04-10,AF,555,18
2020-04-11,AF,607,18
2020-04-12,AF,665,21
2020-04-13,AF,714,23
2020-04-14,AF,784,25
2020-04-15,AF,840,30
2020-04-16,AF,906,30
2020-04-17,AF,933,30
2020-04-18,AF,996,33
2020-04-19,AF,1031,36
2020-04-20,AF,1092,36
2020-04-21,AF,1176,40
2020-04-22,AF,1282,42
2020-04-23,AF,1351,43
2020-04-24,AF,1463,47
2020-04-25,AF,1531,50
2020-04-26,AF,1703,57
2020-04-27,AF,1828,58
2020-04-28,AF,1939,60
2020-04-29,AF,2171,64
2020-04-30,AF,2335,68
2020-05-01,AF,2469,72
2020-05-02,AF,2704,85
2020-05-03,AF,2894,90
2020-05-04,AF,3224,95
2020-05-05,AF,3392,104
2020-05-06,AF,3563,106
2020-05-07,AF,3778,109
2020-05-08,AF,4033,115
2020-05-09,AF,4402,120
2020-05-10,AF,4687,122
2020-05-11,AF,4963,127
2020-05-12,AF,5226,132
2020-05-13,AF,5639,136
2020-05-14,AF,6053,153
2020-05-15,AF,6402,168
2020-05-16,AF,6664,169
2020-05-17,AF,7072,173
2020-05-18,AF,7653,178
2020-05-19,AF,8145,187
2020-05-20,AF,8676,193
2020-05-21,AF,9216,205
2020-05-22,AF,9998,216
2020-05-23,AF,10582,218
2020-05-24,AF,11173,219
2020-05-25,AF,11831,220
2020-05-26,AF,12456,227
2020-05-27,AF,13036,235
2020-05-28,AF,13659,246
2020-05-29,AF,14525,249
2020-05-30,AF,15205,257
2020-05-31,AF,15750,265
2020-06-01,AF,16509,270
2020-06-02,AF,17267,294
2020-06-03,AF,18054,300
2020-06-04,AF,18969,309
2020-06-05,AF,19555,327
2020-06-06,AF,20342,357
2020-06-07,AF,20917,369
2020-06-08,AF,21459,384
2020-06-09,AF,22143,405
2020-06-10,AF,22890,426
2020-06-11,AF,23546,446
2020-06-12,AF,24102,451
2020-06-13,AF,24766,471
2020-06-14,AF,25527,478
2020-06-15,AF,26310,491
2020-06-16,AF,26874,504
2020-06-17,AF,27532,546
2020-06-18,AF,27878,548
2020-06-19,AF,28424,569
2020-06-20,AF,28833,581
2020-06-21,AF,29143,598
2020-06-22,AF,29418,618
2020-06-23,AF,29715,639
2020-06-24,AF,30175,675
2020-06-25,AF,30451,683
2020-06-26,AF,30616,703
2020-06-27,AF,30967,721
2020-06-28,AF,31238,733
2020-06-29,AF,31519,746
2020-06-30,AF,31838,774
2020-07-01,AF,32022,807
2020-07-02,AF,32324,819
2020-07-03,AF,32672,826
2020-07-04,AF,32951,864
2020-07-05,AF,33190,898
2020-07-06,AF,33384,920
2020-07-07,AF,33594,937
2020-07-08,AF,33908,957
2020-07-09,AF,34194,971
2020-07-10,AF,34366,994
2020-07-11,AF,34451,1010
2020-07-12,AF,34605,1038
2020-07-13,AF,34740,1048
2020-07-14,AF,34994,1094
2020-07-15,AF,35070,1115
2020-07-16,AF,35229,1147
2020-07-17,AF,35301,1164
2020-07-18,AF,35475,1181
2020-07-19,AF,35503,1183
2020-07-20,AF,35615,1186
2020-07-21,AF,35727,1190
2020-07-22,AF,35928,1211
2020-07-23,AF,35988,1225
2020-07-24,AF,36036,1248
2020-07-25,AF,36157,1259
2020-07-26,AF,36263,1269
2020-07-27,AF,36368,1270
2020-07-28,AF,36471,1271
2020-07-29,AF,36542,1271
2020-07-30,AF,36675,1272
2020-07-31,AF,36710,1283
2020-08-01,AF,36710,1284
2020-08-02,AF,36747,1288
2020-08-03,AF,36782,1288
2020-08-04,AF,36829,1294
2020-08-05,AF,36937,1298
2020-08-06,AF,37015,1307
2020-08-07,AF,37054,1312
2020-08-08,AF,37152,1318
2020-08-09,AF,37199,1325
2020-08-10,AF,37269,1344
2020-08-11,AF,37345,1354
2020-08-12,AF,37424,1363
2020-08-13,AF,37431,1363
2020-08-14,AF,37551,1370
2020-08-15,AF,37596,1375
2020-08-16,AF,37599,1375
2020-08-17,AF,37599,1375
2020-08-18,AF,37599,1375
2020-08-19,AF,37856,1385
2020-08-20,AF,37894,1385
2020-08-21,AF,37953,1385
2020-08-22,AF,37999,1387
2020-08-23,AF,37999,1387
2020-08-24,AF,38054,1389
2020-08-25,AF,38070,1397
2020-08-26,AF,38113,1401
2020-08-27,AF,38129,1401
2020-08-28,AF,38140,1402
2020-08-29,AF,38143,1402
2020-08-30,AF,38162,1402
2020-08-31,AF,38165,1402
2020-09-01,AF,38196,1406
2020-09-02,AF,38243,1406
2020-09-03,AF,38288,1409
2020-09-04,AF,38304,1409
2020-09-05,AF,38324,1409
2020-09-06,AF,38398,1412
2020-09-07,AF,38494,1415
2020-09-08,AF,38520,1418
2020-09-09,AF,38544,1420
2020-09-10,AF,38572,1420
2020-09-11,AF,38606,1420
2020-09-12,AF,38641,1420
2020-09-13,AF,38716,1420
2020-03-01,AM,1,0 # wgArticleId=63408715 wgCurRevisionId=1015721163 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Armenia_medical_cases_chart&oldid=1015721163&action=edit
2020-03-11,AM,4,0
2020-03-12,AM,6,0
2020-03-13,AM,13,0
2020-03-14,AM,20,0
2020-03-15,AM,28,0
2020-03-16,AM,45,0
2020-03-17,AM,78,0
2020-03-18,AM,110,0
2020-03-19,AM,136,0
2020-03-20,AM,160,0
2020-03-21,AM,190,0
2020-03-22,AM,194,0
2020-03-23,AM,235,0
2020-03-24,AM,265,0
2020-03-25,AM,290,0
2020-03-26,AM,329,1
2020-03-27,AM,372,1
2020-03-28,AM,424,3
2020-03-29,AM,482,3
2020-03-30,AM,532,3
2020-03-31,AM,571,3
2020-04-01,AM,663,4
2020-04-02,AM,736,7
2020-04-03,AM,770,7
2020-04-04,AM,822,7
2020-04-05,AM,833,8
2020-04-06,AM,853,8
2020-04-07,AM,881,9
2020-04-08,AM,921,10
2020-04-09,AM,937,11
2020-04-10,AM,967,13
2020-04-11,AM,1013,13
2020-04-12,AM,1039,14
2020-04-13,AM,1067,16
2020-04-14,AM,1111,17
2020-04-15,AM,1159,18
2020-04-16,AM,1201,19
2020-04-17,AM,1248,20
2020-04-18,AM,1291,20
2020-04-19,AM,1339,22
2020-04-20,AM,1401,24
2020-04-21,AM,1473,24
2020-04-22,AM,1523,24
2020-04-23,AM,1596,27
2020-04-24,AM,1677,28
2020-04-25,AM,1746,28
2020-04-26,AM,1808,29
2020-04-27,AM,1867,30
2020-04-28,AM,1932,30
2020-04-29,AM,2066,32
2020-04-30,AM,2148,33
2020-05-01,AM,2273,33
2020-05-02,AM,2386,35
2020-05-03,AM,2507,39
2020-05-04,AM,2619,40
2020-05-05,AM,2782,40
2020-05-06,AM,2884,42
2020-05-07,AM,3029,43
2020-05-08,AM,3175,44
2020-05-09,AM,3313,45
2020-05-10,AM,3392,46
2020-05-11,AM,3538,47
2020-05-12,AM,3718,48
2020-05-13,AM,3860,49
2020-05-14,AM,4044,52
2020-05-15,AM,4283,52
2020-05-16,AM,4427,60
2020-05-17,AM,4823,52
2020-05-18,AM,5041,64
2020-05-19,AM,5271,67
2020-05-20,AM,5606,70
2020-05-21,AM,5928,74
2020-05-22,AM,6302,77
2020-05-23,AM,6661,81
2020-05-24,AM,7113,87
2020-05-25,AM,7402,91
2020-05-26,AM,7774,98
2020-05-27,AM,8216,113
2020-05-28,AM,8676,120
2020-05-29,AM,8927,127
2020-05-30,AM,9282,131
2020-05-31,AM,9492,139
2020-06-01,AM,10009,158
2020-06-02,AM,10524,170
2020-06-03,AM,11221,176
2020-06-04,AM,11817,183
2020-06-05,AM,12634,190
2020-06-06,AM,13130,200
2020-06-07,AM,13325,211
2020-06-08,AM,13675,217
2020-06-09,AM,14103,227
2020-06-10,AM,14669,245
2020-06-11,AM,15281,258
2020-06-12,AM,16004,264
2020-06-13,AM,16667,269
2020-06-14,AM,17064,285
2020-06-15,AM,17489,293
2020-06-16,AM,18033,302
2020-06-17,AM,18698,309
2020-06-18,AM,19157,319
2020-06-19,AM,19708,332
2020-06-20,AM,20268,350
2020-06-21,AM,20588,360
2020-06-22,AM,21006,372
2020-06-23,AM,21717,386
2020-06-24,AM,22488,397
2020-06-25,AM,23247,410
2020-06-26,AM,23909,420
2020-06-27,AM,24645,426
2020-06-28,AM,25127,433
2020-06-29,AM,25542,443
2020-06-30,AM,26065,453
2020-07-01,AM,26658,459
2020-07-02,AM,27320,469
2020-07-03,AM,27900,477
2020-07-04,AM,28606,484
2020-07-05,AM,28936,491
2020-07-06,AM,29285,503
2020-07-07,AM,29820,521
2020-07-08,AM,30346,535
2020-07-09,AM,30903,546
2020-07-10,AM,31392,559
2020-07-11,AM,31969,565
2020-07-12,AM,32151,573
2020-07-13,AM,32490,581
2020-07-14,AM,33005,592
2020-07-15,AM,33559,607
2020-07-16,AM,34001,620
2020-07-17,AM,34462,631
2020-07-18,AM,34877,641
2020-07-19,AM,34981,650
2020-07-20,AM,35254,662
2020-07-21,AM,35693,678
2020-07-22,AM,36162,688
2020-07-23,AM,36613,692
2020-07-24,AM,36996,700
2020-07-25,AM,37317,705
2020-07-26,AM,37390,711
2020-07-27,AM,37629,719
2020-07-28,AM,37937,723
2020-07-29,AM,38196,728
2020-07-30,AM,38550,738
2020-07-31,AM,38841,749
2020-08-01,AM,39050,754
2020-08-02,AM,39102,762
2020-08-03,AM,39298,768
2020-08-04,AM,39586,770
2020-08-05,AM,39819,772
2020-08-06,AM,39985,777
2020-08-07,AM,40185,785
2020-08-08,AM,40410,791
2020-08-09,AM,40433,796
2020-08-10,AM,40593,803
2020-08-11,AM,40794,806
2020-08-12,AM,41023,809
2020-08-13,AM,41299,814
2020-08-14,AM,41495,817
2020-08-15,AM,41663,818
2020-08-16,AM,41701,824
2020-08-17,AM,41846,832
2020-08-18,AM,42056,833
2020-08-19,AM,42319,836
2020-08-20,AM,42477,842
2020-08-21,AM,42616,850
2020-08-22,AM,42792,852
2020-08-23,AM,42825,854
2020-08-24,AM,42936,858
2020-08-25,AM,43067,861
2020-08-26,AM,43270,864
2020-10-25,AM,77387,1180
2020-02-28,AZ,1,0 # wgArticleId=63434340 wgCurRevisionId=1015721223 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Azerbaijan_medical_cases_chart&oldid=1015721223&action=edit
2020-02-29,AZ,3,0
2020-03-05,AZ,6,0
2020-03-06,AZ,9,0
2020-03-09,AZ,11,0
2020-03-10,AZ,13,0
2020-03-11,AZ,15,0
2020-03-12,AZ,15,1
2020-03-13,AZ,19,1
2020-03-14,AZ,19,1
2020-03-15,AZ,25,1
2020-03-16,AZ,25,1
2020-03-17,AZ,34,1
2020-03-18,AZ,34,1
2020-03-19,AZ,44,1
2020-03-20,AZ,44,1
2020-03-21,AZ,53,1
2020-03-22,AZ,65,1
2020-03-23,AZ,72,1
2020-03-24,AZ,87,1
2020-03-25,AZ,93,2
2020-03-26,AZ,122,3
2020-03-27,AZ,165,3
2020-03-28,AZ,182,4
2020-03-29,AZ,209,4
2020-03-30,AZ,273,4
2020-03-31,AZ,298,5
2020-04-01,AZ,359,5
2020-04-02,AZ,400,5
2020-04-03,AZ,443,5
2020-04-04,AZ,521,5
2020-04-05,AZ,584,7
2020-04-06,AZ,641,7
2020-04-07,AZ,717,8
2020-04-08,AZ,822,8
2020-04-09,AZ,926,9
2020-04-10,AZ,991,10
2020-04-11,AZ,1058,11
2020-04-12,AZ,1098,11
2020-04-13,AZ,1148,12
2020-04-14,AZ,1197,13
2020-04-15,AZ,1253,13
2020-04-16,AZ,1283,15
2020-04-17,AZ,1340,15
2020-04-18,AZ,1373,18
2020-04-19,AZ,1398,19
2020-04-20,AZ,1436,19
2020-04-21,AZ,1480,20
2020-04-22,AZ,1518,20
2020-04-23,AZ,1548,20
2020-04-24,AZ,1592,21
2020-04-25,AZ,1617,21
2020-04-26,AZ,1645,21
2020-04-27,AZ,1678,22
2020-04-28,AZ,1717,22
2020-04-29,AZ,1766,23
2020-04-30,AZ,1804,24
2020-05-01,AZ,1854,25
2020-05-02,AZ,1894,25
2020-05-03,AZ,1932,25
2020-05-04,AZ,1984,26
2020-05-05,AZ,2060,26
2020-05-06,AZ,2127,28
2020-05-07,AZ,2204,28
2020-05-08,AZ,2279,28
2020-05-09,AZ,2422,31
2020-05-10,AZ,2519,32
2020-05-11,AZ,2589,32
2020-05-12,AZ,2693,33
2020-05-13,AZ,2758,35
2020-05-14,AZ,2879,35
2020-05-15,AZ,2980,36
2020-05-16,AZ,3138,36
2020-05-17,AZ,3274,39
2020-05-18,AZ,3387,40
2020-05-19,AZ,3518,41
2020-05-20,AZ,3631,43
2020-05-21,AZ,3749,44
2020-05-22,AZ,3855,46
2020-05-23,AZ,3982,49
2020-05-24,AZ,4122,49
2020-05-25,AZ,4271,51
2020-05-26,AZ,4403,52
2020-05-27,AZ,4568,54
2020-05-28,AZ,4759,56
2020-05-29,AZ,4989,58
2020-05-30,AZ,5246,61
2020-05-31,AZ,5494,63
2020-06-01,AZ,5662,68
2020-06-02,AZ,5935,71
2020-06-03,AZ,6260,76
2020-06-04,AZ,6522,78
2020-06-05,AZ,6860,82
2020-06-06,AZ,7239,84
2020-06-07,AZ,7553,88
2020-06-08,AZ,7876,93
2020-06-09,AZ,8191,98
2020-06-10,AZ,8530,102
2020-06-11,AZ,8882,108
2020-06-12,AZ,9218,113
2020-06-13,AZ,9570,115
2020-06-14,AZ,9957,119
2020-06-15,AZ,10324,122
2020-06-16,AZ,10662,126
2020-06-17,AZ,10991,133
2020-06-18,AZ,11329,139
2020-06-19,AZ,11767,143
2020-06-20,AZ,12238,148
2020-06-21,AZ,12729,154
2020-06-22,AZ,13207,161
2020-06-23,AZ,13715,167
2020-06-24,AZ,14305,174
2020-06-25,AZ,14852,180
2020-06-26,AZ,15369,187
2020-06-27,AZ,15890,193
2020-06-28,AZ,16424,198
2020-06-29,AZ,16968,206
2020-06-30,AZ,17524,213
2020-07-01,AZ,18112,220
2020-07-02,AZ,18684,228
2020-07-03,AZ,19267,235
2020-07-04,AZ,19801,241
2020-07-05,AZ,20324,250
2020-07-06,AZ,20837,258
2020-07-07,AZ,21374,265
2020-07-08,AZ,21916,274
2020-07-09,AZ,22464,284
2020-07-10,AZ,22990,292
2020-07-11,AZ,23521,298
2020-07-12,AZ,24041,306
2020-07-13,AZ,24570,313
2020-07-14,AZ,25113,319
2020-07-15,AZ,25672,326
2020-07-16,AZ,26165,334
2020-07-17,AZ,26636,341
2020-07-18,AZ,27133,349
2020-07-19,AZ,27521,354
2020-07-20,AZ,27890,363
2020-07-21,AZ,28242,376
2020-07-22,AZ,28633,385
2020-07-23,AZ,28980,391
2020-07-24,AZ,29312,400
2020-07-25,AZ,29633,408
2020-07-26,AZ,30050,417
2020-07-27,AZ,30446,423
2020-07-28,AZ,30858,430
2020-07-29,AZ,31221,438
2020-07-30,AZ,31560,441
2020-07-31,AZ,31878,448
2020-08-01,AZ,32157,454
2020-08-02,AZ,32443,462
2020-08-03,AZ,32863,468
2020-08-04,AZ,32910,473
2020-08-05,AZ,33103,476
2020-08-06,AZ,33247,479
2020-08-07,AZ,33376,483
2020-08-08,AZ,33481,488
2020-08-09,AZ,33568,490
2020-08-10,AZ,33647,492
2020-08-11,AZ,33731,495
2020-08-12,AZ,33824,497
2020-08-13,AZ,33915,500
2020-08-14,AZ,34018,504
2020-08-15,AZ,34107,506
2020-08-16,AZ,34219,506
2020-08-17,AZ,34343,508
2020-08-18,AZ,34474,509
2020-08-19,AZ,34620,510
2020-08-20,AZ,34759,510
2020-08-21,AZ,34921,512
2020-08-22,AZ,35105,515
2020-08-23,AZ,35274,518
2020-02-24,BH,2,0 # wgArticleId=64058859 wgCurRevisionId=1015721235 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bahrain_medical_cases_chart&oldid=1015721235&action=edit
2020-02-25,BH,23,0
2020-02-26,BH,33,0
2020-02-27,BH,33,0
2020-02-28,BH,38,0
2020-02-29,BH,41,0
2020-03-01,BH,47,0
2020-03-02,BH,49,0
2020-03-03,BH,49,0
2020-03-04,BH,52,0
2020-03-05,BH,55,0
2020-03-06,BH,60,0
2020-03-07,BH,85,0
2020-03-08,BH,85,0
2020-03-09,BH,109,0
2020-03-10,BH,110,0
2020-03-11,BH,195,0
2020-03-12,BH,197,0
2020-03-13,BH,210,0
2020-03-14,BH,212,0
2020-03-15,BH,214,0
2020-03-16,BH,228,1
2020-03-17,BH,241,1
2020-03-18,BH,256,1
2020-03-19,BH,279,1
2020-03-20,BH,298,1
2020-03-21,BH,310,1
2020-03-22,BH,334,2
2020-03-23,BH,377,2
2020-03-24,BH,392,3
2020-03-25,BH,419,4
2020-03-26,BH,458,4
2020-03-27,BH,466,4
2020-03-28,BH,476,4
2020-03-29,BH,499,4
2020-03-30,BH,515,4
2020-03-31,BH,567,4
2020-04-01,BH,569,4
2020-04-02,BH,643,4
2020-04-03,BH,672,4
2020-04-04,BH,688,4
2020-04-05,BH,700,4
2020-04-06,BH,756,4
2020-04-07,BH,811,5
2020-04-08,BH,823,5
2020-04-09,BH,887,5
2020-04-10,BH,925,6
2020-04-11,BH,1040,6
2020-04-12,BH,1136,6
2020-04-13,BH,1361,6
2020-04-14,BH,1528,7
2020-04-15,BH,1671,7
2020-04-16,BH,1700,7
2020-04-17,BH,1740,7
2020-04-18,BH,1773,7
2020-04-19,BH,1881,7
2020-04-20,BH,1907,7
2020-04-21,BH,1973,7
2020-04-22,BH,2027,7
2020-04-23,BH,2217,8
2020-04-24,BH,2518,8
2020-04-25,BH,2588,8
2020-04-26,BH,2647,8
2020-04-27,BH,2723,8
2020-04-28,BH,2811,8
2020-04-29,BH,2921,8
2020-04-30,BH,3040,8
2020-05-01,BH,3170,8
2020-05-02,BH,3284,8
2020-05-03,BH,3383,8
2020-05-04,BH,3533,8
2020-05-05,BH,3720,8
2020-05-06,BH,3934,8
2020-05-07,BH,4199,8
2020-05-08,BH,4444,8
2020-05-09,BH,4774,8
2020-05-10,BH,4941,8
2020-05-11,BH,5236,8
2020-05-12,BH,5531,9
2020-05-13,BH,5816,10
2020-05-14,BH,6198,10
2020-05-15,BH,6583,12
2020-05-16,BH,6747,12
2020-05-17,BH,6956,12
2020-05-18,BH,7184,12
2020-05-19,BH,7532,12
2020-05-20,BH,7888,12
2020-05-21,BH,8174,12
2020-05-22,BH,8414,12
2020-05-23,BH,8802,13
2020-05-24,BH,9138,14
2020-05-25,BH,9171,14
2020-05-26,BH,9366,14
2020-05-27,BH,9692,15
2020-05-28,BH,10052,15
2020-05-29,BH,10449,15
2020-05-30,BH,10793,17
2020-05-31,BH,11398,19
2020-06-01,BH,11871,19
2020-06-02,BH,12311,19
2020-06-03,BH,12815,20
2020-06-04,BH,13296,21
2020-06-05,BH,13835,22
2020-06-06,BH,14383,24
2020-06-07,BH,14763,26
2020-06-08,BH,15417,27
2020-06-09,BH,15731,29
2020-06-10,BH,16200,31
2020-06-11,BH,16667,34
2020-06-12,BH,17269,36
2020-06-13,BH,17713,37
2020-06-14,BH,18227,42
2020-06-15,BH,19013,46
2020-06-16,BH,19553,47
2020-06-17,BH,19961,49
2020-06-18,BH,20430,55
2020-06-19,BH,20916,57
2020-06-20,BH,21331,60
2020-06-21,BH,21764,63
2020-06-22,BH,22407,65
2020-06-23,BH,23062,67
2020-06-24,BH,23570,69
2020-06-25,BH,24081,71
2020-06-26,BH,24805,73
2020-06-27,BH,25267,78
2020-06-28,BH,25705,83
2020-06-29,BH,26239,84
2020-06-30,BH,26758,87
2020-07-01,BH,27414,92
2020-07-02,BH,27837,94
2020-07-03,BH,28410,95
2020-07-04,BH,28857,96
2020-07-05,BH,29367,97
2020-07-06,BH,29821,98
2020-07-07,BH,30321,98
2020-07-08,BH,30931,98
2020-07-09,BH,31528,103
2020-07-10,BH,32039,104
2020-07-11,BH,32470,104
2020-07-12,BH,32941,108
2020-07-13,BH,33476,109
2020-07-14,BH,34078,111
2020-07-15,BH,34560,117
2020-07-16,BH,35084,121
2020-07-17,BH,35473,124
2020-07-18,BH,36004,124
2020-07-19,BH,36422,126
2020-07-20,BH,36936,128
2020-07-21,BH,37316,129
2020-07-22,BH,37637,130
2020-07-23,BH,37996,134
2020-07-24,BH,38458,136
2020-07-25,BH,38747,137
2020-07-26,BH,39131,140
2020-07-27,BH,39482,141
2020-07-28,BH,39921,141
2020-07-29,BH,40311,144
2020-07-30,BH,40755,146
2020-07-31,BH,40982,147
2020-08-01,BH,41190,147
2020-08-02,BH,41536,147
2020-08-03,BH,41835,150
2020-08-04,BH,42132,151
2020-08-05,BH,42514,154
2020-08-06,BH,42889,156
2020-08-07,BH,43307,159
2020-08-08,BH,43629,161
2020-08-09,BH,44011,162
2020-08-10,BH,44397,163
2020-08-11,BH,44804,165
2020-08-12,BH,45264,166
2020-08-13,BH,45726,167
2020-08-14,BH,46052,168
2020-08-15,BH,46430,170
2020-08-16,BH,46835,170
2020-08-17,BH,47185,173
2020-08-18,BH,47581,175
2020-08-19,BH,47950,178
2020-08-20,BH,48303,179
2020-08-21,BH,48661,181
2020-08-22,BH,49038,183
2020-08-23,BH,49330,184
2020-08-24,BH,49719,185
2020-08-25,BH,50076,186
2020-08-26,BH,50393,186
2020-08-27,BH,50756,188
2020-08-28,BH,51113,189
2020-08-29,BH,51391,189
2020-08-30,BH,51574,189
2020-08-31,BH,51972,190
2020-09-01,BH,52440,190
2020-09-02,BH,52807,190
2020-09-03,BH,53433,190
2020-09-04,BH,54095,195
2020-09-05,BH,54771,196
2020-09-06,BH,55415,199
2020-09-07,BH,56076,200
2020-09-08,BH,56778,202
2020-09-09,BH,57450,203
2020-09-10,BH,58207,207
2020-09-11,BH,58839,208
2020-09-12,BH,59586,211
2020-09-13,BH,60307,212
2020-09-14,BH,60965,213
2020-09-15,BH,61643,213
2020-09-16,BH,62484,216
2020-09-17,BH,63189,217
2020-09-18,BH,63879,220
2020-09-19,BH,64499,221
2020-09-20,BH,65039,221
2020-09-21,BH,65752,224
2020-09-22,BH,66402,227
2020-09-23,BH,67014,231
2020-09-24,BH,67701,231
2020-09-25,BH,68190,236
2020-09-26,BH,68775,239
2020-09-27,BH,69361,242
2020-09-28,BH,69848,245
2020-09-29,BH,70422,246
2020-09-30,BH,70864,251
2020-10-01,BH,71374,254
2020-10-02,BH,71803,255
2020-10-03,BH,72310,258
2020-10-04,BH,72662,260
2020-10-05,BH,73116,261
2020-10-06,BH,73476,262
2020-10-07,BH,73932,262
2020-10-08,BH,74422,264
2020-10-09,BH,74860,271
2020-10-10,BH,75287,273
2020-10-11,BH,75614,275
2020-10-12,BH,75948,280
2020-10-13,BH,76272,285
2020-10-14,BH,76621,287
2020-10-15,BH,76954,289
2020-10-16,BH,77325,292
2020-10-17,BH,77571,293
2020-10-18,BH,77902,300
2020-10-19,BH,78224,302
2020-10-20,BH,78533,305
2020-10-21,BH,78907,308
2020-10-22,BH,79211,308
2020-10-23,BH,79574,311
2020-10-24,BH,79975,312
2020-10-25,BH,80255,312
2020-10-26,BH,80533,316
2020-10-27,BH,80765,316
2020-10-28,BH,81022,317
2020-10-29,BH,81262,317
2020-10-30,BH,81466,319
2020-10-31,BH,81645,321
2020-11-01,BH,81923,321
2020-11-02,BH,82133,322
2020-11-03,BH,82363,324
2020-11-04,BH,82624,327
2020-11-05,BH,82786,328
2020-11-06,BH,83023,328
2020-11-07,BH,83264,329
2020-11-08,BH,83456,329
2020-11-09,BH,83632,329
2020-11-10,BH,83811,331
2020-11-11,BH,84042,332
2020-11-12,BH,84192,332
2020-11-13,BH,84349,332
2020-11-14,BH,84523,333
2020-11-15,BH,84703,334
2020-11-16,BH,84882,337
2020-11-17,BH,85008,337
2020-11-18,BH,85182,337
2020-11-19,BH,85317,337
2020-11-20,BH,85467,338
2020-11-21,BH,85591,338
2020-11-22,BH,85705,338
2020-11-23,BH,85886,339
2020-11-24,BH,86016,340
2020-11-25,BH,86185,340
2020-11-26,BH,86347,341
2020-11-27,BH,86515,341
2020-11-28,BH,86645,341
2020-11-29,BH,86787,341
2020-11-30,BH,86956,341
2020-12-01,BH,87137,341
2020-12-02,BH,87270,341
2020-12-03,BH,87432,341
2020-12-04,BH,87600,341
2020-12-05,BH,87732,341
2020-12-06,BH,87930,341
2020-12-07,BH,88111,341
2020-12-08,BH,88294,343
2020-12-09,BH,88495,347
2020-12-10,BH,88632,347
2020-12-11,BH,88820,347
2020-12-12,BH,88965,348
2020-12-13,BH,89143,348
2020-12-14,BH,89268,348
2020-12-15,BH,89444,348
2020-12-16,BH,89600,349
2020-12-17,BH,89743,349
2020-12-18,BH,89883,349
2020-12-19,BH,90062,349
2020-12-20,BH,90282,349
2020-12-21,BH,90450,350
2020-12-22,BH,90634,350
2020-12-23,BH,90817,350
2020-12-24,BH,91070,350
2020-12-25,BH,91304,351
2020-12-26,BH,91518,351
2020-12-27,BH,91733,351
2020-12-28,BH,91935,351
2020-12-29,BH,92169,351
2020-12-30,BH,92425,352
2020-12-31,BH,92675,352
2020-03-08,BD,3,0 # wgArticleId=63437934 wgCurRevisionId=1021550623 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bangladesh_medical_cases_chart&oldid=1021550623&action=edit
2020-03-15,BD,5,0
2020-03-16,BD,8,0
2020-03-17,BD,10,0
2020-03-18,BD,14,1
2020-03-19,BD,17,1
2020-03-20,BD,20,1
2020-03-21,BD,24,2
2020-03-22,BD,27,2
2020-03-23,BD,33,2
2020-03-24,BD,39,2
2020-03-25,BD,39,2
2020-03-26,BD,44,2
2020-03-27,BD,48,2
2020-03-28,BD,48,2
2020-03-29,BD,48,5
2020-03-30,BD,49,5
2020-03-31,BD,51,5
2020-04-01,BD,54,6
2020-04-02,BD,56,6
2020-04-03,BD,61,6
2020-04-04,BD,70,8
2020-04-05,BD,88,9
2020-04-06,BD,123,12
2020-04-07,BD,164,17
2020-04-08,BD,218,20
2020-04-09,BD,330,21
2020-04-10,BD,424,27
2020-04-11,BD,482,30
2020-04-12,BD,621,34
2020-04-13,BD,803,39
2020-04-14,BD,1012,46
2020-04-15,BD,1280,50
2020-04-16,BD,1572,60
2020-04-17,BD,1838,75
2020-04-18,BD,2144,84
2020-04-19,BD,2456,91
2020-04-20,BD,2948,101
2020-04-21,BD,3382,110
2020-04-22,BD,3772,120
2020-04-23,BD,4186,127
2020-04-24,BD,4689,131
2020-04-25,BD,4998,140
2020-04-26,BD,5416,145
2020-04-27,BD,5913,152
2020-04-28,BD,6462,155
2020-04-29,BD,7103,163
2020-04-30,BD,7667,168
2020-05-01,BD,8238,170
2020-05-02,BD,8790,175
2020-05-03,BD,9455,177
2020-05-04,BD,10143,182
2020-05-05,BD,10929,183
2020-05-06,BD,11719,186
2020-05-07,BD,12425,199
2020-05-08,BD,13134,206
2020-05-09,BD,13770,214
2020-05-10,BD,14657,228
2020-05-11,BD,15691,239
2020-05-12,BD,16660,250
2020-05-13,BD,17822,269
2020-05-14,BD,18863,283
2020-05-15,BD,20065,298
2020-05-16,BD,20995,314
2020-05-17,BD,22268,328
2020-05-18,BD,23870,349
2020-05-19,BD,25121,370
2020-05-20,BD,26738,386
2020-05-21,BD,28511,408
2020-05-22,BD,30205,432
2020-05-23,BD,32078,452
2020-05-24,BD,33610,480
2020-05-25,BD,35585,501
2020-05-26,BD,36751,522
2020-05-27,BD,38292,544
2020-05-28,BD,40321,559
2020-05-29,BD,42844,582
2020-05-30,BD,44608,610
2020-05-31,BD,47153,650
2020-06-01,BD,49534,672
2020-06-02,BD,52445,709
2020-06-03,BD,55140,746
2020-06-04,BD,57563,781
2020-06-05,BD,60391,811
2020-06-06,BD,63026,846
2020-06-07,BD,65769,888
2020-06-08,BD,68504,930
2020-06-09,BD,71675,975
2020-06-10,BD,74865,1012
2020-06-11,BD,78052,1049
2020-06-12,BD,81523,1095
2020-06-13,BD,84379,1139
2020-06-14,BD,87520,1171
2020-06-15,BD,90619,1209
2020-06-16,BD,94481,1262
2020-06-17,BD,98489,1305
2020-06-18,BD,102292,1343
2020-06-19,BD,105535,1388
2020-06-20,BD,108775,1425
2020-06-21,BD,112306,1464
2020-06-22,BD,115786,1502
2020-06-23,BD,119198,1545
2020-06-24,BD,122660,1582
2020-06-25,BD,126606,1621
2020-06-26,BD,130474,1661
2020-06-27,BD,133978,1695
2020-06-28,BD,137787,1738
2020-06-29,BD,141801,1783
2020-06-30,BD,145483,1847
2020-07-01,BD,149258,1888
2020-07-02,BD,153277,1926
2020-07-03,BD,156391,1968
2020-07-04,BD,159679,1997
2020-07-05,BD,162417,2052
2020-07-06,BD,165618,2096
2020-07-07,BD,168645,2151
2020-07-08,BD,172134,2197
2020-07-09,BD,175494,2238
2020-07-10,BD,178443,2275
2020-07-11,BD,181129,2305
2020-07-12,BD,183795,2352
2020-07-13,BD,186894,2391
2020-07-14,BD,190057,2424
2020-07-15,BD,193590,2457
2020-07-16,BD,196323,2496
2020-07-17,BD,199357,2547
2020-07-18,BD,202066,2581
2020-07-19,BD,204525,2618
2020-07-20,BD,207420,2659
2020-07-21,BD,210525,2709
2020-07-22,BD,213254,2751
2020-07-23,BD,216110,2801
2020-07-24,BD,218658,2836
2020-07-25,BD,221178,2874
2020-07-26,BD,223453,2928
2020-07-27,BD,226225,2965
2020-07-28,BD,229185,3000
2020-07-29,BD,232194,3035
2020-07-30,BD,234889,3083
2020-07-31,BD,237661,3111
2020-08-01,BD,239740,3132
2020-08-02,BD,240746,3154
2020-08-03,BD,242102,3184
2020-08-04,BD,244020,3234
2020-08-05,BD,246674,3267
2020-08-06,BD,249204,3306
2020-08-07,BD,252502,3333
2020-08-08,BD,255113,3365
2020-08-09,BD,257600,3399
2020-08-10,BD,260507,3438
2020-08-11,BD,263503,3471
2020-08-12,BD,266498,3513
2020-08-13,BD,269115,3557
2020-08-14,BD,271881,3591
2020-08-15,BD,274525,3625
2020-08-16,BD,276549,3657
2020-08-17,BD,279144,3694
2020-08-18,BD,282344,3740
2020-08-19,BD,285091,3781
2020-08-20,BD,287959,3822
2020-08-21,BD,290360,3861
2020-08-22,BD,292625,3907
2020-08-23,BD,294598,3941
2020-08-24,BD,297083,3983
2020-08-25,BD,299628,4028
2020-08-26,BD,302147,4082
2020-08-27,BD,304583,4127
2020-08-28,BD,306794,4174
2020-08-29,BD,308925,4206
2020-08-30,BD,310822,4248
2020-08-31,BD,312996,4281
2020-09-01,BD,314946,4316
2020-09-02,BD,317528,4351
2020-09-03,BD,319686,4383
2020-09-04,BD,321615,4412
2020-09-05,BD,323565,4447
2020-09-06,BD,325157,4479
2020-09-07,BD,327359,4516
2020-09-08,BD,329251,4552
2020-09-09,BD,331078,4593
2020-09-10,BD,332970,4634
2020-09-11,BD,334762,4668
2020-09-12,BD,336044,4702
2020-09-13,BD,337520,4733
2020-09-14,BD,339332,4759
2020-09-15,BD,341056,4802
2020-09-16,BD,342671,4823
2020-09-17,BD,344264,4859
2020-09-18,BD,345805,4881
2020-09-19,BD,347372,4913
2020-09-20,BD,348918,4939
2020-09-21,BD,350621,4979
2020-09-22,BD,352178,5007
2020-09-23,BD,353844,5044
2020-09-24,BD,355384,5072
2020-09-25,BD,356767,5093
2020-09-26,BD,357873,5129
2020-09-27,BD,359148,5161
2020-09-28,BD,360555,5193
2020-09-29,BD,362043,5219
2020-09-30,BD,363479,5251
2020-10-01,BD,364987,5272
2020-10-02,BD,366383,5305
2020-10-03,BD,367565,5325
2020-10-04,BD,368690,5348
2020-10-05,BD,370132,5375
2020-10-06,BD,371631,5405
2020-10-07,BD,373151,5440
2020-10-08,BD,374592,5460
2020-10-09,BD,375870,5477
2020-10-10,BD,377073,5500
2020-10-11,BD,378266,5524
2020-10-12,BD,379738,5555
2020-10-13,BD,381275,5577
2020-10-14,BD,382959,5593
2020-10-15,BD,384559,5608
2020-10-16,BD,386086,5623
2020-10-17,BD,387295,5646
2020-10-18,BD,388569,5660
2020-10-19,BD,390206,5681
2020-10-20,BD,391586,5699
2020-10-21,BD,393131,5723
2020-10-22,BD,394827,5747
2020-10-23,BD,396413,5761
2020-10-24,BD,397507,5780
2020-10-25,BD,398815,5803
2020-10-26,BD,400251,5818
2020-10-27,BD,401586,5838
2020-10-28,BD,403079,5861
2020-10-29,BD,404760,5886
2020-10-30,BD,406364,5905
2020-10-31,BD,407684,5923
2020-11-01,BD,409252,5941
2020-11-02,BD,410988,5966
2020-11-03,BD,412647,5983
2020-11-04,BD,414164,6004
2020-11-05,BD,416006,6021
2020-11-06,BD,417475,6036
2020-11-07,BD,418764,6049
2020-11-08,BD,420238,6067
2020-11-09,BD,421921,6092
2020-11-10,BD,423620,6108
2020-11-11,BD,425353,6127
2020-11-12,BD,427198,6140
2020-11-13,BD,428965,6159
2020-11-14,BD,430496,6173
2020-11-15,BD,432333,6194
2020-11-16,BD,434472,6215
2020-11-17,BD,436684,6254
2020-11-18,BD,438795,6275
2020-11-19,BD,441159,6305
2020-11-20,BD,443434,6322
2020-11-21,BD,445281,6350
2020-11-22,BD,447341,6388
2020-11-23,BD,449760,6416
2020-11-24,BD,451990,6448
2020-11-25,BD,454146,6487
2020-11-26,BD,456438,6524
2020-11-27,BD,458711,6544
2020-11-28,BD,460619,6580
2020-11-29,BD,462407,6609
2020-11-30,BD,464932,6644
2020-12-01,BD,467225,6675
2020-12-02,BD,469420,6713
2020-12-03,BD,471739,6748
2020-12-04,BD,473991,6772
2020-12-05,BD,475879,6807
2020-12-06,BD,477545,6838
2020-12-07,BD,479743,6874
2020-12-08,BD,481945,6906
2020-12-09,BD,484104,6930
2020-12-10,BD,485965,6967
2020-12-11,BD,487849,6986
2020-12-12,BD,489178,7020
2020-12-13,BD,490533,7052
2020-12-14,BD,492332,7089
2020-12-15,BD,494209,7129
2020-12-16,BD,495841,7156
2020-12-17,BD,496975,7192
2020-12-18,BD,498293,7217
2020-12-19,BD,499560,7242
2020-12-20,BD,500713,7280
2020-12-21,BD,502183,7312
2020-12-22,BD,503501,7329
2020-12-23,BD,504868,7359
2020-12-24,BD,506102,7378
2020-12-25,BD,507265,7398
2020-12-26,BD,508099,7428
2020-12-27,BD,509148,7452
2020-12-28,BD,510080,7479
2020-12-29,BD,511261,7509
2020-12-30,BD,512496,7531
2020-12-31,BD,513510,7559
2020-03-06,BT,1,0 # wgArticleId=64057434 wgCurRevisionId=1021527117 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bhutan_medical_cases_chart&oldid=1021527117&action=edit
2020-03-20,BT,2,0
2020-03-25,BT,3,0
2020-03-29,BT,4,0
2020-04-01,BT,5,0
2020-04-02,BT,5,0
2020-04-20,BT,5,0
2020-04-21,BT,6,0
2020-04-22,BT,7,0
2020-04-23,BT,7,0
2020-04-27,BT,7,0
2020-05-09,BT,7,0
2020-05-10,BT,9,0
2020-05-11,BT,11,0
2020-05-12,BT,11,0
2020-05-13,BT,15,0
2020-05-14,BT,20,0
2020-05-15,BT,21,0
2020-05-20,BT,21,0
2020-05-23,BT,24,0
2020-05-27,BT,28,0
2020-05-28,BT,31,0
2020-05-29,BT,33,0
2020-05-30,BT,37,0
2020-06-01,BT,47,0
2020-06-04,BT,48,0
2020-06-07,BT,59,0
2020-06-09,BT,59,0
2020-06-10,BT,59,0
2020-06-11,BT,62,0
2020-06-12,BT,62,0
2020-06-13,BT,62,0
2020-06-14,BT,66,0
2020-06-15,BT,67,0
2020-06-17,BT,67,0
2020-06-19,BT,68,0
2020-06-21,BT,68,0
2020-06-22,BT,69,0
2020-06-23,BT,70,0
2020-06-24,BT,70,0
2020-06-25,BT,70,0
2020-06-26,BT,70,0
2020-06-27,BT,76,0
2020-06-28,BT,76,0
2020-06-29,BT,77,0
2020-06-30,BT,77,0
2020-07-01,BT,77,0
2020-07-02,BT,77,0
2020-07-03,BT,78,0
2020-07-04,BT,78,0
2020-07-05,BT,80,0
2020-07-06,BT,80,0
2020-07-07,BT,80,0
2020-07-10,BT,82,0
2020-07-11,BT,82,0
2020-07-12,BT,84,0
2020-07-13,BT,84,0
2020-07-16,BT,86,0
2020-07-17,BT,87,0
2020-07-18,BT,87,0
2020-07-19,BT,89,0
2020-07-20,BT,90,0
2020-07-21,BT,92,0
2020-07-23,BT,92,0
2020-07-24,BT,92,0
2020-07-25,BT,93,0
2020-07-26,BT,95,0
2020-07-27,BT,99,0
2020-07-28,BT,99,0
2020-07-29,BT,101,0
2020-07-30,BT,101,0
2020-07-31,BT,101,0
2020-08-01,BT,102,0
2020-08-02,BT,103,0
2020-08-03,BT,103,0
2020-08-04,BT,105,0
2020-08-05,BT,105,0
2020-08-06,BT,108,0
2020-08-09,BT,110,0
2020-08-10,BT,113,0
2020-08-11,BT,116,0
2020-08-12,BT,128,0
2020-08-13,BT,131,0
2020-08-14,BT,133,0
2020-08-15,BT,138,0
2020-08-16,BT,141,0
2020-08-17,BT,146,0
2020-08-18,BT,147,0
2020-08-19,BT,150,0
2020-08-20,BT,153,0
2020-08-21,BT,154,0
2020-08-22,BT,155,0
2020-08-23,BT,155,0
2020-08-24,BT,156,0
2020-08-25,BT,173,0
2020-08-26,BT,183,0
2020-08-27,BT,184,0
2020-08-28,BT,195,0
2020-08-30,BT,224,0
2020-08-31,BT,225,0
2020-09-01,BT,227,0
2020-09-02,BT,227,0
2020-09-03,BT,227,0
2020-09-04,BT,228,0
2020-09-06,BT,230,0
2020-09-07,BT,233,0
2020-09-08,BT,234,0
2020-09-09,BT,235,0
2020-09-10,BT,238,0
2020-09-11,BT,241,0
2020-09-12,BT,244,0
2020-09-13,BT,245,0
2020-09-14,BT,246,0
2020-09-15,BT,246,0
2020-09-16,BT,246,0
2020-09-17,BT,252,0
2020-09-18,BT,258,0
2020-09-19,BT,258,0
2020-09-20,BT,259,0
2020-09-21,BT,261,0
2020-09-22,BT,261,0
2020-09-23,BT,261,0
2020-09-24,BT,263,0
2020-09-25,BT,263,0
2020-09-26,BT,271,0
2020-09-27,BT,273,0
2020-09-28,BT,273,0
2020-09-29,BT,280,0
2020-09-30,BT,282,0
2020-10-01,BT,282,0
2020-10-02,BT,283,0
2020-10-03,BT,283,0
2020-10-04,BT,298,0
2020-10-05,BT,299,0
2020-10-06,BT,300,0
2020-10-07,BT,304,0
2020-10-08,BT,304,0
2020-10-09,BT,304,0
2020-10-10,BT,306,0
2020-10-11,BT,309,0
2020-10-12,BT,309,0
2020-10-13,BT,313,0
2020-10-14,BT,316,0
2020-10-15,BT,316,0
2020-10-18,BT,325,0
2020-10-19,BT,330,0
2020-10-20,BT,331,0
2020-10-21,BT,332,0
2020-10-22,BT,332,0
2020-10-23,BT,336,0
2020-10-24,BT,340,0
2020-10-25,BT,342,0
2020-10-26,BT,342,0
2020-10-27,BT,345,0
2020-10-28,BT,346,0
2020-10-29,BT,346,0
2020-10-30,BT,348,0
2020-10-31,BT,348,0
2020-11-01,BT,354,0
2020-11-02,BT,354,0
2020-11-03,BT,358,0
2020-11-04,BT,358,0
2020-11-05,BT,358,0
2020-11-06,BT,358,0
2020-11-07,BT,359,0
2020-11-08,BT,359,0
2020-11-09,BT,364,0
2020-11-10,BT,364,0
2020-11-11,BT,364,0
2020-11-12,BT,364,0
2020-11-13,BT,369,0
2020-11-14,BT,375,0
2020-11-15,BT,375,0
2020-11-16,BT,377,0
2020-11-17,BT,378,0
2020-11-18,BT,378,0
2020-11-19,BT,378,0
2020-11-20,BT,378,0
2020-11-21,BT,380,0
2020-11-22,BT,382,0
2020-11-23,BT,386,0
2020-11-24,BT,386,0
2020-11-25,BT,386,0
2020-11-26,BT,386,0
2020-11-27,BT,395,0
2020-11-28,BT,396,0
2020-11-29,BT,396,0
2020-11-30,BT,410,0
2020-12-01,BT,414,0
2020-12-02,BT,415,0
2020-12-03,BT,418,0
2020-12-04,BT,418,0
2020-12-05,BT,426,0
2020-12-06,BT,426,0
2020-12-07,BT,432,0
2020-12-08,BT,433,0
2020-12-09,BT,433,0
2020-12-10,BT,434,0
2020-12-11,BT,436,0
2020-12-12,BT,437,0
2020-12-13,BT,438,0
2020-12-14,BT,438,0
2020-12-15,BT,439,0
2020-12-16,BT,440,0
2020-12-17,BT,442,0
2020-12-18,BT,443,0
2020-12-19,BT,446,0
2020-12-20,BT,467,0
2020-12-21,BT,479,0
2020-12-22,BT,482,0
2020-12-23,BT,519,0
2020-12-24,BT,541,0
2020-12-25,BT,576,0
2020-12-26,BT,597,0
2020-12-27,BT,623,0
2020-12-28,BT,623,0
2020-12-29,BT,636,0
2020-12-30,BT,655,0
2020-12-31,BT,670,0
2020-03-09,BN,1,0 # wgArticleId=63453875 wgCurRevisionId=1021147084 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Brunei_medical_cases_chart&oldid=1021147084&action=edit
2020-03-10,BN,1,0
2020-03-11,BN,11,0
2020-03-12,BN,25,0
2020-03-13,BN,37,0
2020-03-14,BN,40,0
2020-03-15,BN,50,0
2020-03-16,BN,54,0
2020-03-17,BN,56,0
2020-03-18,BN,68,0
2020-03-19,BN,73,0
2020-03-20,BN,78,0
2020-03-21,BN,83,0
2020-03-22,BN,88,0
2020-03-23,BN,91,0
2020-03-24,BN,104,0
2020-03-25,BN,109,0
2020-03-26,BN,114,0
2020-03-27,BN,115,0
2020-03-28,BN,120,1
2020-03-29,BN,126,1
2020-03-30,BN,127,1
2020-03-31,BN,129,1
2020-04-01,BN,131,1
2020-04-02,BN,133,1
2020-04-03,BN,134,1
2020-04-04,BN,135,1
2020-04-05,BN,135,1
2020-04-06,BN,135,1
2020-04-07,BN,135,1
2020-04-08,BN,135,1
2020-04-09,BN,135,1
2020-04-10,BN,136,1
2020-04-11,BN,136,1
2020-04-12,BN,136,1
2020-04-13,BN,136,1
2020-04-14,BN,136,1
2020-04-15,BN,136,1
2020-04-16,BN,136,1
2020-04-17,BN,136,1
2020-04-18,BN,137,1
2020-04-19,BN,138,1
2020-04-20,BN,138,1
2020-04-21,BN,138,1
2020-04-22,BN,138,1
2020-04-23,BN,138,1
2020-04-24,BN,138,1
2020-04-25,BN,138,1
2020-04-26,BN,138,1
2020-04-27,BN,138,1
2020-04-28,BN,138,1
2020-04-29,BN,138,1
2020-04-30,BN,138,1
2020-05-01,BN,138,1
2020-05-02,BN,138,1
2020-05-03,BN,138,1
2020-05-04,BN,138,1
2020-05-05,BN,138,1
2020-05-06,BN,139,1
2020-05-07,BN,141,1
2020-05-08,BN,141,1
2020-05-09,BN,141,1
2020-05-10,BN,141,1
2020-05-11,BN,141,1
2020-05-12,BN,141,1
2020-05-13,BN,141,1
2020-05-14,BN,141,1
2020-05-15,BN,141,1
2020-05-16,BN,141,1
2020-05-17,BN,141,1
2020-05-18,BN,141,1
2020-05-19,BN,141,1
2020-05-20,BN,141,1
2020-05-21,BN,141,1
2020-05-22,BN,141,1
2020-05-23,BN,141,1
2020-05-24,BN,141,1
2020-05-25,BN,141,1
2020-05-26,BN,141,1
2020-05-27,BN,141,2
2020-05-28,BN,141,2
2020-05-29,BN,141,2
2020-05-30,BN,141,2
2020-05-31,BN,141,2
2020-06-01,BN,141,2
2020-06-02,BN,141,2
2020-06-03,BN,141,2
2020-06-04,BN,141,2
2020-06-05,BN,141,2
2020-06-06,BN,141,2
2020-06-07,BN,141,2
2020-06-08,BN,141,2
2020-06-09,BN,141,2
2020-06-10,BN,141,2
2020-06-11,BN,141,2
2020-06-12,BN,141,2
2020-06-13,BN,141,2
2020-06-14,BN,141,2
2020-06-15,BN,141,2
2020-06-16,BN,141,3
2020-06-17,BN,141,3
2020-06-18,BN,141,3
2020-06-19,BN,141,3
2020-06-20,BN,141,3
2020-06-21,BN,141,3
2020-06-22,BN,141,3
2020-06-23,BN,141,3
2020-06-24,BN,141,3
2020-06-25,BN,141,3
2020-06-26,BN,141,3
2020-06-27,BN,141,3
2020-06-28,BN,141,3
2020-06-29,BN,141,3
2020-06-30,BN,141,3
2020-07-01,BN,141,3
2020-07-02,BN,141,3
2020-07-03,BN,141,3
2020-07-04,BN,141,3
2020-07-05,BN,141,3
2020-07-06,BN,141,3
2020-07-07,BN,141,3
2020-07-08,BN,141,3
2020-07-09,BN,141,3
2020-07-10,BN,141,3
2020-07-11,BN,141,3
2020-07-12,BN,141,3
2020-07-13,BN,141,3
2020-07-14,BN,141,3
2020-07-15,BN,141,3
2020-07-16,BN,141,3
2020-07-17,BN,141,3
2020-07-18,BN,141,3
2020-07-19,BN,141,3
2020-07-20,BN,141,3
2020-07-21,BN,141,3
2020-07-22,BN,141,3
2020-07-23,BN,141,3
2020-07-24,BN,141,3
2020-07-25,BN,141,3
2020-07-26,BN,141,3
2020-07-27,BN,141,3
2020-07-28,BN,141,3
2020-07-29,BN,141,3
2020-07-30,BN,141,3
2020-07-31,BN,141,3
2020-08-01,BN,141,3
2020-08-02,BN,141,3
2020-08-03,BN,141,3
2020-08-04,BN,141,3
2020-08-05,BN,141,3
2020-08-06,BN,141,3
2020-08-07,BN,142,3
2020-08-08,BN,142,3
2020-08-09,BN,142,3
2020-08-10,BN,142,3
2020-08-11,BN,142,3
2020-08-12,BN,142,3
2020-08-13,BN,142,3
2020-08-14,BN,142,3
2020-08-15,BN,142,3
2020-08-16,BN,142,3
2020-08-17,BN,142,3
2020-08-18,BN,142,3
2020-08-19,BN,143,3
2020-08-20,BN,143,3
2020-08-21,BN,143,3
2020-08-22,BN,143,3
2020-08-23,BN,143,3
2020-08-24,BN,143,3
2020-08-25,BN,144,3
2020-08-26,BN,144,3
2020-08-27,BN,144,3
2020-08-28,BN,144,3
2020-08-29,BN,144,3
2020-08-30,BN,144,3
2020-08-31,BN,144,3
2020-09-01,BN,144,3
2020-09-02,BN,144,3
2020-09-03,BN,145,3
2020-09-04,BN,145,3
2020-09-05,BN,145,3
2020-09-06,BN,145,3
2020-09-07,BN,145,3
2020-09-08,BN,145,3
2020-09-09,BN,145,3
2020-09-10,BN,145,3
2020-09-11,BN,145,3
2020-09-12,BN,145,3
2020-09-13,BN,145,3
2020-09-14,BN,145,3
2020-09-15,BN,145,3
2020-09-16,BN,145,3
2020-09-17,BN,145,3
2020-09-18,BN,145,3
2020-09-19,BN,145,3
2020-09-20,BN,145,3
2020-09-21,BN,145,3
2020-09-22,BN,145,3
2020-09-23,BN,145,3
2020-09-24,BN,146,3
2020-09-25,BN,146,3
2020-09-26,BN,146,3
2020-09-27,BN,146,3
2020-09-28,BN,146,3
2020-09-29,BN,146,3
2020-09-30,BN,146,3
2020-10-01,BN,146,3
2020-10-02,BN,146,3
2020-10-03,BN,146,3
2020-10-04,BN,146,3
2020-10-05,BN,146,3
2020-10-06,BN,146,3
2020-10-07,BN,146,3
2020-10-08,BN,146,3
2020-10-09,BN,146,3
2020-10-10,BN,146,3
2020-10-11,BN,146,3
2020-10-12,BN,146,3
2020-10-13,BN,146,3
2020-10-14,BN,147,3
2020-10-15,BN,147,3
2020-10-16,BN,147,3
2020-10-17,BN,147,3
2020-10-18,BN,147,3
2020-10-19,BN,147,3
2020-10-20,BN,147,3
2020-10-21,BN,147,3
2020-10-22,BN,148,3
2020-10-23,BN,148,3
2020-10-24,BN,148,3
2020-10-25,BN,148,3
2020-10-26,BN,148,3
2020-10-27,BN,148,3
2020-10-28,BN,148,3
2020-10-29,BN,148,3
2020-10-30,BN,148,3
2020-10-31,BN,148,3
2020-11-01,BN,148,3
2020-11-02,BN,148,3
2020-11-03,BN,148,3
2020-11-04,BN,148,3
2020-11-05,BN,148,3
2020-11-06,BN,148,3
2020-11-07,BN,148,3
2020-11-08,BN,148,3
2020-11-09,BN,148,3
2020-11-10,BN,148,3
2020-11-11,BN,148,3
2020-11-12,BN,148,3
2020-11-13,BN,148,3
2020-11-14,BN,148,3
2020-11-15,BN,148,3
2020-11-16,BN,148,3
2020-11-17,BN,148,3
2020-11-18,BN,148,3
2020-11-19,BN,148,3
2020-11-20,BN,148,3
2020-11-21,BN,148,3
2020-11-22,BN,148,3
2020-11-23,BN,149,3
2020-11-24,BN,150,3
2020-11-25,BN,150,3
2020-11-26,BN,150,3
2020-11-27,BN,150,3
2020-11-28,BN,150,3
2020-11-29,BN,150,3
2020-11-30,BN,150,3
2020-12-01,BN,151,3
2020-12-02,BN,151,3
2020-12-03,BN,151,3
2020-12-04,BN,151,3
2020-12-05,BN,151,3
2020-12-06,BN,151,3
2020-12-07,BN,151,3
2020-12-08,BN,152,3
2020-12-09,BN,152,3
2020-12-10,BN,152,3
2020-12-11,BN,152,3
2020-12-12,BN,152,3
2020-12-13,BN,152,3
2020-12-14,BN,152,3
2020-12-15,BN,152,3
2020-12-16,BN,152,3
2020-12-17,BN,152,3
2020-12-18,BN,152,3
2020-12-19,BN,152,3
2020-12-20,BN,152,3
2020-12-21,BN,152,3
2020-12-22,BN,152,3
2020-12-23,BN,152,3
2020-12-24,BN,152,3
2020-12-25,BN,152,3
2020-12-26,BN,152,3
2020-12-27,BN,152,3
2020-12-28,BN,152,3
2020-12-29,BN,152,3
2020-12-30,BN,157,3
2020-12-31,BN,157,3
2020-01-27,KH,1,0 # wgArticleId=63694326 wgCurRevisionId=1021576744 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Cambodia_medical_cases_chart&oldid=1021576744&action=edit
2020-02-10,KH,1,0
2020-03-07,KH,2,0
2020-03-08,KH,2,0
2020-03-09,KH,2,0
2020-03-10,KH,3,0
2020-03-11,KH,3,0
2020-03-12,KH,5,0
2020-03-13,KH,7,0
2020-03-14,KH,7,0
2020-03-15,KH,12,0
2020-03-16,KH,12,0
2020-03-17,KH,33,0
2020-03-18,KH,37,0
2020-03-19,KH,47,0
2020-03-20,KH,51,0
2020-03-21,KH,53,0
2020-03-22,KH,84,0
2020-03-23,KH,87,0
2020-03-24,KH,91,0
2020-03-25,KH,96,0
2020-03-26,KH,98,0
2020-03-27,KH,98,0
2020-03-28,KH,102,0
2020-03-29,KH,103,0
2020-03-30,KH,107,0
2020-03-31,KH,109,0
2020-04-01,KH,109,0
2020-04-02,KH,110,0
2020-04-03,KH,114,0
2020-04-04,KH,114,0
2020-04-05,KH,114,0
2020-04-06,KH,114,0
2020-04-07,KH,115,0
2020-04-08,KH,117,0
2020-04-09,KH,118,0
2020-04-10,KH,119,0
2020-04-11,KH,120,0
2020-04-12,KH,122,0
2020-04-13,KH,122,0
2020-04-14,KH,122,0
2020-04-15,KH,122,0
2020-04-16,KH,122,0
2020-04-17,KH,122,0
2020-04-18,KH,122,0
2020-04-19,KH,122,0
2020-04-20,KH,122,0
2020-04-21,KH,122,0
2020-04-22,KH,122,0
2020-04-23,KH,122,0
2020-04-24,KH,122,0
2020-04-25,KH,122,0
2020-04-26,KH,122,0
2020-04-27,KH,122,0
2020-04-28,KH,122,0
2020-04-29,KH,122,0
2020-04-30,KH,122,0
2020-05-01,KH,122,0
2020-05-02,KH,122,0
2020-05-12,KH,122,0
2020-05-13,KH,122,0
2020-05-14,KH,122,0
2020-05-15,KH,122,0
2020-05-16,KH,122,0
2020-05-17,KH,122,0
2020-05-18,KH,122,0
2020-05-19,KH,122,0
2020-05-20,KH,122,0
2020-05-21,KH,123,0
2020-05-22,KH,123,0
2020-05-23,KH,124,0
2020-05-30,KH,125,0
2020-06-06,KH,126,0
2020-06-07,KH,126,0
2020-06-08,KH,126,0
2020-06-09,KH,126,0
2020-06-10,KH,126,0
2020-06-11,KH,126,0
2020-06-12,KH,126,0
2020-06-13,KH,126,0
2020-06-14,KH,128,0
2020-06-15,KH,128,0
2020-06-16,KH,128,0
2020-06-17,KH,128,0
2020-06-18,KH,129,0
2020-06-19,KH,129,0
2020-06-20,KH,129,0
2020-06-21,KH,129,0
2020-06-22,KH,129,0
2020-06-23,KH,130,0
2020-06-24,KH,130,0
2020-06-25,KH,130,0
2020-06-26,KH,130,0
2020-06-27,KH,139,0
2020-06-28,KH,141,0
2020-06-29,KH,141,0
2020-06-30,KH,141,0
2020-07-01,KH,141,0
2020-07-11,KH,141,0
2020-07-12,KH,156,0
2020-07-13,KH,156,0
2020-07-14,KH,165,0
2020-07-15,KH,165,0
2020-07-16,KH,166,0
2020-07-17,KH,171,0
2020-07-18,KH,171,0
2020-07-19,KH,171,0
2020-07-20,KH,171,0
2020-07-21,KH,197,0
2020-07-22,KH,197,0
2020-07-23,KH,198,0
2020-07-24,KH,202,0
2020-07-25,KH,225,0
2020-07-26,KH,225,0
2020-07-27,KH,225,0
2020-07-28,KH,226,0
2020-07-29,KH,233,0
2020-07-30,KH,234,0
2020-07-31,KH,234,0
2020-08-01,KH,239,0
2020-08-02,KH,240,0
2020-08-03,KH,240,0
2020-08-04,KH,241,0
2020-08-05,KH,243,0
2020-08-06,KH,243,0
2020-08-07,KH,243,0
2020-08-08,KH,246,0
2020-08-09,KH,248,0
2020-08-10,KH,251,0
2020-08-11,KH,266,0
2020-08-12,KH,268,0
2020-08-13,KH,272,0
2020-08-14,KH,273,0
2020-08-15,KH,273,0
2020-08-16,KH,273,0
2020-08-17,KH,273,0
2020-08-18,KH,273,0
2020-08-19,KH,273,0
2020-08-20,KH,273,0
2020-08-21,KH,273,0
2020-08-22,KH,273,0
2020-08-23,KH,273,0
2020-08-24,KH,273,0
2020-08-25,KH,273,0
2020-08-26,KH,273,0
2020-08-27,KH,273,0
2020-08-28,KH,273,0
2020-08-29,KH,273,0
2020-08-30,KH,273,0
2020-08-31,KH,274,0
2020-09-01,KH,274,0
2020-09-02,KH,274,0
2020-09-03,KH,274,0
2020-09-04,KH,274,0
2020-09-05,KH,274,0
2020-09-06,KH,274,0
2020-09-07,KH,274,0
2020-09-08,KH,274,0
2020-09-09,KH,274,0
2020-09-10,KH,274,0
2020-09-11,KH,274,0
2020-09-12,KH,274,0
2020-09-13,KH,275,0
2020-09-14,KH,275,0
2020-09-27,KH,276,0
2020-09-28,KH,276,0
2020-09-29,KH,277,0
2020-09-30,KH,277,0
2020-10-01,KH,277,0
2020-10-02,KH,278,0
2020-10-03,KH,278,0
2020-10-04,KH,278,0
2020-10-05,KH,280,0
2020-10-06,KH,280,0
2020-10-07,KH,280,0
2020-10-08,KH,281,0
2020-10-09,KH,282,0
2020-10-10,KH,283,0
2020-10-11,KH,283,0
2020-10-17,KH,283,0
2020-10-18,KH,283,0
2020-10-19,KH,283,0
2020-10-20,KH,285,0
2020-10-21,KH,286,0
2020-10-22,KH,286,0
2020-10-23,KH,286,0
2020-10-24,KH,287,0
2020-10-25,KH,287,0
2020-10-26,KH,287,0
2020-10-27,KH,288,0
2020-10-28,KH,290,0
2020-10-29,KH,290,0
2020-10-30,KH,291,0
2020-10-31,KH,291,0
2020-11-01,KH,291,0
2020-11-02,KH,292,0
2020-11-03,KH,292,0
2020-11-04,KH,292,0
2020-11-05,KH,292,0
2020-11-06,KH,292,0
2020-11-07,KH,294,0
2020-11-08,KH,295,0
2020-11-09,KH,297,0
2020-11-10,KH,300,0
2020-11-11,KH,301,0
2020-11-12,KH,301,0
2020-11-13,KH,301,0
2020-11-14,KH,302,0
2020-11-15,KH,302,0
2020-11-16,KH,302,0
2020-11-17,KH,303,0
2020-11-18,KH,304,0
2020-11-19,KH,304,0
2020-11-20,KH,304,0
2020-11-21,KH,305,0
2020-11-22,KH,306,0
2020-11-23,KH,306,0
2020-11-24,KH,306,0
2020-11-25,KH,307,0
2020-11-26,KH,307,0
2020-11-27,KH,307,0
2020-11-28,KH,308,0
2020-11-29,KH,315,0
2020-11-30,KH,323,0
2020-12-01,KH,326,0
2020-12-02,KH,329,0
2020-12-03,KH,331,0
2020-12-04,KH,335,0
2020-12-05,KH,345,0
2020-12-06,KH,346,0
2020-12-07,KH,348,0
2020-12-08,KH,350,0
2020-12-09,KH,354,0
2020-12-10,KH,356,0
2020-12-11,KH,357,0
2020-12-12,KH,357,0
2020-12-13,KH,359,0
2020-12-14,KH,359,0
2020-12-15,KH,362,0
2020-12-16,KH,362,0
2020-12-17,KH,362,0
2020-12-18,KH,362,0
2020-12-19,KH,362,0
2020-12-20,KH,362,0
2020-12-21,KH,363,0
2020-12-22,KH,363,0
2020-12-23,KH,363,0
2020-12-24,KH,363,0
2020-12-25,KH,363,0
2020-12-26,KH,363,0
2020-12-27,KH,364,0
2020-12-28,KH,364,0
2020-12-29,KH,364,0
2020-12-30,KH,364,0
2020-12-31,KH,366,0
2020-01-03,CN,0,0 # wgArticleId=62954907 wgCurRevisionId=1015731400 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Mainland_China_medical_cases_chart&oldid=1015731400&action=edit
2020-01-05,CN,0,0
2020-01-10,CN,41,1
2020-01-14,CN,41,1
2020-01-15,CN,41,2
2020-01-16,CN,45,2
2020-01-17,CN,62,2
2020-01-18,CN,121,3
2020-01-19,CN,198,4
2020-01-20,CN,291,6
2020-01-21,CN,440,9
2020-01-22,CN,571,17
2020-01-23,CN,830,25
2020-01-24,CN,1287,41
2020-01-25,CN,1975,56
2020-01-26,CN,2744,80
2020-01-27,CN,4515,106
2020-01-28,CN,5974,132
2020-01-29,CN,7711,170
2020-01-30,CN,9692,213
2020-01-31,CN,11791,259
2020-02-01,CN,14380,304
2020-02-02,CN,17205,361
2020-02-03,CN,20438,425
2020-02-04,CN,24324,490
2020-02-05,CN,28018,563
2020-02-06,CN,31161,637
2020-02-07,CN,34546,722
2020-02-08,CN,37198,811
2020-02-09,CN,40171,908
2020-02-10,CN,42638,1016
2020-02-11,CN,44653,1113
2020-02-12,CN,0,0
2020-02-13,CN,0,1380
2020-02-14,CN,0,1523
2020-02-15,CN,0,1665
2020-02-16,CN,0,1770
2020-02-17,CN,0,1868
2020-02-18,CN,0,2004
2020-02-19,CN,0,2118
2020-02-20,CN,0,2236
2020-02-21,CN,0,2345
2020-02-22,CN,0,2443
2020-02-23,CN,0,2592
2020-02-24,CN,0,2663
2020-02-25,CN,0,2715
2020-02-26,CN,0,2744
2020-02-27,CN,0,2788
2020-02-28,CN,0,2835
2020-02-29,CN,0,2870
2020-03-01,CN,0,2912
2020-03-02,CN,0,2943
2020-03-03,CN,0,2981
2020-03-04,CN,0,3012
2020-03-05,CN,0,3042
2020-03-06,CN,0,3070
2020-03-07,CN,0,3097
2020-03-08,CN,0,3119
2020-03-09,CN,0,3136
2020-03-10,CN,0,3158
2020-03-11,CN,0,3169
2020-03-12,CN,0,3176
2020-03-13,CN,0,3189
2020-03-14,CN,0,3199
2020-03-15,CN,0,3213
2020-03-16,CN,0,3226
2020-03-17,CN,0,3237
2020-03-18,CN,0,3245
2020-03-19,CN,0,3248
2020-03-20,CN,0,3255
2020-03-21,CN,0,3261
2020-03-22,CN,0,3270
2020-03-23,CN,0,3277
2020-03-24,CN,0,3281
2020-03-25,CN,0,3287
2020-03-26,CN,0,3292
2020-03-27,CN,0,3295
2020-03-28,CN,0,3300
2020-03-29,CN,0,3304
2020-03-30,CN,0,3305
2020-03-31,CN,0,3312
2020-04-01,CN,0,3318
2020-04-02,CN,0,3322
2020-04-03,CN,0,3326
2020-04-04,CN,0,3329
2020-04-05,CN,0,3331
2020-04-06,CN,0,3331
2020-04-07,CN,0,3333
2020-04-08,CN,0,3335
2020-04-09,CN,0,3336
2020-04-10,CN,0,3339
2020-04-11,CN,0,3339
2020-04-12,CN,0,3341
2020-04-13,CN,0,3341
2020-04-14,CN,0,3342
2020-04-15,CN,0,3342
2020-04-16,CN,0,4632
2020-04-17,CN,0,4632
2020-04-18,CN,0,4632
2020-04-19,CN,0,4632
2020-04-20,CN,0,4632
2020-04-21,CN,0,4632
2020-04-22,CN,0,4632
2020-04-23,CN,0,4632
2020-04-24,CN,0,4632
2020-04-25,CN,0,4632
2020-04-26,CN,0,4633
2020-04-27,CN,0,4633
2020-04-28,CN,0,4633
2020-04-29,CN,0,4633
2020-04-30,CN,0,4633
2020-05-01,CN,0,4633
2020-05-02,CN,0,4633
2020-05-03,CN,0,4633
2020-05-04,CN,0,4633
2020-05-05,CN,0,4633
2020-05-06,CN,0,4633
2020-05-07,CN,0,4633
2020-05-08,CN,0,4633
2020-05-09,CN,0,4633
2020-05-10,CN,0,4633
2020-05-11,CN,0,4633
2020-05-12,CN,0,4633
2020-05-13,CN,0,4633
2020-05-14,CN,0,4633
2020-05-15,CN,0,4633
2020-05-16,CN,0,4634
2020-05-17,CN,0,4634
2020-05-18,CN,0,4634
2020-05-19,CN,0,4634
2020-05-20,CN,0,4634
2020-05-21,CN,0,4634
2020-05-22,CN,0,4634
2020-05-23,CN,0,4634
2020-05-24,CN,0,4634
2020-05-25,CN,0,4634
2020-05-26,CN,0,4634
2020-05-27,CN,0,4634
2020-05-28,CN,0,4634
2020-05-29,CN,0,4634
2020-05-30,CN,0,4634
2020-05-31,CN,0,4634
2020-06-01,CN,0,4634
2020-06-02,CN,0,4634
2020-06-03,CN,0,4634
2020-06-04,CN,0,4634
2020-06-05,CN,0,4634
2020-06-06,CN,0,4634
2020-06-07,CN,0,4634
2020-06-08,CN,0,4634
2020-06-09,CN,0,4634
2020-06-10,CN,0,4634
2020-06-11,CN,0,4634
2020-06-12,CN,0,4634
2020-06-13,CN,0,4634
2020-06-14,CN,0,4634
2020-06-15,CN,0,4634
2020-06-16,CN,0,4634
2020-06-17,CN,0,4634
2020-06-18,CN,0,4634
2020-06-19,CN,0,4634
2020-06-20,CN,0,4634
2020-06-21,CN,0,4634
2020-06-22,CN,0,4634
2020-06-23,CN,0,4634
2020-06-24,CN,0,4634
2020-06-25,CN,0,4634
2020-06-26,CN,0,4634
2020-06-27,CN,0,4634
2020-06-28,CN,0,4634
2020-06-29,CN,0,4634
2020-06-30,CN,0,4634
2020-07-01,CN,0,4634
2020-07-02,CN,0,4634
2020-07-03,CN,0,4634
2020-07-04,CN,0,4634
2020-07-05,CN,0,4634
2020-07-06,CN,0,4634
2020-07-07,CN,0,4634
2020-07-08,CN,0,4634
2020-07-09,CN,0,4634
2020-07-10,CN,0,4634
2020-07-11,CN,0,4634
2020-07-12,CN,0,4634
2020-07-13,CN,0,4634
2020-07-14,CN,0,4634
2020-07-15,CN,0,4634
2020-07-16,CN,0,4634
2020-07-17,CN,0,4634
2020-07-18,CN,0,4634
2020-07-19,CN,0,4634
2020-07-20,CN,0,4634
2020-07-21,CN,0,4634
2020-07-22,CN,0,4634
2020-07-23,CN,0,4634
2020-07-24,CN,0,4634
2020-07-25,CN,0,4634
2020-07-26,CN,0,4634
2020-07-27,CN,0,4634
2020-07-28,CN,0,4634
2020-07-29,CN,0,4634
2020-07-30,CN,0,4634
2020-07-31,CN,0,4634
2020-08-01,CN,0,4634
2020-08-02,CN,0,4634
2020-08-03,CN,0,4634
2020-08-04,CN,0,4634
2020-08-05,CN,0,4634
2020-08-06,CN,0,4634
2020-08-07,CN,0,4634
2020-08-08,CN,0,4634
2020-08-09,CN,0,4634
2020-08-10,CN,0,4634
2020-08-11,CN,0,4634
2020-08-12,CN,0,4634
2020-08-13,CN,0,4634
2020-08-14,CN,0,4634
2020-08-15,CN,0,4634
2020-08-16,CN,0,4634
2020-08-17,CN,0,4634
2020-08-18,CN,0,4634
2020-08-19,CN,0,4634
2020-08-20,CN,0,4634
2020-08-21,CN,0,4634
2020-08-22,CN,0,4634
2020-08-23,CN,0,4634
2020-08-24,CN,0,4634
2020-08-25,CN,0,4634
2020-08-26,CN,0,4634
2020-08-27,CN,0,4634
2020-08-28,CN,0,4634
2020-08-29,CN,0,4634
2020-08-30,CN,0,4634
2020-08-31,CN,0,4634
2020-09-01,CN,0,4634
2020-09-02,CN,0,4634
2020-09-03,CN,0,4634
2020-09-04,CN,0,4634
2020-09-05,CN,0,4634
2020-09-06,CN,0,4634
2020-09-07,CN,0,4634
2020-09-08,CN,0,4634
2020-09-09,CN,0,4634
2020-09-10,CN,0,4634
2020-09-11,CN,0,4634
2020-09-12,CN,0,4634
2020-09-13,CN,0,4634
2020-09-14,CN,0,4634
2020-09-15,CN,0,4634
2020-09-16,CN,0,4634
2020-09-17,CN,0,4634
2020-09-18,CN,0,4634
2020-09-19,CN,0,4634
2020-09-20,CN,0,4634
2020-09-21,CN,0,4634
2020-09-22,CN,0,4634
2020-09-23,CN,0,4634
2020-09-24,CN,0,4634
2020-09-25,CN,0,4634
2020-09-26,CN,0,4634
2020-09-27,CN,0,4634
2020-09-28,CN,0,4634
2020-09-29,CN,0,4634
2020-09-30,CN,0,4634
2020-10-01,CN,0,4634
2020-10-02,CN,0,4634
2020-10-03,CN,0,4634
2020-10-04,CN,0,4634
2020-10-05,CN,0,4634
2020-10-06,CN,0,4634
2020-10-07,CN,0,4634
2020-10-08,CN,0,4634
2020-10-09,CN,0,4634
2020-10-10,CN,0,4634
2020-10-11,CN,0,4634
2020-10-12,CN,0,4634
2020-10-13,CN,0,4634
2020-10-14,CN,0,4634
2020-10-15,CN,0,4634
2020-10-16,CN,0,4634
2020-10-17,CN,0,4634
2020-10-18,CN,0,4634
2020-10-19,CN,0,4634
2020-10-20,CN,0,4634
2020-10-21,CN,0,4634
2020-10-22,CN,0,4634
2020-10-23,CN,0,4634
2020-10-24,CN,0,4634
2020-10-25,CN,0,4634
2020-10-26,CN,0,4634
2020-10-27,CN,0,4634
2020-10-28,CN,0,4634
2020-10-29,CN,0,4634
2020-10-30,CN,0,4634
2020-10-31,CN,0,4634
2020-11-01,CN,0,4634
2020-11-02,CN,0,4634
2020-11-03,CN,0,4634
2020-11-04,CN,0,4634
2020-11-05,CN,0,4634
2020-11-06,CN,0,4634
2020-11-07,CN,0,4634
2020-11-08,CN,0,4634
2020-11-09,CN,0,4634
2020-11-10,CN,0,4634
2020-11-11,CN,0,4634
2020-11-12,CN,0,4634
2020-11-13,CN,0,4634
2020-11-14,CN,0,4634
2020-11-15,CN,0,4634
2020-11-16,CN,0,4634
2020-11-17,CN,0,4634
2020-11-18,CN,0,4634
2020-11-19,CN,0,4634
2020-11-20,CN,0,4634
2020-11-21,CN,0,4634
2020-11-22,CN,0,4634
2020-11-23,CN,0,4634
2020-11-24,CN,0,4634
2020-11-25,CN,0,4634
2020-11-26,CN,0,4634
2020-11-27,CN,0,4634
2020-11-28,CN,0,4634
2020-11-29,CN,0,4634
2020-11-30,CN,0,4634
2020-12-01,CN,0,4634
2020-12-02,CN,0,4634
2020-12-03,CN,0,4634
2020-12-04,CN,0,4634
2020-12-05,CN,0,4634
2020-12-06,CN,0,4634
2020-12-07,CN,0,4634
2020-12-08,CN,0,4634
2020-12-09,CN,0,4634
2020-12-10,CN,0,4634
2020-12-11,CN,0,4634
2020-12-12,CN,0,4634
2020-12-13,CN,0,4634
2020-12-14,CN,0,4634
2020-12-15,CN,0,4634
2020-12-16,CN,0,4634
2020-12-17,CN,0,4634
2020-12-18,CN,0,4634
2020-12-19,CN,0,4634
2020-12-20,CN,0,4634
2020-12-21,CN,0,4634
2020-12-22,CN,0,4634
2020-12-23,CN,0,4634
2020-12-24,CN,0,4634
2020-12-25,CN,0,4634
2020-12-26,CN,0,4634
2020-12-27,CN,0,4634
2020-12-28,CN,0,4634
2020-12-29,CN,0,4634
2020-12-30,CN,0,4634
2020-12-31,CN,0,4634
2020-02-26,GE,1,0 # wgArticleId=63419027 wgCurRevisionId=1021630525 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Georgia_medical_cases_chart&oldid=1021630525&action=edit
2020-03-05,GE,4,0
2020-03-06,GE,9,0
2020-03-07,GE,12,0
2020-03-08,GE,13,0
2020-03-09,GE,15,0
2020-03-10,GE,23,0
2020-03-11,GE,24,0
2020-03-12,GE,25,0
2020-03-13,GE,26,0
2020-03-14,GE,30,0
2020-03-15,GE,33,0
2020-03-17,GE,34,0
2020-03-18,GE,38,0
2020-03-19,GE,40,0
2020-03-20,GE,44,0
2020-03-21,GE,49,0
2020-03-22,GE,54,0
2020-03-23,GE,61,0
2020-03-24,GE,70,0
2020-03-25,GE,75,0
2020-03-26,GE,79,0
2020-03-27,GE,83,0
2020-03-28,GE,90,0
2020-03-29,GE,91,0
2020-03-30,GE,103,0
2020-03-31,GE,110,0
2020-04-01,GE,117,0
2020-04-02,GE,134,0
2020-04-03,GE,155,0
2020-04-04,GE,162,1
2020-04-05,GE,174,2
2020-04-06,GE,188,2
2020-04-07,GE,196,3
2020-04-08,GE,211,3
2020-04-09,GE,218,3
2020-04-10,GE,234,3
2020-04-11,GE,242,3
2020-04-12,GE,257,3
2020-04-13,GE,272,3
2020-04-14,GE,296,3
2020-04-15,GE,306,3
2020-04-16,GE,348,3
2020-04-17,GE,370,3
2020-04-18,GE,388,4
2020-04-19,GE,394,4
2020-04-20,GE,402,4
2020-04-21,GE,408,4
2020-04-22,GE,416,5
2020-04-23,GE,425,5
2020-04-24,GE,444,5
2020-04-25,GE,456,5
2020-04-26,GE,485,6
2020-04-27,GE,497,6
2020-04-28,GE,511,6
2020-04-29,GE,517,6
2020-04-30,GE,539,6
2020-05-01,GE,566,6
2020-05-02,GE,582,8
2020-05-03,GE,589,9
2020-05-04,GE,593,9
2020-05-05,GE,604,9
2020-05-06,GE,610,9
2020-05-07,GE,615,9
2020-05-08,GE,623,10
2020-05-09,GE,626,10
2020-05-10,GE,635,10
2020-05-11,GE,638,11
2020-05-12,GE,642,11
2020-05-13,GE,647,11
2020-05-14,GE,667,12
2020-05-15,GE,671,12
2020-05-16,GE,681,12
2020-05-17,GE,695,12
2020-05-18,GE,701,12
2020-05-19,GE,707,12
2020-05-20,GE,713,12
2020-05-21,GE,721,12
2020-05-22,GE,723,12
2020-05-23,GE,728,12
2020-05-24,GE,730,12
2020-05-25,GE,731,12
2020-05-26,GE,732,12
2020-05-27,GE,735,12
2020-05-28,GE,738,12
2020-05-29,GE,746,12
2020-05-30,GE,757,12
2020-05-31,GE,783,12
2020-06-01,GE,794,12
2020-06-02,GE,796,12
2020-06-03,GE,800,13
2020-06-04,GE,801,13
2020-06-05,GE,805,13
2020-06-06,GE,808,13
2020-06-07,GE,809,13
2020-06-08,GE,812,13
2020-06-09,GE,818,13
2020-06-10,GE,822,13
2020-06-11,GE,828,13
2020-06-12,GE,843,13
2020-06-13,GE,851,14
2020-06-14,GE,864,14
2020-06-15,GE,879,14
2020-06-16,GE,879,14
2020-06-17,GE,888,14
2020-06-18,GE,893,14
2020-06-19,GE,895,14
2020-06-20,GE,898,14
2020-06-21,GE,906,14
2020-06-22,GE,908,14
2020-06-23,GE,911,14
2020-06-24,GE,914,14
2020-06-25,GE,917,14
2020-06-26,GE,919,14
2020-06-27,GE,921,14
2020-06-28,GE,924,15
2020-06-29,GE,926,15
2020-06-30,GE,928,15
2020-07-01,GE,931,15
2020-07-02,GE,939,15
2020-07-03,GE,943,15
2020-07-04,GE,948,15
2020-07-05,GE,951,15
2020-07-06,GE,953,15
2020-07-07,GE,958,15
2020-07-08,GE,963,15
2020-07-09,GE,968,15
2020-07-10,GE,973,15
2020-07-11,GE,981,15
2020-07-12,GE,986,15
2020-07-13,GE,995,15
2020-07-14,GE,999,15
2020-07-15,GE,1004,15
2020-07-16,GE,1006,15
2020-07-17,GE,1010,15
2020-07-18,GE,1018,15
2020-07-19,GE,1028,15
2020-07-20,GE,1039,16
2020-07-21,GE,1049,16
2020-07-22,GE,1073,16
2020-07-23,GE,1085,16
2020-07-24,GE,1104,16
2020-07-25,GE,1117,16
2020-07-26,GE,1131,16
2020-07-27,GE,1137,16
2020-07-28,GE,1145,16
2020-07-29,GE,1155,17
2020-07-30,GE,1160,17
2020-07-31,GE,1168,17
2020-08-01,GE,1171,17
2020-08-02,GE,1177,17
2020-08-03,GE,1179,17
2020-08-04,GE,1182,17
2020-08-05,GE,1197,17
2020-08-06,GE,1206,17
2020-08-07,GE,1213,17
2020-08-08,GE,1216,17
2020-08-09,GE,1225,17
2020-08-10,GE,1250,17
2020-08-11,GE,1264,17
2020-08-12,GE,1278,17
2020-08-13,GE,1283,17
2020-08-14,GE,1306,17
2020-08-15,GE,1321,17
2020-08-16,GE,1336,17
2020-08-17,GE,1341,17
2020-08-18,GE,1351,17
2020-08-19,GE,1361,17
2020-08-20,GE,1370,17
2020-08-21,GE,1385,17
2020-08-22,GE,1394,17
2020-08-23,GE,1411,17
2020-08-24,GE,1421,18
2020-08-25,GE,1429,19
2020-08-26,GE,1436,19
2020-08-27,GE,1447,19
2020-08-28,GE,1455,19
2020-08-29,GE,1462,19
2020-08-30,GE,1469,19
2020-08-31,GE,1487,19
2020-09-01,GE,1510,19
2020-09-02,GE,1548,19
2020-09-03,GE,1568,19
2020-09-04,GE,1596,19
2020-09-05,GE,1621,19
2020-09-06,GE,1650,19
2020-09-07,GE,1684,19
2020-09-08,GE,1729,19
2020-09-09,GE,1773,19
2020-09-10,GE,1830,19
2020-09-11,GE,1917,19
2020-09-12,GE,2075,19
2020-09-13,GE,2227,19
2020-09-14,GE,2392,19
2020-09-15,GE,2562,19
2020-09-16,GE,2758,19
2020-09-17,GE,2937,19
2020-09-18,GE,3119,19
2020-09-19,GE,3306,19
2020-09-20,GE,3502,19
2020-09-21,GE,3695,20
2020-09-22,GE,3913,23
2020-09-23,GE,4140,25
2020-09-24,GE,4399,25
2020-09-25,GE,4664,26
2020-09-26,GE,4960,27
2020-09-27,GE,5254,28
2020-09-28,GE,5552,32
2020-09-29,GE,5866,34
2020-09-30,GE,6192,37
2020-10-01,GE,6640,39
2020-10-02,GE,7093,43
2020-10-03,GE,7564,48
2020-10-04,GE,8118,50
2020-10-05,GE,8696,52
2020-10-06,GE,9245,58
2020-10-07,GE,9753,62
2020-10-08,GE,10225,66
2020-10-09,GE,10752,72
2020-10-10,GE,11271,78
2020-10-11,GE,11794,85
2020-10-12,GE,12272,91
2020-10-13,GE,12841,102
2020-10-14,GE,13521,109
2020-10-15,GE,14440,113
2020-10-16,GE,15327,124
2020-10-17,GE,16285,128
2020-10-18,GE,17477,136
2020-10-19,GE,18663,143
2020-10-20,GE,19857,158
2020-10-21,GE,21208,172
2020-10-22,GE,22803,178
2020-10-23,GE,24562,183
2020-10-24,GE,26503,193
2020-10-25,GE,28431,201
2020-10-26,GE,30303,215
2020-10-27,GE,32127,238
2020-10-28,GE,33858,253
2020-10-29,GE,35567,273
2020-10-30,GE,37263,285
2020-10-31,GE,38936,307
2020-11-01,GE,40727,335
2020-11-02,GE,42579,342
2020-11-03,GE,44522,362
2020-11-04,GE,46817,381
2020-11-05,GE,49218,401
2020-11-06,GE,51993,423
2020-11-07,GE,54852,441
2020-11-08,GE,57753,475
2020-11-09,GE,60680,499
2020-11-10,GE,63650,521
2020-11-11,GE,66561,566
2020-11-12,GE,69681,599
2020-11-13,GE,73154,636
2020-11-14,GE,76658,669
2020-11-15,GE,79678,703
2020-11-16,GE,82835,733
2020-11-17,GE,85952,778
2020-11-18,GE,89395,815
2020-11-19,GE,93092,853
2020-11-20,GE,96860,894
2020-11-21,GE,100684,927
2020-11-22,GE,104732,976
2020-11-23,GE,108690,1012
2020-11-24,GE,111818,1051
2020-11-25,GE,114889,1085
2020-11-26,GE,118690,1124
2020-11-27,GE,123470,1161
2020-11-28,GE,127942,1195
2020-11-29,GE,132368,1230
2020-11-30,GE,135584,1267
2020-12-01,GE,139343,1303
2020-12-02,GE,143376,1342
2020-12-03,GE,147636,1387
2020-12-04,GE,152704,1425
2020-12-05,GE,158154,1462
2020-12-06,GE,162475,1504
2020-12-07,GE,164976,1540
2020-12-08,GE,169649,1576
2020-12-09,GE,174383,1614
2020-12-10,GE,178953,1657
2020-12-11,GE,183099,1694
2020-12-12,GE,187006,1744
2020-12-13,GE,189726,1790
2020-12-14,GE,191063,1839
2020-12-15,GE,194900,1883
2020-12-16,GE,198387,1922
2020-12-17,GE,201368,1953
2020-12-18,GE,204003,2002
2020-12-19,GE,206907,2055
2020-12-20,GE,208638,2094
2020-12-21,GE,209462,2140
2020-12-22,GE,212526,2182
2020-12-23,GE,214871,2233
2020-12-24,GE,216843,2276
2020-12-25,GE,218724,2313
2020-12-26,GE,220508,2352
2020-12-27,GE,221605,2377
2020-12-28,GE,222143,2418
2020-12-29,GE,224155,2443
2020-12-30,GE,225893,2481
2020-12-31,GE,227420,2505
2020-01-23,HK,2,0 # wgArticleId=63394146 wgCurRevisionId=1021550157 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Hong_Kong_medical_cases_chart&oldid=1021550157&action=edit
2020-01-25,HK,5,0
2020-01-26,HK,8,0
2020-01-29,HK,10,0
2020-01-30,HK,12,0
2020-01-31,HK,13,0
2020-02-01,HK,14,0
2020-02-02,HK,15,0
2020-02-03,HK,15,0
2020-02-04,HK,18,1
2020-02-05,HK,21,1
2020-02-06,HK,24,1
2020-02-07,HK,26,1
2020-02-08,HK,26,1
2020-02-09,HK,36,1
2020-02-10,HK,42,1
2020-02-11,HK,49,1
2020-02-12,HK,50,1
2020-02-13,HK,53,1
2020-02-14,HK,56,1
2020-02-15,HK,56,1
2020-02-16,HK,57,1
2020-02-17,HK,60,1
2020-02-18,HK,62,1
2020-02-19,HK,65,2
2020-02-20,HK,68,2
2020-02-21,HK,68,2
2020-02-22,HK,69,2
2020-02-23,HK,74,2
2020-02-24,HK,81,2
2020-02-25,HK,85,2
2020-02-26,HK,91,2
2020-02-27,HK,93,2
2020-02-28,HK,94,2
2020-02-29,HK,95,2
2020-03-01,HK,100,2
2020-03-02,HK,101,2
2020-03-03,HK,101,2
2020-03-04,HK,105,2
2020-03-05,HK,105,2
2020-03-06,HK,108,2
2020-03-07,HK,110,2
2020-03-08,HK,115,3
2020-03-09,HK,116,3
2020-03-10,HK,121,3
2020-03-11,HK,130,3
2020-03-12,HK,132,3
2020-03-13,HK,138,4
2020-03-14,HK,142,4
2020-03-15,HK,149,4
2020-03-16,HK,158,4
2020-03-17,HK,168,4
2020-03-18,HK,193,4
2020-03-19,HK,209,4
2020-03-20,HK,257,4
2020-03-21,HK,274,4
2020-03-22,HK,318,4
2020-03-23,HK,357,4
2020-03-24,HK,387,4
2020-03-25,HK,411,4
2020-03-26,HK,454,4
2020-03-27,HK,519,4
2020-03-28,HK,583,4
2020-03-29,HK,642,4
2020-03-30,HK,683,4
2020-03-31,HK,715,4
2020-04-01,HK,766,4
2020-04-02,HK,803,4
2020-04-03,HK,846,4
2020-04-04,HK,863,4
2020-04-05,HK,891,4
2020-04-06,HK,915,4
2020-04-07,HK,936,4
2020-04-08,HK,961,4
2020-04-09,HK,974,4
2020-04-10,HK,990,4
2020-04-11,HK,1001,4
2020-04-12,HK,1005,4
2020-04-13,HK,1010,4
2020-04-14,HK,1013,4
2020-04-15,HK,1017,4
2020-04-16,HK,1018,4
2020-04-17,HK,1022,4
2020-04-18,HK,1024,4
2020-04-19,HK,1026,4
2020-04-20,HK,1026,4
2020-04-21,HK,1030,4
2020-04-22,HK,1034,4
2020-04-23,HK,1036,4
2020-04-24,HK,1036,4
2020-04-25,HK,1038,4
2020-04-26,HK,1038,4
2020-04-27,HK,1038,4
2020-04-28,HK,1038,4
2020-04-29,HK,1038,4
2020-04-30,HK,1038,4
2020-05-01,HK,1040,4
2020-05-02,HK,1040,4
2020-05-03,HK,1040,4
2020-05-04,HK,1041,4
2020-05-05,HK,1041,4
2020-05-06,HK,1041,4
2020-05-07,HK,1045,4
2020-05-08,HK,1045,4
2020-05-09,HK,1045,4
2020-05-10,HK,1048,4
2020-05-11,HK,1048,4
2020-05-12,HK,1048,4
2020-05-13,HK,1051,4
2020-05-14,HK,1052,4
2020-05-15,HK,1053,4
2020-05-16,HK,1053,4
2020-05-17,HK,1056,4
2020-05-18,HK,1056,4
2020-05-19,HK,1056,4
2020-05-20,HK,1056,4
2020-05-21,HK,1064,4
2020-05-22,HK,1066,4
2020-05-23,HK,1066,4
2020-05-24,HK,1066,4
2020-05-25,HK,1066,4
2020-05-26,HK,1066,4
2020-05-27,HK,1067,4
2020-05-28,HK,1067,4
2020-05-29,HK,1080,4
2020-05-30,HK,1083,4
2020-05-31,HK,1085,4
2020-06-01,HK,1088,4
2020-06-02,HK,1094,4
2020-06-03,HK,1094,4
2020-06-04,HK,1100,4
2020-06-05,HK,1103,4
2020-06-06,HK,1106,4
2020-06-07,HK,1107,4
2020-06-08,HK,1108,4
2020-06-09,HK,1108,4
2020-06-10,HK,1108,4
2020-06-11,HK,1108,4
2020-06-12,HK,1109,4
2020-06-13,HK,1110,4
2020-06-14,HK,1110,4
2020-06-15,HK,1113,4
2020-06-16,HK,1113,4
2020-06-17,HK,1121,4
2020-06-18,HK,1125,4
2020-06-19,HK,1128,4
2020-06-20,HK,1129,5
2020-06-21,HK,1132,5
2020-06-22,HK,1162,5
2020-06-23,HK,1178,6
2020-06-24,HK,1180,6
2020-06-25,HK,1194,7
2020-06-26,HK,1197,7
2020-06-27,HK,1198,7
2020-06-28,HK,1200,7
2020-06-29,HK,1204,7
2020-06-30,HK,1206,7
2020-07-01,HK,1234,7
2020-07-02,HK,1243,7
2020-07-03,HK,1248,7
2020-07-04,HK,1259,7
2020-07-05,HK,1269,7
2020-07-06,HK,1286,7
2020-07-07,HK,1300,7
2020-07-08,HK,1324,7
2020-07-09,HK,1366,7
2020-07-10,HK,1404,7
2020-07-11,HK,1432,7
2020-07-12,HK,1470,7
2020-07-13,HK,1522,8
2020-07-14,HK,1570,8
2020-07-15,HK,1589,10
2020-07-16,HK,1656,10
2020-07-17,HK,1714,11
2020-07-18,HK,1778,12
2020-07-19,HK,1885,12
2020-07-20,HK,1958,12
2020-07-21,HK,2019,14
2020-07-22,HK,2132,14
2020-07-23,HK,2250,15
2020-07-24,HK,2373,16
2020-07-25,HK,2506,18
2020-07-26,HK,2634,18
2020-07-27,HK,2779,22
2020-07-28,HK,2885,23
2020-07-29,HK,3003,24
2020-07-30,HK,3152,25
2020-07-31,HK,3273,28
2020-08-01,HK,3397,33
2020-08-02,HK,3512,35
2020-08-03,HK,3590,39
2020-08-04,HK,3670,42
2020-08-05,HK,3755,43
2020-08-06,HK,3850,46
2020-08-07,HK,3939,47
2020-08-08,HK,4008,47
2020-08-09,HK,4080,52
2020-08-10,HK,4149,56
2020-08-11,HK,4182,59
2020-08-12,HK,4244,63
2020-08-13,HK,4313,65
2020-08-14,HK,4361,67
2020-08-15,HK,4407,69
2020-08-16,HK,4481,69
2020-08-17,HK,4525,69
2020-08-18,HK,4561,71
2020-08-19,HK,4587,72
2020-08-20,HK,4605,75
2020-08-21,HK,4632,75
2020-08-22,HK,4658,76
2020-08-23,HK,4683,77
2020-08-24,HK,4692,77
2020-08-25,HK,4711,78
2020-08-26,HK,4735,79
2020-08-27,HK,4756,81
2020-08-28,HK,4769,84
2020-08-29,HK,4787,86
2020-08-30,HK,4802,88
2020-08-31,HK,4811,89
2020-09-01,HK,4823,90
2020-09-02,HK,4831,92
2020-09-03,HK,4839,93
2020-09-04,HK,4851,94
2020-09-05,HK,4858,94
2020-09-06,HK,4879,97
2020-09-07,HK,4890,98
2020-09-08,HK,4896,99
2020-09-09,HK,4902,99
2020-09-10,HK,4914,99
2020-09-11,HK,4926,99
2020-09-12,HK,4939,100
2020-09-13,HK,4958,100
2020-09-14,HK,4972,101
2020-09-15,HK,4976,102
2020-09-16,HK,4985,102
2020-09-17,HK,4994,102
2020-09-18,HK,4997,103
2020-09-19,HK,5010,103
2020-09-20,HK,5033,103
2020-09-21,HK,5039,103
2020-09-22,HK,5047,103
2020-09-23,HK,5050,104
2020-09-24,HK,5057,104
2020-09-25,HK,5059,104
2020-09-26,HK,5060,105
2020-09-27,HK,5066,105
2020-09-28,HK,5076,105
2020-09-29,HK,5080,105
2020-09-30,HK,5088,105
2020-10-01,HK,5098,105
2020-10-02,HK,5105,105
2020-10-03,HK,5109,105
2020-10-04,HK,5114,105
2020-10-05,HK,5125,105
2020-10-06,HK,5133,105
2020-10-07,HK,5144,105
2020-10-08,HK,5162,105
2020-10-09,HK,5170,105
2020-10-10,HK,5176,105
2020-10-11,HK,5183,105
2020-10-12,HK,5194,105
2020-10-13,HK,5202,105
2020-10-14,HK,5202,105
2020-10-15,HK,5214,105
2020-10-16,HK,5221,105
2020-10-17,HK,5238,105
2020-10-18,HK,5242,105
2020-10-19,HK,5257,105
2020-10-20,HK,5262,105
2020-10-21,HK,5270,105
2020-10-22,HK,5281,105
2020-10-23,HK,5285,105
2020-10-24,HK,5290,105
2020-10-25,HK,5296,105
2020-10-26,HK,5304,105
2020-10-27,HK,5309,105
2020-10-28,HK,5311,105
2020-10-29,HK,5314,105
2020-10-30,HK,5321,105
2020-10-31,HK,5324,105
2020-11-01,HK,5331,105
2020-11-02,HK,5337,105
2020-11-03,HK,5346,105
2020-11-04,HK,5349,106
2020-11-05,HK,5356,107
2020-11-06,HK,5362,107
2020-11-07,HK,5365,107
2020-11-08,HK,5375,107
2020-11-09,HK,5381,107
2020-11-10,HK,5390,108
2020-11-11,HK,5408,108
2020-11-12,HK,5431,108
2020-11-13,HK,5437,108
2020-11-14,HK,5445,108
2020-11-15,HK,5459,108
2020-11-16,HK,5467,108
2020-11-17,HK,5471,108
2020-11-18,HK,5480,108
2020-11-19,HK,5492,108
2020-11-20,HK,5518,108
2020-11-21,HK,5561,108
2020-11-22,HK,5629,108
2020-11-23,HK,5702,108
2020-11-24,HK,5782,108
2020-11-25,HK,5867,108
2020-11-26,HK,5948,108
2020-11-27,HK,6040,108
2020-11-28,HK,6124,109
2020-11-29,HK,6239,109
2020-11-30,HK,6315,109
2020-12-01,HK,6397,109
2020-12-02,HK,6500,110
2020-12-03,HK,6590,110
2020-12-04,HK,6702,112
2020-12-05,HK,6803,112
2020-12-06,HK,6898,112
2020-12-07,HK,6976,112
2020-12-08,HK,7076,112
2020-12-09,HK,7180,113
2020-12-10,HK,7292,114
2020-12-11,HK,7378,114
2020-12-12,HK,7447,116
2020-12-13,HK,7542,117
2020-12-14,HK,7624,121
2020-12-15,HK,7722,123
2020-12-16,HK,7804,124
2020-12-17,HK,7900,127
2020-12-18,HK,7970,129
2020-12-19,HK,8079,129
2020-12-20,HK,8153,130
2020-12-21,HK,8238,131
2020-12-22,HK,8301,132
2020-12-23,HK,8354,133
2020-12-24,HK,8425,135
2020-12-25,HK,8482,136
2020-12-26,HK,8541,136
2020-12-27,HK,8611,137
2020-12-28,HK,8672,141
2020-12-29,HK,8725,143
2020-12-30,HK,8779,147
2020-12-31,HK,8847,148
2020-01-30,IN,1,0 # wgArticleId=63339302 wgCurRevisionId=1021526684 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/India_medical_cases_chart&oldid=1021526684&action=edit
2020-02-02,IN,2,0
2020-02-03,IN,3,0
2020-02-21,IN,3,0
2020-03-02,IN,5,0
2020-03-03,IN,6,0
2020-03-04,IN,28,0
2020-03-05,IN,30,0
2020-03-06,IN,31,0
2020-03-07,IN,34,0
2020-03-08,IN,39,0
2020-03-09,IN,44,0
2020-03-10,IN,50,0
2020-03-11,IN,60,0
2020-03-12,IN,74,1
2020-03-13,IN,81,2
2020-03-14,IN,84,2
2020-03-15,IN,110,2
2020-03-16,IN,114,2
2020-03-17,IN,137,3
2020-03-18,IN,151,3
2020-03-19,IN,173,4
2020-03-20,IN,223,4
2020-03-21,IN,315,4
2020-03-22,IN,360,7
2020-03-23,IN,468,9
2020-03-24,IN,519,10
2020-03-25,IN,606,10
2020-03-26,IN,694,16
2020-03-27,IN,834,19
2020-03-28,IN,918,19
2020-03-29,IN,1024,27
2020-03-30,IN,1251,32
2020-03-31,IN,1397,35
2020-04-01,IN,1834,41
2020-04-02,IN,2069,53
2020-04-03,IN,2547,62
2020-04-04,IN,3072,75
2020-04-05,IN,3577,83
2020-04-06,IN,4281,111
2020-04-07,IN,4789,124
2020-04-08,IN,5274,149
2020-04-09,IN,5865,169
2020-04-10,IN,6761,206
2020-04-11,IN,7529,242
2020-04-12,IN,8447,273
2020-04-13,IN,9352,324
2020-04-14,IN,10815,353
2020-04-15,IN,11933,392
2020-04-16,IN,12759,420
2020-04-17,IN,13835,452
2020-04-18,IN,14792,488
2020-04-19,IN,16116,519
2020-04-20,IN,17656,559
2020-04-21,IN,18985,603
2020-04-22,IN,20471,652
2020-04-23,IN,21700,686
2020-04-24,IN,23452,723
2020-04-25,IN,24942,779
2020-04-26,IN,26917,826
2020-04-27,IN,28380,886
2020-04-28,IN,29974,937
2020-04-29,IN,31787,1008
2020-04-30,IN,33610,1075
2020-05-01,IN,35365,1152
2020-05-02,IN,37776,1223
2020-05-03,IN,40263,1306
2020-05-04,IN,42836,1389
2020-05-05,IN,46711,1583
2020-05-06,IN,49391,1694
2020-05-07,IN,52952,1783
2020-05-08,IN,56342,1886
2020-05-09,IN,59662,1981
2020-05-10,IN,62939,2109
2020-05-11,IN,67152,2206
2020-05-12,IN,70756,2293
2020-05-13,IN,74281,2415
2020-05-14,IN,78003,2549
2020-05-15,IN,81970,2649
2020-05-16,IN,85940,2752
2020-05-17,IN,90927,2872
2020-05-18,IN,96169,3029
2020-05-19,IN,101139,3163
2020-05-20,IN,106750,3303
2020-05-21,IN,112359,3435
2020-05-22,IN,118447,3583
2020-05-23,IN,125101,3720
2020-05-24,IN,131868,3867
2020-05-25,IN,138845,4021
2020-05-26,IN,145380,4167
2020-05-27,IN,151767,4337
2020-05-28,IN,158333,4531
2020-05-29,IN,165799,4706
2020-05-30,IN,173763,4971
2020-05-31,IN,182143,5164
2020-06-01,IN,190535,5394
2020-06-02,IN,198706,5598
2020-06-03,IN,207615,5815
2020-06-04,IN,216919,6075
2020-06-05,IN,226770,6348
2020-06-06,IN,236657,6642
2020-06-07,IN,246628,6929
2020-06-08,IN,256611,7200
2020-06-09,IN,266598,7471
2020-06-10,IN,276583,7745
2020-06-11,IN,286579,8102
2020-06-12,IN,297535,8498
2020-06-13,IN,308993,8884
2020-06-14,IN,320922,9195
2020-06-15,IN,332424,9520
2020-06-16,IN,343091,9900
2020-06-17,IN,354065,11903
2020-06-18,IN,366946,12237
2020-06-19,IN,380532,12573
2020-06-20,IN,395048,12948
2020-06-21,IN,410461,13254
2020-06-22,IN,425282,13699
2020-06-23,IN,440215,14011
2020-06-24,IN,456183,14476
2020-06-25,IN,473105,14894
2020-06-26,IN,490401,15301
2020-06-27,IN,508953,15685
2020-06-28,IN,528859,16095
2020-06-29,IN,548318,16475
2020-06-30,IN,566840,16893
2020-07-01,IN,585493,17400
2020-07-02,IN,604641,17834
2020-07-03,IN,625544,18213
2020-07-04,IN,648315,18655
2020-07-05,IN,673165,19268
2020-07-06,IN,697413,19693
2020-07-07,IN,719665,20160
2020-07-08,IN,742417,20642
2020-07-09,IN,767296,21129
2020-07-10,IN,793802,21604
2020-07-11,IN,820916,22123
2020-07-12,IN,849553,22674
2020-07-13,IN,878254,23174
2020-07-14,IN,906752,23727
2020-07-15,IN,936181,24309
2020-07-16,IN,968876,24915
2020-07-17,IN,1003832,25602
2020-07-18,IN,1038716,26273
2020-07-19,IN,1077618,26816
2020-07-20,IN,1118043,27497
2020-07-21,IN,1155191,28084
2020-07-22,IN,1192915,28732
2020-07-23,IN,1238635,29861
2020-07-24,IN,1287945,30601
2020-07-25,IN,1336861,31358
2020-07-26,IN,1385522,32063
2020-07-27,IN,1435453,32771
2020-07-28,IN,1483156,33425
2020-07-29,IN,1531669,34193
2020-07-30,IN,1583792,34968
2020-07-31,IN,1638870,35747
2020-08-01,IN,1695988,36511
2020-08-02,IN,1750723,37364
2020-08-03,IN,1803695,38135
2020-08-04,IN,1855745,38938
2020-08-05,IN,1908254,39795
2020-08-06,IN,1964536,40699
2020-08-07,IN,2027074,41585
2020-08-08,IN,2088611,42518
2020-08-09,IN,2153010,43379
2020-08-10,IN,2215074,44386
2020-08-11,IN,2268675,45257
2020-08-12,IN,2329638,46091
2020-08-13,IN,2396637,47033
2020-08-14,IN,2461190,48040
2020-08-15,IN,2526192,49036
2020-08-16,IN,2589682,49980
2020-08-17,IN,2647663,50921
2020-08-18,IN,2702742,51797
2020-08-19,IN,2767273,52889
2020-08-20,IN,2836925,53866
2020-08-21,IN,2905823,54849
2020-08-22,IN,2975701,55794
2020-08-23,IN,3044940,56706
2020-08-24,IN,3106348,57542
2020-08-25,IN,3167323,58390
2020-08-26,IN,3234474,59449
2020-08-27,IN,3310234,60472
2020-08-28,IN,3387500,61529
2020-08-29,IN,3463972,62550
2020-08-30,IN,3542733,63498
2020-08-31,IN,3621245,64469
2020-09-01,IN,3691166,65288
2020-09-02,IN,3769523,66333
2020-09-03,IN,3853406,67376
2020-09-04,IN,3936747,68472
2020-09-05,IN,4023179,69561
2020-09-06,IN,4113811,70626
2020-09-07,IN,4204613,71642
2020-09-08,IN,4280422,72775
2020-09-09,IN,4370128,73890
2020-09-10,IN,4465863,75062
2020-09-11,IN,4562414,76271
2020-09-12,IN,4659984,77472
2020-09-13,IN,4754356,78586
2020-09-14,IN,4846427,79722
2020-09-15,IN,4930236,80776
2020-09-16,IN,5020359,82066
2020-09-17,IN,5118253,83198
2020-09-18,IN,5214677,84372
2020-09-19,IN,5308014,85619
2020-09-20,IN,5400619,86752
2020-09-21,IN,5487580,87882
2020-09-22,IN,5562663,88935
2020-09-23,IN,5646010,90020
2020-09-24,IN,5732518,91149
2020-09-25,IN,5818570,92290
2020-09-26,IN,5903932,93379
2020-09-27,IN,5992532,94503
2020-09-28,IN,6074702,95542
2020-09-29,IN,6145291,96318
2020-09-30,IN,6225763,97497
2020-10-01,IN,6312584,98678
2020-10-02,IN,6394068,99773
2020-10-03,IN,6473544,100842
2020-10-04,IN,6549373,101782
2020-10-05,IN,6623815,102685
2020-10-06,IN,6685082,103569
2020-10-07,IN,6757131,104555
2020-10-08,IN,6835655,105526
2020-10-09,IN,6906151,106490
2020-10-10,IN,6979423,107416
2020-10-11,IN,7053806,108334
2020-10-12,IN,7120538,109150
2020-10-13,IN,7175880,109856
2020-10-14,IN,7239389,110586
2020-10-15,IN,7307097,111266
2020-10-16,IN,7370468,112161
2020-10-17,IN,7432680,112998
2020-10-18,IN,7494551,114031
2020-10-19,IN,7550273,114610
2020-10-20,IN,7597063,115197
2020-10-21,IN,7651107,115914
2020-10-22,IN,7706946,116616
2020-10-23,IN,7761312,117306
2020-10-24,IN,7814682,117956
2020-10-25,IN,7864811,118534
2020-10-26,IN,7909959,119014
2020-10-27,IN,7946429,119502
2020-10-28,IN,7990322,120010
2020-10-29,IN,8040203,120527
2020-10-30,IN,8088851,121090
2020-10-31,IN,8137119,121641
2020-11-01,IN,8184082,122111
2020-11-02,IN,8229313,122607
2020-11-03,IN,8267623,123097
2020-11-04,IN,8313876,123611
2020-11-05,IN,8364086,124315
2020-11-06,IN,8411724,124985
2020-11-07,IN,8462080,125562
2020-11-08,IN,8507754,126121
2020-11-09,IN,8553657,126611
2020-11-10,IN,8591730,127059
2020-11-11,IN,8636011,127571
2020-11-12,IN,8683916,128121
2020-11-13,IN,8728795,128668
2020-11-14,IN,8773479,129188
2020-11-15,IN,8814579,129635
2020-11-16,IN,8845127,130070
2020-11-17,IN,8874290,130519
2020-11-18,IN,8912907,130993
2020-11-19,IN,8958483,131578
2020-11-20,IN,9004365,132162
2020-11-21,IN,9050597,132726
2020-11-22,IN,9095806,133227
2020-11-23,IN,9139865,133738
2020-11-24,IN,9177840,134218
2020-11-25,IN,9222216,134699
2020-11-26,IN,9266705,135223
2020-11-27,IN,9309787,135715
2020-11-28,IN,9351109,136200
2020-11-29,IN,9392919,136696
2020-11-30,IN,9431691,137139
2020-12-01,IN,9462809,137621
2020-12-02,IN,9499413,138122
2020-12-03,IN,9534964,138648
2020-12-04,IN,9571559,139188
2020-12-05,IN,9608211,139700
2020-12-06,IN,9644222,140182
2020-12-07,IN,9677203,140573
2020-12-08,IN,9703770,140958
2020-12-09,IN,9735850,141360
2020-12-10,IN,9767371,141772
2020-12-11,IN,9796769,142186
2020-12-12,IN,9826775,142628
2020-12-13,IN,9857029,143019
2020-12-14,IN,9884100,143355
2020-12-15,IN,9906165,143709
2020-12-16,IN,9932547,144096
2020-12-17,IN,9956557,144451
2020-12-18,IN,9979447,144789
2020-12-19,IN,10004599,145136
2020-12-20,IN,10031223,145477
2020-12-21,IN,10055560,145810
2020-12-22,IN,10075116,146111
2020-12-23,IN,10099066,146444
2020-12-24,IN,10123778,146756
2020-12-25,IN,10146845,147092
2020-12-26,IN,10169118,147343
2020-12-27,IN,10187850,147622
2020-12-28,IN,10207871,147901
2020-12-29,IN,10224303,148153
2020-12-30,IN,10244852,148439
2020-12-31,IN,10266674,148738
2020-03-02,ID,2,0 # wgArticleId=63416630 wgCurRevisionId=1021545326 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Indonesia_medical_cases_chart&oldid=1021545326&action=edit
2020-03-06,ID,4,0
2020-03-07,ID,4,0
2020-03-08,ID,6,0
2020-03-09,ID,19,0
2020-03-10,ID,27,0
2020-03-11,ID,34,1
2020-03-12,ID,34,1
2020-03-13,ID,69,4
2020-03-14,ID,96,5
2020-03-15,ID,117,5
2020-03-16,ID,134,5
2020-03-17,ID,172,7
2020-03-18,ID,227,19
2020-03-19,ID,308,25
2020-03-20,ID,369,32
2020-03-21,ID,450,38
2020-03-22,ID,514,48
2020-03-23,ID,579,49
2020-03-24,ID,685,55
2020-03-25,ID,790,58
2020-03-26,ID,893,78
2020-03-27,ID,1046,87
2020-03-28,ID,1155,102
2020-03-29,ID,1285,114
2020-03-30,ID,1414,122
2020-03-31,ID,1528,136
2020-04-01,ID,1677,157
2020-04-02,ID,1790,170
2020-04-03,ID,1986,181
2020-04-04,ID,2092,191
2020-04-05,ID,2273,198
2020-04-06,ID,2491,209
2020-04-07,ID,2738,221
2020-04-08,ID,2956,240
2020-04-09,ID,3293,280
2020-04-10,ID,3512,306
2020-04-11,ID,3842,327
2020-04-12,ID,4241,373
2020-04-13,ID,4557,399
2020-04-14,ID,4839,459
2020-04-15,ID,5136,469
2020-04-16,ID,5516,496
2020-04-17,ID,5923,520
2020-04-18,ID,6248,535
2020-04-19,ID,6575,582
2020-04-20,ID,6760,590
2020-04-21,ID,7135,616
2020-04-22,ID,7418,635
2020-04-23,ID,7775,647
2020-04-24,ID,8211,689
2020-04-25,ID,8607,720
2020-04-26,ID,8882,743
2020-04-27,ID,9096,765
2020-04-28,ID,9511,773
2020-04-29,ID,9771,784
2020-04-30,ID,10118,792
2020-05-01,ID,10551,800
2020-05-02,ID,10843,831
2020-05-03,ID,11192,845
2020-05-04,ID,11587,864
2020-05-05,ID,12071,872
2020-05-06,ID,12438,895
2020-05-07,ID,12776,930
2020-05-08,ID,13112,943
2020-05-09,ID,13645,959
2020-05-10,ID,14032,973
2020-05-11,ID,14265,991
2020-05-12,ID,14749,1007
2020-05-13,ID,15438,1028
2020-05-14,ID,16006,1043
2020-05-15,ID,16496,1076
2020-05-16,ID,17025,1089
2020-05-17,ID,17514,1148
2020-05-18,ID,18010,1191
2020-05-19,ID,18496,1221
2020-05-20,ID,19189,1242
2020-05-21,ID,20162,1278
2020-05-22,ID,20796,1326
2020-05-23,ID,21745,1351
2020-05-24,ID,22271,1372
2020-05-25,ID,22750,1391
2020-05-26,ID,23165,1418
2020-05-27,ID,23851,1473
2020-05-28,ID,24538,1496
2020-05-29,ID,25216,1520
2020-05-30,ID,25773,1573
2020-05-31,ID,26473,1613
2020-06-01,ID,26940,1641
2020-06-02,ID,27549,1663
2020-06-03,ID,28233,1698
2020-06-04,ID,28818,1721
2020-06-05,ID,29521,1770
2020-06-06,ID,30514,1801
2020-06-07,ID,31186,1851
2020-06-08,ID,32033,1883
2020-06-09,ID,33075,1923
2020-06-10,ID,34316,1959
2020-06-11,ID,35295,2000
2020-06-12,ID,36406,2048
2020-06-13,ID,37420,2091
2020-06-14,ID,38277,2134
2020-06-15,ID,39294,2198
2020-06-16,ID,40400,2231
2020-06-17,ID,41431,2276
2020-06-18,ID,42762,2339
2020-06-19,ID,43803,2373
2020-06-20,ID,45029,2429
2020-06-21,ID,45891,2465
2020-06-22,ID,46845,2500
2020-06-23,ID,47896,2535
2020-06-24,ID,49009,2573
2020-06-25,ID,50187,2620
2020-06-26,ID,51427,2683
2020-06-27,ID,52812,2720
2020-06-28,ID,54010,2754
2020-06-29,ID,55092,2805
2020-06-30,ID,56385,2876
2020-07-01,ID,57770,2934
2020-07-02,ID,59394,2987
2020-07-03,ID,60695,3036
2020-07-04,ID,62142,3089
2020-07-05,ID,63749,3171
2020-07-06,ID,64958,3241
2020-07-07,ID,66226,3309
2020-07-08,ID,68079,3359
2020-07-09,ID,70736,3417
2020-07-10,ID,72347,3469
2020-07-11,ID,74018,3535
2020-07-12,ID,75699,3606
2020-07-13,ID,76981,3656
2020-07-14,ID,78572,3710
2020-07-15,ID,80094,3797
2020-07-16,ID,81668,3873
2020-07-17,ID,83130,3957
2020-07-18,ID,84882,4016
2020-07-19,ID,86521,4143
2020-07-20,ID,88214,4239
2020-07-21,ID,89869,4320
2020-07-22,ID,91751,4459
2020-07-23,ID,93657,4576
2020-07-24,ID,95418,4665
2020-07-25,ID,97286,4714
2020-07-26,ID,98778,4781
2020-07-27,ID,100303,4838
2020-07-28,ID,102051,4901
2020-07-29,ID,104432,4975
2020-07-30,ID,106336,5058
2020-07-31,ID,108376,5131
2020-08-01,ID,109936,5193
2020-08-02,ID,111455,5236
2020-08-03,ID,113134,5302
2020-08-04,ID,115056,5388
2020-08-05,ID,116871,5452
2020-08-06,ID,118753,5521
2020-08-07,ID,121226,5593
2020-08-08,ID,123503,5658
2020-08-09,ID,125396,5723
2020-08-10,ID,127083,5765
2020-08-11,ID,128776,5824
2020-08-12,ID,130718,5903
2020-08-13,ID,132816,5968
2020-08-14,ID,135123,6021
2020-08-15,ID,137468,6071
2020-08-16,ID,139549,6150
2020-08-17,ID,141370,6207
2020-08-18,ID,143043,6277
2020-08-19,ID,144945,6346
2020-08-20,ID,147211,6418
2020-08-21,ID,149408,6500
2020-08-22,ID,151498,6594
2020-08-23,ID,153535,6680
2020-08-24,ID,155412,6759
2020-08-25,ID,157859,6858
2020-08-26,ID,160165,6944
2020-08-27,ID,162884,7064
2020-08-28,ID,165887,7169
2020-08-29,ID,169195,7261
2020-08-30,ID,172053,7343
2020-08-31,ID,174796,7417
2020-09-01,ID,177571,7505
2020-09-02,ID,180646,7616
2020-09-03,ID,184268,7750
2020-09-04,ID,187537,7832
2020-09-05,ID,190665,7940
2020-09-06,ID,194109,8025
2020-09-07,ID,196989,8130
2020-09-08,ID,200035,8230
2020-09-09,ID,203342,8336
2020-09-10,ID,207203,8456
2020-09-11,ID,210940,8544
2020-09-12,ID,214746,8650
2020-09-13,ID,218382,8723
2020-09-14,ID,221523,8841
2020-09-15,ID,225030,8965
2020-09-16,ID,228993,9100
2020-09-17,ID,232628,9222
2020-09-18,ID,236519,9336
2020-09-19,ID,240687,9448
2020-09-20,ID,244676,9553
2020-09-21,ID,248852,9677
2020-09-22,ID,252923,9837
2020-09-23,ID,257388,9977
2020-09-24,ID,262022,10105
2020-09-25,ID,266845,10218
2020-09-26,ID,271339,10308
2020-09-27,ID,275213,10386
2020-09-28,ID,278722,10473
2020-09-29,ID,282724,10601
2020-09-30,ID,287008,10740
2020-10-01,ID,291182,10856
2020-10-02,ID,295499,10972
2020-10-03,ID,299506,11055
2020-10-04,ID,303498,11151
2020-10-05,ID,307120,11253
2020-10-06,ID,311176,11374
2020-10-07,ID,315714,11472
2020-10-08,ID,320564,11580
2020-10-09,ID,324658,11677
2020-10-10,ID,328952,11765
2020-10-11,ID,333449,11844
2020-10-12,ID,336716,11935
2020-10-13,ID,340622,12027
2020-10-14,ID,344749,12156
2020-10-15,ID,349160,12268
2020-10-16,ID,353461,12347
2020-10-17,ID,357762,12431
2020-10-18,ID,361867,12511
2020-10-19,ID,365240,12617
2020-10-20,ID,368842,12734
2020-10-21,ID,373109,12857
2020-10-22,ID,377541,12959
2020-10-23,ID,381910,13077
2020-10-24,ID,385980,13205
2020-10-25,ID,389712,13299
2020-10-26,ID,392934,13411
2020-10-27,ID,396454,13512
2020-10-28,ID,400483,13612
2020-10-29,ID,404048,13701
2020-10-30,ID,406945,13782
2020-10-31,ID,410088,13869
2020-11-01,ID,412784,13943
2020-11-02,ID,415402,14044
2020-11-03,ID,418375,14146
2020-11-04,ID,421731,14259
2020-11-05,ID,425796,14348
2020-11-06,ID,429574,14442
2020-11-07,ID,433836,14540
2020-11-08,ID,437716,14614
2020-11-09,ID,440569,14689
2020-11-10,ID,444348,14761
2020-11-11,ID,448118,14836
2020-11-12,ID,452291,14933
2020-11-13,ID,457735,15037
2020-11-14,ID,463007,15148
2020-11-15,ID,467113,15211
2020-11-16,ID,470648,15296
2020-11-17,ID,474455,15393
2020-11-18,ID,478720,15503
2020-11-19,ID,483518,15600
2020-11-20,ID,488310,15678
2020-11-21,ID,493308,15774
2020-11-22,ID,497668,15884
2020-11-23,ID,502110,16002
2020-11-24,ID,506302,16111
2020-11-25,ID,511836,16225
2020-11-26,ID,516753,16352
2020-11-27,ID,522581,16521
2020-11-28,ID,527999,16646
2020-11-29,ID,534266,16815
2020-11-30,ID,538883,16945
2020-12-01,ID,543975,17081
2020-12-02,ID,549508,17199
2020-12-03,ID,557877,17355
2020-12-04,ID,563680,17479
2020-12-05,ID,569707,17589
2020-12-06,ID,575796,17740
2020-12-07,ID,581550,17867
2020-12-08,ID,586842,18000
2020-12-09,ID,592900,18171
2020-12-10,ID,598933,18336
2020-12-11,ID,605243,18511
2020-12-12,ID,611631,18653
2020-12-13,ID,617820,18819
2020-12-14,ID,623309,18956
2020-12-15,ID,629429,19111
2020-12-16,ID,636154,19248
2020-12-17,ID,643508,19390
2020-12-18,ID,650197,19514
2020-12-19,ID,657948,19659
2020-12-20,ID,664930,19880
2020-12-21,ID,671778,20085
2020-12-22,ID,678125,20257
2020-12-23,ID,685639,20408
2020-12-24,ID,692838,20589
2020-12-25,ID,700097,20847
2020-12-26,ID,706837,20994
2020-12-27,ID,713365,21237
2020-12-28,ID,719219,21452
2020-12-29,ID,727122,21703
2020-12-30,ID,735124,21944
2020-12-31,ID,743198,22138
2020-02-19,IR,2,2 # wgArticleId=63272127 wgCurRevisionId=1020851005 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Iran_medical_cases_chart&oldid=1020851005&action=edit
2020-02-20,IR,5,2
2020-02-21,IR,18,4
2020-02-22,IR,28,5
2020-02-23,IR,43,8
2020-02-24,IR,64,12
2020-02-25,IR,95,15
2020-02-26,IR,139,19
2020-02-27,IR,245,26
2020-02-28,IR,388,34
2020-02-29,IR,593,43
2020-03-01,IR,978,54
2020-03-02,IR,1501,66
2020-03-03,IR,2336,77
2020-03-04,IR,2922,92
2020-03-05,IR,3513,107
2020-03-06,IR,4747,124
2020-03-07,IR,5823,145
2020-03-08,IR,6566,194
2020-03-09,IR,7161,237
2020-03-10,IR,8042,291
2020-03-11,IR,9000,354
2020-03-12,IR,10075,429
2020-03-13,IR,11364,514
2020-03-14,IR,12729,611
2020-03-15,IR,13938,724
2020-03-16,IR,14991,853
2020-03-17,IR,16169,988
2020-03-18,IR,17361,1135
2020-03-19,IR,18407,1284
2020-03-20,IR,19644,1433
2020-03-21,IR,20610,1556
2020-03-22,IR,21638,1685
2020-03-23,IR,23049,1812
2020-03-24,IR,24811,1934
2020-03-25,IR,27077,2077
2020-03-26,IR,29406,2234
2020-03-27,IR,32332,2378
2020-03-28,IR,35408,2517
2020-03-29,IR,38309,2640
2020-03-30,IR,41495,2757
2020-03-31,IR,44606,2898
2020-04-01,IR,47593,3036
2020-04-02,IR,50468,3160
2020-04-03,IR,53183,3294
2020-04-04,IR,55743,3452
2020-04-05,IR,58226,3603
2020-04-06,IR,60500,3739
2020-04-07,IR,62589,3872
2020-04-08,IR,64586,3993
2020-04-09,IR,66220,4110
2020-04-10,IR,68192,4232
2020-04-11,IR,70029,4357
2020-04-12,IR,71686,4474
2020-04-13,IR,73303,4585
2020-04-14,IR,74877,4683
2020-04-15,IR,76389,4777
2020-04-16,IR,77995,4869
2020-04-17,IR,79494,4958
2020-04-18,IR,80868,5031
2020-04-19,IR,82211,5118
2020-04-20,IR,83505,5209
2020-04-21,IR,84802,5297
2020-04-22,IR,85996,5391
2020-04-23,IR,87026,5481
2020-04-24,IR,88194,5574
2020-04-25,IR,89328,5650
2020-04-26,IR,90481,5710
2020-04-27,IR,91472,5806
2020-04-28,IR,92584,5877
2020-04-29,IR,93657,5957
2020-04-30,IR,94640,6028
2020-05-01,IR,95646,6091
2020-05-02,IR,96448,6156
2020-05-03,IR,97424,6203
2020-05-04,IR,98647,6277
2020-05-05,IR,99970,6340
2020-05-06,IR,101650,6418
2020-05-07,IR,103135,6486
2020-05-08,IR,104691,6541
2020-05-09,IR,106220,6589
2020-05-10,IR,107603,6640
2020-05-11,IR,109286,6685
2020-05-12,IR,110767,6733
2020-05-13,IR,112725,6783
2020-05-14,IR,114533,6854
2020-05-15,IR,116635,6902
2020-05-16,IR,118392,6937
2020-05-17,IR,120198,6988
2020-05-18,IR,122492,7057
2020-05-19,IR,124603,7119
2020-05-20,IR,126949,7183
2020-05-21,IR,129341,7249
2020-05-22,IR,131652,7300
2020-05-23,IR,133521,7359
2020-05-24,IR,135701,7417
2020-05-25,IR,137724,7451
2020-05-26,IR,139511,7508
2020-05-27,IR,141591,7564
2020-05-28,IR,143849,7627
2020-05-29,IR,146668,7677
2020-05-30,IR,148950,7734
2020-05-31,IR,151466,7797
2020-06-01,IR,154445,7878
2020-06-02,IR,157562,7942
2020-06-03,IR,160696,8012
2020-06-04,IR,164270,8071
2020-06-05,IR,167156,8134
2020-06-06,IR,169425,8209
2020-06-07,IR,171789,8281
2020-06-08,IR,173832,8351
2020-06-09,IR,175927,8425
2020-06-10,IR,177938,8506
2020-06-11,IR,180156,8584
2020-06-12,IR,182525,8659
2020-06-13,IR,184955,8730
2020-06-14,IR,187427,8837
2020-06-15,IR,189876,8950
2020-06-16,IR,192439,9065
2020-06-17,IR,195051,9185
2020-06-18,IR,197647,9272
2020-06-19,IR,200262,9392
2020-06-20,IR,202584,9507
2020-06-21,IR,204952,9623
2020-06-22,IR,207525,9742
2020-06-23,IR,209970,9863
2020-06-24,IR,212501,9996
2020-06-25,IR,215096,10130
2020-06-26,IR,217724,10239
2020-06-27,IR,220180,10364
2020-06-28,IR,222669,10508
2020-06-29,IR,225205,10670
2020-06-30,IR,227662,10817
2020-07-01,IR,230211,10958
2020-07-02,IR,232863,11106
2020-07-03,IR,235429,11260
2020-07-04,IR,237878,11408
2020-07-05,IR,240438,11571
2020-07-06,IR,243051,11731
2020-07-07,IR,245688,11931
2020-07-08,IR,248379,12084
2020-07-09,IR,250458,12305
2020-07-10,IR,252720,12447
2020-07-11,IR,255117,12635
2020-07-12,IR,257303,12829
2020-07-13,IR,259652,13032
2020-07-14,IR,262173,13211
2020-07-15,IR,264561,13410
2020-07-16,IR,267061,13608
2020-07-17,IR,269440,13791
2020-07-18,IR,271606,13979
2020-07-19,IR,273788,14188
2020-07-20,IR,276202,14405
2020-07-21,IR,278827,14634
2020-07-22,IR,281413,14853
2020-07-23,IR,284034,15074
2020-07-24,IR,286523,15289
2020-07-25,IR,288839,15484
2020-07-26,IR,291172,15700
2020-07-27,IR,293606,15912
2020-07-28,IR,296273,16147
2020-07-29,IR,298909,16343
2020-07-30,IR,301530,16569
2020-07-31,IR,304204,16766
2020-08-01,IR,306752,16982
2020-08-02,IR,309437,17190
2020-08-03,IR,312035,17405
2020-08-04,IR,314786,17617
2020-08-05,IR,317483,17802
2020-08-06,IR,320117,17976
2020-08-07,IR,322567,18132
2020-08-08,IR,324692,18264
2020-08-09,IR,326712,18427
2020-08-10,IR,328844,18616
2020-08-11,IR,331189,18800
2020-08-12,IR,333699,18988
2020-08-13,IR,336324,19162
2020-08-14,IR,338825,19331
2020-08-15,IR,341070,19492
2020-08-16,IR,343203,19639
2020-08-17,IR,345450,19804
2020-08-18,IR,347835,19972
2020-08-19,IR,350279,20125
2020-08-20,IR,352558,20264
2020-08-21,IR,354764,20376
2020-08-22,IR,356792,20502
2020-08-23,IR,358905,20643
2020-08-24,IR,361150,20776
2020-08-25,IR,363363,20901
2020-08-26,IR,365606,21020
2020-08-27,IR,367796,21137
2020-08-28,IR,369911,21249
2020-08-29,IR,371816,21359
2020-08-30,IR,373570,21462
2020-08-31,IR,375212,21571
2020-09-01,IR,376894,21672
2020-09-02,IR,378752,21797
2020-09-03,IR,380746,21926
2020-09-04,IR,382772,22044
2020-09-05,IR,384666,22154
2020-09-06,IR,386658,22293
2020-09-07,IR,388810,22410
2020-09-08,IR,391112,22542
2020-09-09,IR,393425,22669
2020-09-10,IR,395488,22798
2020-09-11,IR,397801,22913
2020-09-12,IR,399940,23029
2020-09-13,IR,402029,23157
2020-09-14,IR,404648,23313
2020-09-15,IR,407353,23453
2020-09-16,IR,410334,23632
2020-09-17,IR,413149,23808
2020-09-18,IR,416198,23952
2020-09-19,IR,419043,24118
2020-09-20,IR,422140,24301
2020-09-21,IR,425481,24478
2020-09-22,IR,429193,24656
2020-09-23,IR,432798,24840
2020-09-24,IR,436319,25015
2020-09-25,IR,439882,25222
2020-09-26,IR,443086,25394
2020-09-27,IR,446448,25589
2020-09-28,IR,449960,25779
2020-09-29,IR,453637,25986
2020-09-30,IR,457219,26169
2020-10-01,IR,461044,26380
2020-10-02,IR,464596,26567
2020-10-03,IR,468119,26746
2020-10-04,IR,471772,26957
2020-10-05,IR,475674,27192
2020-10-06,IR,479825,27419
2020-10-07,IR,483844,27658
2020-10-08,IR,488236,27888
2020-10-09,IR,492378,28098
2020-10-10,IR,496253,28293
2020-10-11,IR,500075,28544
2020-10-12,IR,504281,28816
2020-10-13,IR,508389,29070
2020-10-14,IR,513219,29349
2020-10-15,IR,517835,29605
2020-10-16,IR,522387,29870
2020-10-17,IR,526490,30123
2020-10-18,IR,530380,30375
2020-10-19,IR,534631,30712
2020-10-20,IR,539670,31034
2020-10-21,IR,545286,31346
2020-10-22,IR,550757,31650
2020-10-23,IR,556891,31985
2020-10-24,IR,562705,32320
2020-10-25,IR,568896,32616
2020-10-26,IR,574856,32953
2020-10-27,IR,581824,33299
2020-10-28,IR,588648,33714
2020-10-29,IR,596941,34113
2020-10-30,IR,604952,34478
2020-10-31,IR,612772,34864
2020-11-01,IR,620491,35298
2020-11-02,IR,628780,35738
2020-11-03,IR,637712,36160
2020-11-04,IR,646164,36579
2020-11-05,IR,654936,36985
2020-11-06,IR,663800,37409
2020-11-07,IR,673250,37832
2020-11-08,IR,682486,38291
2020-11-09,IR,692949,38749
2020-11-10,IR,703288,39202
2020-11-11,IR,715068,39664
2020-11-12,IR,726585,40121
2020-11-13,IR,738322,40582
2020-11-14,IR,749525,41034
2020-11-15,IR,762068,41493
2020-11-16,IR,775121,41979
2020-11-17,IR,788473,42461
2020-11-18,IR,801894,42941
2020-11-19,IR,815117,43417
2020-11-20,IR,828377,43896
2020-11-21,IR,841308,44327
2020-11-22,IR,854361,44802
2020-11-23,IR,866821,45255
2020-11-24,IR,880542,45738
2020-11-25,IR,894385,46207
2020-11-26,IR,908346,46689
2020-11-27,IR,922397,47095
2020-11-28,IR,935799,47486
2020-11-29,IR,948749,47874
2020-11-30,IR,962070,48246
2020-12-01,IR,975951,48628
2020-12-02,IR,989572,48990
2020-12-03,IR,1003494,49348
2020-12-04,IR,1016835,49695
2020-12-05,IR,1028986,50016
2020-12-06,IR,1040547,50310
2020-12-07,IR,1051374,50594
2020-12-08,IR,1062397,50917
2020-12-09,IR,1072620,51212
2020-12-10,IR,1083023,51496
2020-12-11,IR,1092407,51727
2020-12-12,IR,1100818,51909
2020-12-13,IR,1108269,52196
2020-12-14,IR,1115770,52447
2020-12-15,IR,1123474,52670
2020-12-16,IR,1131077,52883
2020-12-17,IR,1138530,53095
2020-12-18,IR,1145651,53273
2020-12-19,IR,1152072,53448
2020-12-20,IR,1158384,53625
2020-12-21,IR,1164535,53816
2020-12-22,IR,1170743,54003
2020-12-23,IR,1177004,54156
2020-12-24,IR,1183182,54308
2020-12-25,IR,1189203,54440
2020-12-26,IR,1194963,54574
2020-12-27,IR,1200465,54693
2020-12-28,IR,1206373,54814
2020-12-29,IR,1212481,54946
2020-12-30,IR,1218753,55095
2020-12-31,IR,1225142,55223
2020-02-24,IQ,1,0 # wgArticleId=63445385 wgCurRevisionId=1015722072 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Iraq_medical_cases_chart&oldid=1015722072&action=edit
2020-03-01,IQ,8,0
2020-03-02,IQ,9,0
2020-03-03,IQ,9,1
2020-03-04,IQ,32,2
2020-03-09,IQ,67,7
2020-03-10,IQ,71,9
2020-03-11,IQ,71,10
2020-03-12,IQ,79,10
2020-03-13,IQ,79,10
2020-03-14,IQ,110,10
2020-03-15,IQ,124,10
2020-03-16,IQ,133,10
2020-03-17,IQ,154,11
2020-03-18,IQ,164,12
2020-03-19,IQ,192,13
2020-03-20,IQ,208,17
2020-03-21,IQ,214,17
2020-03-22,IQ,233,20
2020-03-23,IQ,266,23
2020-03-24,IQ,316,27
2020-03-25,IQ,346,29
2020-03-26,IQ,382,36
2020-03-27,IQ,458,40
2020-03-28,IQ,506,42
2020-03-29,IQ,547,42
2020-03-30,IQ,630,46
2020-03-31,IQ,695,50
2020-04-01,IQ,728,52
2020-04-02,IQ,772,54
2020-04-03,IQ,820,54
2020-04-04,IQ,878,56
2020-04-05,IQ,961,61
2020-04-06,IQ,1031,64
2020-04-07,IQ,1122,65
2020-04-08,IQ,1202,69
2020-04-09,IQ,1232,69
2020-04-10,IQ,1279,70
2020-04-11,IQ,1318,72
2020-04-12,IQ,1352,76
2020-04-13,IQ,1378,78
2020-04-14,IQ,1400,78
2020-04-15,IQ,1415,79
2020-04-16,IQ,1434,80
2020-04-17,IQ,1482,81
2020-04-18,IQ,1513,82
2020-04-19,IQ,1539,82
2020-04-20,IQ,1574,82
2020-04-21,IQ,1602,83
2020-04-22,IQ,1631,83
2020-04-23,IQ,1677,83
2020-04-24,IQ,1708,86
2020-04-25,IQ,1763,86
2020-04-26,IQ,1820,87
2020-04-27,IQ,1847,88
2020-04-28,IQ,1928,90
2020-04-29,IQ,2003,92
2020-04-30,IQ,2085,93
2020-05-01,IQ,2153,94
2020-05-02,IQ,2219,95
2020-05-03,IQ,2296,97
2020-05-04,IQ,2346,98
2020-05-05,IQ,2431,102
2020-05-06,IQ,2480,102
2020-05-07,IQ,2543,102
2020-05-08,IQ,2603,104
2020-05-09,IQ,2679,107
2020-05-10,IQ,2767,109
2020-05-11,IQ,2818,110
2020-05-12,IQ,2913,112
2020-05-13,IQ,3032,115
2020-05-14,IQ,3143,115
2020-05-15,IQ,3193,117
2020-05-16,IQ,3260,121
2020-05-17,IQ,3404,123
2020-05-18,IQ,3554,127
2020-05-19,IQ,3611,131
2020-05-20,IQ,3724,134
2020-05-21,IQ,3877,140
2020-05-22,IQ,3964,147
2020-05-23,IQ,4272,152
2020-05-24,IQ,4469,160
2020-05-25,IQ,4632,163
2020-05-26,IQ,4848,169
2020-05-27,IQ,5135,175
2020-05-28,IQ,5457,179
2020-05-29,IQ,5873,185
2020-05-30,IQ,6179,195
2020-05-31,IQ,6439,205
2020-06-01,IQ,6868,215
2020-06-02,IQ,7387,235
2020-06-03,IQ,8168,256
2020-06-04,IQ,8840,271
2020-06-05,IQ,9846,285
2020-06-06,IQ,11098,318
2020-06-07,IQ,12366,346
2020-06-08,IQ,13481,370
2020-06-09,IQ,14268,392
2020-06-10,IQ,15414,426
2020-06-11,IQ,16675,457
2020-06-12,IQ,17770,496
2020-06-13,IQ,18950,549
2020-06-14,IQ,20209,607
2020-06-15,IQ,21315,652
2020-06-16,IQ,22700,712
2020-06-17,IQ,24254,774
2020-06-18,IQ,25717,856
2020-06-19,IQ,27352,925
2020-06-20,IQ,29222,1013
2020-06-21,IQ,30868,1100
2020-06-22,IQ,32676,1167
2020-06-23,IQ,34502,1251
2020-06-24,IQ,36702,1330
2020-06-25,IQ,39139,1437
2020-06-26,IQ,41193,1559
2020-06-27,IQ,43262,1660
2020-06-28,IQ,45402,1756
2020-06-29,IQ,47151,1839
2020-06-30,IQ,49109,1943
2020-07-01,IQ,51524,2050
2020-07-02,IQ,53708,2160
2020-07-03,IQ,56020,2262
2020-07-04,IQ,58354,2368
2020-07-05,IQ,60479,2473
2020-07-06,IQ,62275,2567
2020-07-07,IQ,64701,2685
2020-07-08,IQ,67442,2779
2020-07-09,IQ,69612,2882
2020-07-10,IQ,72460,2960
2020-07-11,IQ,75194,3055
2020-07-12,IQ,77506,3150
2020-07-13,IQ,79735,3248
2020-07-14,IQ,81800,3340
2020-07-15,IQ,83825,3430
2020-07-16,IQ,86148,3522
2020-07-17,IQ,88171,3616
2020-07-18,IQ,90220,3691
2020-07-19,IQ,92424,3777
2020-07-20,IQ,94693,3869
2020-07-21,IQ,97159,3950
2020-07-22,IQ,99865,4042
2020-07-23,IQ,102226,4122
2020-07-24,IQ,104711,4212
2020-07-25,IQ,107573,4284
2020-07-26,IQ,110032,4362
2020-07-27,IQ,112585,4458
2020-07-28,IQ,115332,4535
2020-07-29,IQ,118300,4603
2020-07-30,IQ,121263,4671
2020-07-31,IQ,124609,4741
2020-08-01,IQ,126704,4805
2020-08-02,IQ,129151,4868
2020-08-03,IQ,131886,4934
2020-08-04,IQ,134722,5017
2020-08-05,IQ,137556,5094
2020-08-06,IQ,140603,5161
2020-08-07,IQ,144064,5236
2020-08-08,IQ,147389,5310
2020-08-09,IQ,150115,5392
2020-08-10,IQ,153599,5464
2020-08-11,IQ,156995,5531
2020-08-12,IQ,160436,5588
2020-08-13,IQ,164277,5641
2020-08-14,IQ,168290,5709
2020-08-15,IQ,172583,5785
2020-08-16,IQ,176931,5860
2020-08-17,IQ,180133,5954
2020-08-18,IQ,184709,6036
2020-08-19,IQ,188802,6121
2020-08-20,IQ,192797,6208
2020-08-21,IQ,197085,6283
2020-08-22,IQ,201050,6353
2020-08-23,IQ,204341,6428
2020-08-24,IQ,207985,6519
2020-08-25,IQ,211947,6596
2020-08-26,IQ,215784,6668
2020-08-27,IQ,219435,6740
2020-08-28,IQ,223162,6814
2020-08-29,IQ,227446,6891
2020-08-30,IQ,231177,6959
2020-08-31,IQ,234934,7042
2020-09-01,IQ,238338,7123
2020-09-02,IQ,242284,7201
2020-09-03,IQ,247039,7275
2020-09-04,IQ,252075,7359
2020-09-05,IQ,256719,7422
2020-09-06,IQ,260370,7512
2020-09-07,IQ,264684,7589
2020-09-08,IQ,269578,7657
2020-09-09,IQ,273821,7732
2020-09-10,IQ,278418,7814
2020-09-11,IQ,282672,7881
2020-09-12,IQ,286778,7941
2020-09-13,IQ,290309,8014
2020-09-14,IQ,294478,8086
2020-09-15,IQ,298702,8166
2020-09-16,IQ,303059,8248
2020-09-17,IQ,307385,8332
2020-09-18,IQ,311690,8408
2020-09-19,IQ,315597,8491
2020-09-20,IQ,319035,8555
2020-09-21,IQ,322856,8625
2020-09-22,IQ,327580,8682
2020-09-23,IQ,332635,8754
2020-09-24,IQ,337106,8799
2020-09-25,IQ,341699,8867
2020-09-26,IQ,345969,8935
2020-09-27,IQ,349450,8990
2020-09-28,IQ,353566,9052
2020-09-29,IQ,358290,9122
2020-09-30,IQ,362981,9181
2020-10-01,IQ,367474,9231
2020-10-02,IQ,372259,9298
2020-10-03,IQ,375931,9347
2020-10-04,IQ,379141,9399
2020-10-05,IQ,382949,9464
2020-10-06,IQ,387121,9531
2020-10-07,IQ,391044,9604
2020-10-08,IQ,394566,9683
2020-10-09,IQ,397780,9735
2020-10-10,IQ,400124,9790
2020-10-11,IQ,402330,9852
2020-10-12,IQ,405437,9912
2020-10-13,IQ,409358,9970
2020-10-14,IQ,413215,10021
2020-10-15,IQ,416802,10086
2020-10-16,IQ,420303,10142
2020-10-17,IQ,423527,10198
2020-10-18,IQ,426634,10254
2020-10-19,IQ,430678,10317
2020-10-20,IQ,434598,10366
2020-02-21,IL,1,0 # wgArticleId=63399613 wgCurRevisionId=1021600685 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Israel_medical_cases_chart&oldid=1021600685&action=edit
2020-02-22,IL,1,0
2020-02-23,IL,1,0
2020-02-24,IL,2,0
2020-02-25,IL,2,0
2020-02-26,IL,2,0
2020-02-27,IL,3,0
2020-02-28,IL,6,0
2020-02-29,IL,6,0
2020-03-01,IL,7,0
2020-03-02,IL,12,0
2020-03-03,IL,15,0
2020-03-04,IL,15,0
2020-03-05,IL,17,0
2020-03-06,IL,21,0
2020-03-07,IL,25,0
2020-03-08,IL,34,0
2020-03-09,IL,38,0
2020-03-10,IL,71,0
2020-03-11,IL,90,0
2020-03-12,IL,112,0
2020-03-13,IL,147,0
2020-03-14,IL,176,0
2020-03-15,IL,215,0
2020-03-16,IL,288,0
2020-03-17,IL,382,0
2020-03-18,IL,507,0
2020-03-19,IL,643,0
2020-03-20,IL,811,1
2020-03-21,IL,1022,1
2020-03-22,IL,1276,1
2020-03-23,IL,1628,1
2020-03-24,IL,2051,4
2020-03-25,IL,2476,5
2020-03-26,IL,2996,10
2020-03-27,IL,3430,12
2020-03-28,IL,3909,13
2020-03-29,IL,4440,16
2020-03-30,IL,4988,17
2020-03-31,IL,5726,21
2020-04-01,IL,6429,29
2020-04-02,IL,7148,38
2020-04-03,IL,7747,43
2020-04-04,IL,8176,49
2020-04-05,IL,8759,56
2020-04-06,IL,9209,64
2020-04-07,IL,9586,72
2020-04-08,IL,9925,80
2020-04-09,IL,10268,89
2020-04-10,IL,10627,97
2020-04-11,IL,10972,103
2020-04-12,IL,11524,109
2020-04-13,IL,11962,118
2020-04-14,IL,12361,126
2020-04-15,IL,12672,139
2020-04-16,IL,12969,146
2020-04-17,IL,13267,155
2020-04-18,IL,13558,166
2020-04-19,IL,13834,174
2020-04-20,IL,14133,180
2020-04-21,IL,14415,190
2020-04-22,IL,14640,193
2020-04-23,IL,14916,197
2020-04-24,IL,15165,200
2020-04-25,IL,15324,203
2020-04-26,IL,15407,205
2020-04-27,IL,15534,209
2020-04-28,IL,15695,214
2020-04-29,IL,15777,220
2020-04-30,IL,15919,226
2020-05-01,IL,16035,230
2020-05-02,IL,16092,233
2020-05-03,IL,16119,236
2020-05-04,IL,16174,239
2020-05-05,IL,16207,241
2020-05-06,IL,16272,242
2020-05-07,IL,16333,243
2020-05-08,IL,16366,249
2020-05-09,IL,16386,252
2020-05-10,IL,16415,256
2020-05-11,IL,16454,261
2020-05-12,IL,16477,264
2020-05-13,IL,16516,267
2020-05-14,IL,16538,270
2020-05-15,IL,16550,270
2020-05-16,IL,16555,273
2020-05-17,IL,16570,277
2020-05-18,IL,16597,280
2020-05-19,IL,16619,282
2020-05-20,IL,16634,283
2020-05-21,IL,16651,283
2020-05-22,IL,16670,283
2020-05-23,IL,16675,283
2020-05-24,IL,16688,284
2020-05-25,IL,16710,286
2020-05-26,IL,16760,286
2020-05-27,IL,16800,288
2020-05-28,IL,16877,289
2020-05-29,IL,16990,289
2020-05-30,IL,17019,289
2020-05-31,IL,17106,289
2020-06-01,IL,17206,292
2020-06-02,IL,17327,294
2020-06-03,IL,17424,295
2020-06-04,IL,17566,295
2020-06-05,IL,17693,296
2020-06-06,IL,17771,300
2020-06-07,IL,17911,302
2020-06-08,IL,18090,302
2020-06-09,IL,18264,303
2020-06-10,IL,18504,304
2020-06-11,IL,18696,304
2020-06-12,IL,18880,304
2020-06-13,IL,19029,305
2020-06-14,IL,19165,307
2020-06-15,IL,19364,307
2020-06-16,IL,19663,308
2020-06-17,IL,19934,308
2020-06-18,IL,20236,308
2020-06-19,IL,20546,309
2020-06-20,IL,20707,310
2020-06-21,IL,20880,310
2020-06-22,IL,21225,311
2020-06-23,IL,21677,313
2020-06-24,IL,22164,316
2020-06-25,IL,22680,320
2020-06-26,IL,23144,323
2020-06-27,IL,23542,326
2020-06-28,IL,23927,328
2020-06-29,IL,24683,328
2020-06-30,IL,25472,329
2020-07-01,IL,26443,332
2020-07-02,IL,27592,333
2020-07-03,IL,28533,336
2020-07-04,IL,29354,341
2020-07-05,IL,30185,343
2020-07-06,IL,31319,351
2020-07-07,IL,32709,356
2020-07-08,IL,34036,361
2020-07-09,IL,35561,366
2020-07-10,IL,36971,370
2020-07-11,IL,38139,375
2020-07-12,IL,39378,382
2020-07-13,IL,41096,386
2020-07-14,IL,42698,393
2020-07-15,IL,44575,399
2020-07-16,IL,46512,408
2020-07-17,IL,48117,420
2020-07-18,IL,49565,428
2020-07-19,IL,50581,438
2020-07-20,IL,52468,450
2020-07-21,IL,54474,459
2020-07-22,IL,56518,465
2020-07-23,IL,58507,481
2020-07-24,IL,60338,489
2020-07-25,IL,61450,496
2020-07-26,IL,62492,507
2020-07-27,IL,64541,514
2020-07-28,IL,66666,522
2020-07-29,IL,68623,537
2020-07-30,IL,70411,552
2020-07-31,IL,71773,566
2020-08-01,IL,72398,580
2020-08-02,IL,73107,592
2020-08-03,IL,74907,607
2020-08-04,IL,76636,618
2020-08-05,IL,78326,628
2020-08-06,IL,80003,637
2020-08-07,IL,81768,649
2020-08-08,IL,82522,662
2020-08-09,IL,83446,670
2020-08-10,IL,85150,685
2020-08-11,IL,86973,696
2020-08-12,IL,88595,712
2020-08-13,IL,90239,728
2020-08-14,IL,91627,740
2020-08-15,IL,92384,750
2020-08-16,IL,93452,770
2020-08-17,IL,95102,774
2020-08-18,IL,96751,788
2020-08-19,IL,98392,800
2020-08-20,IL,99879,814
2020-08-21,IL,101373,827
2020-08-22,IL,102084,837
2020-08-23,IL,103049,850
2020-08-24,IL,104950,866
2020-08-25,IL,106906,885
2020-08-26,IL,108891,896
2020-08-27,IL,110996,907
2020-08-28,IL,112827,920
2020-08-29,IL,113737,925
2020-08-30,IL,114838,939
2020-08-31,IL,117016,962
2020-09-01,IL,119269,977
2020-09-02,IL,122461,990
2020-09-03,IL,125122,1006
2020-09-04,IL,127745,1018
2020-09-05,IL,129250,1033
2020-09-06,IL,131426,1045
2020-09-07,IL,134814,1062
2020-09-08,IL,138303,1082
2020-09-09,IL,142296,1097
2020-09-10,IL,146457,1111
2020-09-11,IL,150432,1131
2020-09-12,IL,153151,1146
2020-09-13,IL,156325,1163
2020-09-14,IL,161137,1183
2020-09-15,IL,166676,1199
2020-09-16,IL,171251,1225
2020-09-17,IL,176636,1242
2020-09-18,IL,181976,1263
2020-09-19,IL,185788,1291
2020-09-20,IL,188366,1312
2020-09-21,IL,192240,1344
2020-09-22,IL,199265,1370
2020-09-23,IL,206416,1395
2020-09-24,IL,214690,1426
2020-09-25,IL,223087,1455
2020-09-26,IL,228968,1482
2020-09-27,IL,232409,1514
2020-09-28,IL,233568,1542
2020-09-29,IL,238561,1577
2020-09-30,IL,247639,1614
2020-10-01,IL,255368,1660
2020-10-02,IL,262429,1685
2020-10-03,IL,265024,1723
2020-10-04,IL,267962,1760
2020-10-05,IL,273683,1787
2020-10-06,IL,278408,1832
2020-10-07,IL,282572,1858
2020-10-08,IL,286327,1905
2020-10-09,IL,289291,1945
2020-10-10,IL,290207,1980
2020-10-11,IL,291853,2026
2020-10-12,IL,295022,2056
2020-10-13,IL,297358,2094
2020-10-14,IL,299476,2129
2020-10-15,IL,301088,2159
2020-10-16,IL,302588,2194
2020-10-17,IL,303000,2226
2020-10-18,IL,303925,2259
2020-10-19,IL,305442,2290
2020-10-20,IL,306636,2310
2020-10-21,IL,307806,2335
2020-10-22,IL,308838,2364
2020-10-23,IL,309687,2390
2020-10-24,IL,309933,2417
2020-10-25,IL,310539,2452
2020-10-26,IL,311423,2480
2020-10-27,IL,312310,2508
2020-10-28,IL,313034,2517
2020-10-29,IL,313679,2536
2020-10-30,IL,314359,2548
2020-10-31,IL,314587,2573
2020-11-01,IL,315245,2592
2020-11-02,IL,316034,2607
2020-11-03,IL,316879,2633
2020-11-04,IL,317648,2648
2020-11-05,IL,318218,2662
2020-11-06,IL,318909,2678
2020-11-07,IL,319121,2686
2020-11-08,IL,319655,2693
2020-11-09,IL,320374,2700
2020-11-10,IL,321049,2710
2020-11-11,IL,321814,2717
2020-11-12,IL,322650,2729
2020-11-13,IL,323411,2734
2020-11-14,IL,323703,2746
2020-11-15,IL,324329,2755
2020-11-16,IL,325202,2763
2020-11-17,IL,326031,2775
2020-11-18,IL,326826,2782
2020-11-19,IL,327597,2790
2020-11-20,IL,328371,2796
2020-11-21,IL,328793,2808
2020-11-22,IL,329555,2824
2020-11-23,IL,330514,2831
2020-11-24,IL,331371,2837
2020-11-25,IL,332450,2842
2020-11-26,IL,333537,2851
2020-11-27,IL,334568,2858
2020-11-28,IL,335150,2867
2020-11-29,IL,336174,2877
2020-11-30,IL,337431,2883
2020-12-01,IL,338630,2893
2020-12-02,IL,340219,2898
2020-12-03,IL,341671,2908
2020-12-04,IL,343187,2918
2020-12-05,IL,344187,2928
2020-12-06,IL,345551,2936
2020-12-07,IL,347411,2943
2020-12-08,IL,349179,2955
2020-12-09,IL,351046,2968
2020-12-10,IL,353052,2981
2020-12-11,IL,354887,2992
2020-12-12,IL,356185,3008
2020-12-13,IL,357914,3017
2020-12-14,IL,360228,3028
2020-12-15,IL,363119,3040
2020-12-16,IL,365972,3055
2020-12-17,IL,368819,3072
2020-12-18,IL,371612,3088
2020-12-19,IL,373498,3107
2020-12-20,IL,376592,3126
2020-12-21,IL,380445,3142
2020-12-22,IL,384824,3155
2020-12-23,IL,388862,3180
2020-12-24,IL,392916,3195
2020-12-25,IL,396928,3215
2020-12-26,IL,399587,3238
2020-12-27,IL,403115,3259
2020-12-28,IL,408634,3291
2020-12-29,IL,414273,3316
2020-12-30,IL,420141,3332
2020-12-31,IL,426016,3368
2020-01-16,JP,1,0 # wgArticleId=63243366 wgCurRevisionId=1021543018 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Japan_medical_cases_chart&oldid=1021543018&action=edit
2020-01-24,JP,3,0
2020-01-25,JP,3,0
2020-01-26,JP,4,0
2020-01-27,JP,6,0
2020-01-28,JP,7,0
2020-01-29,JP,11,0
2020-01-30,JP,14,0
2020-01-31,JP,17,0
2020-02-01,JP,20,0
2020-02-04,JP,23,0
2020-02-05,JP,25,0
2020-02-08,JP,26,0
2020-02-12,JP,28,0
2020-02-13,JP,29,0
2020-02-14,JP,33,1
2020-02-15,JP,41,1
2020-02-16,JP,53,1
2020-02-17,JP,59,1
2020-02-18,JP,66,1
2020-02-19,JP,73,1
2020-02-20,JP,84,1
2020-02-21,JP,93,1
2020-02-22,JP,105,1
2020-02-23,JP,132,1
2020-02-24,JP,144,1
2020-02-25,JP,156,1
2020-02-26,JP,164,1
2020-02-27,JP,186,3
2020-02-28,JP,210,4
2020-02-29,JP,230,5
2020-03-01,JP,239,5
2020-03-02,JP,254,6
2020-03-03,JP,268,6
2020-03-04,JP,284,6
2020-03-05,JP,318,6
2020-03-06,JP,349,6
2020-03-07,JP,408,6
2020-03-08,JP,455,6
2020-03-09,JP,488,7
2020-03-10,JP,514,9
2020-03-11,JP,568,12
2020-03-12,JP,620,15
2020-03-13,JP,675,19
2020-03-14,JP,716,21
2020-03-15,JP,780,22
2020-03-16,JP,814,24
2020-03-17,JP,829,28
2020-03-18,JP,873,29
2020-03-19,JP,914,31
2020-03-20,JP,950,33
2020-03-21,JP,996,35
2020-03-22,JP,1046,36
2020-03-23,JP,1089,41
2020-03-24,JP,1128,42
2020-03-25,JP,1193,43
2020-03-26,JP,1292,45
2020-03-27,JP,1387,46
2020-03-28,JP,1499,49
2020-03-29,JP,1693,52
2020-03-30,JP,1866,54
2020-03-31,JP,1953,56
2020-04-01,JP,2178,57
2020-04-02,JP,2381,60
2020-04-03,JP,2617,63
2020-04-04,JP,2935,69
2020-04-05,JP,3271,70
2020-04-06,JP,3654,73
2020-04-07,JP,3906,80
2020-04-08,JP,4257,81
2020-04-09,JP,4768,85
2020-04-10,JP,5347,88
2020-04-11,JP,6005,94
2020-04-12,JP,6748,98
2020-04-13,JP,7255,102
2020-04-14,JP,7645,109
2020-04-15,JP,8100,119
2020-04-16,JP,8582,136
2020-04-17,JP,9167,148
2020-04-18,JP,9795,154
2020-04-19,JP,10219,161
2020-04-20,JP,10751,171
2020-04-21,JP,11119,186
2020-04-22,JP,11496,277
2020-04-23,JP,11919,287
2020-04-24,JP,12388,317
2020-04-25,JP,12829,334
2020-04-26,JP,13182,348
2020-04-27,JP,13385,351
2020-04-28,JP,13576,376
2020-04-29,JP,13852,389
2020-04-30,JP,14088,415
2020-05-01,JP,14281,432
2020-05-02,JP,14545,458
2020-05-03,JP,14839,492
2020-05-04,JP,15057,510
2020-05-05,JP,15231,521
2020-05-06,JP,15354,543
2020-05-07,JP,15463,551
2020-05-08,JP,15547,557
2020-05-09,JP,15649,600
2020-05-10,JP,15747,613
2020-05-11,JP,15798,621
2020-05-12,JP,15874,643
2020-05-13,JP,16024,668
2020-05-14,JP,16079,687
2020-05-15,JP,16193,710
2020-05-16,JP,16237,725
2020-05-17,JP,16285,744
2020-05-18,JP,16305,749
2020-05-19,JP,16365,763
2020-05-20,JP,16385,771
2020-05-21,JP,16424,777
2020-05-22,JP,16513,796
2020-05-23,JP,16536,808
2020-05-24,JP,16550,820
2020-05-25,JP,16581,830
2020-05-26,JP,16623,846
2020-05-27,JP,16651,858
2020-05-28,JP,16683,867
2020-05-29,JP,16719,874
2020-05-30,JP,16804,886
2020-05-31,JP,16851,891
2020-06-01,JP,16884,892
2020-06-02,JP,16930,894
2020-06-03,JP,16986,900
2020-06-04,JP,17018,903
2020-06-05,JP,17064,907
2020-06-06,JP,17103,914
2020-06-07,JP,17141,916
2020-06-08,JP,17174,916
2020-06-09,JP,17210,916
2020-06-10,JP,17251,919
2020-06-11,JP,17292,920
2020-06-12,JP,17332,922
2020-06-13,JP,17382,924
2020-06-14,JP,17429,925
2020-06-15,JP,17502,925
2020-06-16,JP,17587,927
2020-06-17,JP,17628,931
2020-06-18,JP,17668,935
2020-06-19,JP,17740,935
2020-06-20,JP,17799,952
2020-06-21,JP,17864,953
2020-06-22,JP,17916,953
2020-06-23,JP,17968,955
2020-06-24,JP,18024,963
2020-06-25,JP,18110,968
2020-06-26,JP,18197,969
2020-06-27,JP,18297,971
2020-06-28,JP,18390,971
2020-06-29,JP,18476,972
2020-06-30,JP,18593,972
2020-07-01,JP,18723,974
2020-07-02,JP,18874,975
2020-07-03,JP,19068,976
2020-07-04,JP,19282,977
2020-07-05,JP,19522,977
2020-07-06,JP,19775,977
2020-07-07,JP,19981,978
2020-07-08,JP,20174,980
2020-07-09,JP,20371,981
2020-07-10,JP,20719,982
2020-07-11,JP,21129,982
2020-07-12,JP,21502,982
2020-07-13,JP,21868,982
2020-07-14,JP,22220,982
2020-07-15,JP,22508,984
2020-07-16,JP,22890,985
2020-07-17,JP,23473,985
2020-07-18,JP,24132,985
2020-07-19,JP,24642,985
2020-07-20,JP,25096,985
2020-07-21,JP,25736,988
2020-07-22,JP,26303,989
2020-07-23,JP,27029,990
2020-07-24,JP,27956,992
2020-07-25,JP,28786,993
2020-07-26,JP,29382,996
2020-07-27,JP,29989,996
2020-07-28,JP,30961,998
2020-07-29,JP,31901,1001
2020-07-30,JP,33049,1004
2020-07-31,JP,34372,1006
2020-08-01,JP,35836,1011
2020-08-02,JP,36689,1011
2020-08-03,JP,38687,1012
2020-08-04,JP,39858,1016
2020-08-05,JP,41129,1022
2020-08-06,JP,42263,1026
2020-08-07,JP,43815,1033
2020-08-08,JP,45439,1039
2020-08-09,JP,46783,1040
2020-08-10,JP,47990,1047
2020-08-11,JP,48928,1052
2020-08-12,JP,50210,1059
2020-08-13,JP,51147,1063
2020-08-14,JP,52217,1073
2020-08-15,JP,53577,1085
2020-08-16,JP,54714,1088
2020-08-17,JP,55667,1099
2020-08-18,JP,56685,1115
2020-08-19,JP,57550,1128
2020-08-20,JP,58501,1144
2020-08-21,JP,59721,1155
2020-08-22,JP,60733,1169
2020-08-23,JP,61747,1176
2020-08-24,JP,62507,1181
2020-08-25,JP,63121,1196
2020-08-26,JP,63822,1209
2020-08-27,JP,64668,1226
2020-08-28,JP,65573,1238
2020-08-29,JP,66423,1255
2020-08-30,JP,67264,1264
2020-08-31,JP,67865,1279
2020-09-01,JP,68392,1296
2020-09-02,JP,69001,1307
2020-09-03,JP,69599,1319
2020-09-04,JP,70268,1330
2020-09-05,JP,70876,1349
2020-09-06,JP,71419,1357
2020-09-07,JP,71856,1363
2020-09-08,JP,72234,1377
2020-09-09,JP,72726,1393
2020-09-10,JP,73221,1406
2020-09-11,JP,73901,1412
2020-09-12,JP,74544,1423
2020-09-13,JP,75218,1439
2020-09-14,JP,75657,1442
2020-09-15,JP,75958,1451
2020-09-16,JP,76448,1461
2020-09-17,JP,77009,1473
2020-09-18,JP,77494,1482
2020-09-19,JP,78073,1495
2020-09-20,JP,78657,1500
2020-09-21,JP,79140,1500
2020-09-22,JP,79438,1508
2020-09-23,JP,79768,1512
2020-09-24,JP,80041,1520
2020-09-25,JP,80497,1532
2020-09-26,JP,81055,1540
2020-09-27,JP,81690,1545
2020-09-28,JP,82131,1548
2020-09-29,JP,82494,1557
2020-09-30,JP,83010,1564
2020-10-01,JP,83563,1571
2020-10-02,JP,84215,1578
2020-10-03,JP,84768,1590
2020-10-04,JP,85339,1597
2020-10-05,JP,85739,1599
2020-10-06,JP,86047,1602
2020-10-07,JP,86543,1605
2020-10-08,JP,87020,1613
2020-10-09,JP,87639,1616
2020-10-10,JP,88233,1624
2020-10-11,JP,88912,1627
2020-10-12,JP,89347,1629
2020-10-13,JP,89673,1634
2020-10-14,JP,90140,1638
2020-10-15,JP,90710,1646
2020-10-16,JP,91431,1650
2020-10-17,JP,92063,1661
2020-10-18,JP,92656,1670
2020-10-19,JP,93217,1674
2020-10-20,JP,93480,1676
2020-10-21,JP,93933,1679
2020-10-22,JP,94524,1685
2020-10-23,JP,95138,1694
2020-10-24,JP,95835,1706
2020-10-25,JP,96534,1711
2020-10-26,JP,97074,1718
2020-10-27,JP,97498,1725
2020-10-28,JP,98116,1730
2020-10-29,JP,98852,1733
2020-10-30,JP,99622,1744
2020-10-31,JP,100392,1755
2020-11-01,JP,101146,1766
2020-11-02,JP,101813,1774
2020-11-03,JP,102281,1780
2020-11-04,JP,102900,1786
2020-11-05,JP,103838,1794
2020-11-06,JP,104782,1806
2020-11-07,JP,105914,1809
2020-11-08,JP,107086,1812
2020-11-09,JP,108084,1818
2020-11-10,JP,108983,1829
2020-11-11,JP,110156,1841
2020-11-12,JP,111711,1851
2020-11-13,JP,113298,1867
2020-11-14,JP,114983,1880
2020-11-15,JP,116677,1883
2020-11-16,JP,118136,1885
2020-11-17,JP,119326,1903
2020-11-18,JP,120815,1913
2020-11-19,JP,122966,1922
2020-11-20,JP,125267,1943
2020-11-21,JP,127665,1963
2020-11-22,JP,130179,1974
2020-11-23,JP,132358,1981
2020-11-24,JP,133929,1989
2020-11-25,JP,135400,2001
2020-11-26,JP,137261,2022
2020-11-27,JP,139491,2051
2020-11-28,JP,142068,2074
2020-11-29,JP,144653,2106
2020-11-30,JP,146760,2119
2020-12-01,JP,148694,2139
2020-12-02,JP,150386,2172
2020-12-03,JP,152827,2213
2020-12-04,JP,155232,2240
2020-12-05,JP,157674,2283
2020-12-06,JP,160098,2315
2020-12-07,JP,162067,2335
2020-12-08,JP,163929,2382
2020-12-09,JP,165840,2420
2020-12-10,JP,168573,2465
2020-12-11,JP,171542,2502
2020-12-12,JP,174299,2534
2020-12-13,JP,177287,2562
2020-12-14,JP,179653,2585
2020-12-15,JP,181870,2643
2020-12-16,JP,184042,2688
2020-12-17,JP,187103,2739
2020-12-18,JP,190138,2783
2020-12-19,JP,193031,2828
2020-12-20,JP,195880,2873
2020-12-21,JP,198523,2900
2020-12-22,JP,200658,2944
2020-12-23,JP,203113,2994
2020-12-24,JP,206139,3050
2020-12-25,JP,209980,3105
2020-12-26,JP,213547,3155
2020-12-27,JP,217312,3213
2020-12-28,JP,220236,3252
2020-12-29,JP,223120,3306
2020-12-30,JP,226596,3349
2020-12-31,JP,230304,3414
2020-03-02,JO,1,0 # wgArticleId=63522335 wgCurRevisionId=1020848634 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Jordan_medical_cases_chart&oldid=1020848634&action=edit
2020-03-14,JO,1,0
2020-03-15,JO,12,0
2020-03-16,JO,29,0
2020-03-17,JO,40,0
2020-03-18,JO,56,0
2020-03-19,JO,69,0
2020-03-20,JO,84,0
2020-03-21,JO,99,0
2020-03-22,JO,112,0
2020-03-23,JO,127,0
2020-03-24,JO,153,0
2020-03-25,JO,172,0
2020-03-26,JO,212,0
2020-03-27,JO,235,0
2020-03-28,JO,246,1
2020-03-29,JO,259,3
2020-03-30,JO,268,5
2020-03-31,JO,274,5
2020-04-01,JO,278,5
2020-04-02,JO,299,5
2020-04-03,JO,310,5
2020-04-04,JO,323,5
2020-04-05,JO,345,5
2020-04-06,JO,349,6
2020-04-07,JO,353,6
2020-04-08,JO,358,6
2020-04-09,JO,372,7
2020-04-10,JO,372,7
2020-04-11,JO,381,7
2020-04-12,JO,389,7
2020-04-13,JO,391,7
2020-04-14,JO,397,7
2020-04-15,JO,401,7
2020-04-16,JO,402,7
2020-04-17,JO,407,7
2020-04-18,JO,413,7
2020-04-19,JO,417,7
2020-04-20,JO,425,7
2020-04-21,JO,428,7
2020-04-22,JO,435,7
2020-04-23,JO,437,7
2020-04-24,JO,441,7
2020-04-25,JO,444,7
2020-04-26,JO,447,7
2020-04-27,JO,449,7
2020-04-28,JO,449,8
2020-04-29,JO,451,8
2020-04-30,JO,453,8
2020-05-01,JO,459,8
2020-05-02,JO,460,9
2020-05-03,JO,461,9
2020-05-04,JO,465,9
2020-05-05,JO,471,9
2020-05-06,JO,473,9
2020-05-07,JO,494,9
2020-05-08,JO,508,9
2020-05-09,JO,522,9
2020-05-10,JO,540,9
2020-05-11,JO,562,9
2020-05-12,JO,576,9
2020-05-13,JO,582,9
2020-05-14,JO,586,9
2020-05-15,JO,596,9
2020-05-16,JO,607,9
2020-05-29,JO,730,9
2020-03-13,KZ,4,0 # wgArticleId=64240641 wgCurRevisionId=1015722208 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Kazakhstan_medical_cases_chart&oldid=1015722208&action=edit
2020-03-14,KZ,6,0
2020-03-15,KZ,9,0
2020-03-16,KZ,10,0
2020-03-17,KZ,33,0
2020-03-18,KZ,36,0
2020-03-19,KZ,44,0
2020-03-20,KZ,52,0
2020-03-21,KZ,54,0
2020-03-22,KZ,60,0
2020-03-23,KZ,62,0
2020-03-24,KZ,72,0
2020-03-25,KZ,80,0
2020-03-26,KZ,113,1
2020-03-27,KZ,150,1
2020-03-28,KZ,228,1
2020-03-29,KZ,284,1
2020-03-30,KZ,308,1
2020-03-31,KZ,340,2
2020-04-01,KZ,386,3
2020-04-02,KZ,435,3
2020-04-03,KZ,464,3
2020-04-04,KZ,531,5
2020-04-05,KZ,584,6
2020-04-06,KZ,662,6
2020-04-07,KZ,697,6
2020-04-08,KZ,727,7
2020-04-09,KZ,781,8
2020-04-10,KZ,812,10
2020-04-11,KZ,865,10
2020-04-12,KZ,951,10
2020-04-13,KZ,1091,12
2020-04-14,KZ,1232,14
2020-04-15,KZ,1295,16
2020-04-16,KZ,1402,17
2020-04-17,KZ,1546,17
2020-04-18,KZ,1630,17
2020-04-19,KZ,1711,19
2020-04-20,KZ,1852,19
2020-04-21,KZ,1995,19
2020-04-22,KZ,2135,19
2020-04-23,KZ,2289,20
2020-04-24,KZ,2416,25
2020-04-25,KZ,2601,25
2020-04-26,KZ,2717,25
2020-04-27,KZ,2860,25
2020-04-28,KZ,3027,25
2020-04-29,KZ,3138,25
2020-04-30,KZ,3402,25
2020-05-01,KZ,3597,25
2020-05-02,KZ,3857,25
2020-05-03,KZ,3920,27
2020-05-04,KZ,4049,29
2020-05-05,KZ,4205,29
2020-05-06,KZ,4422,30
2020-05-07,KZ,4578,30
2020-05-08,KZ,4834,31
2020-05-09,KZ,4975,31
2020-05-10,KZ,5090,31
2020-05-11,KZ,5207,32
2020-05-12,KZ,5279,32
2020-05-13,KZ,5417,32
2020-05-14,KZ,5571,32
2020-05-15,KZ,5689,34
2020-05-16,KZ,5850,34
2020-05-17,KZ,6157,34
2020-05-18,KZ,6440,35
2020-05-19,KZ,6751,35
2020-05-20,KZ,6969,35
2020-05-21,KZ,7234,35
2020-05-22,KZ,7597,35
2020-05-23,KZ,7919,35
2020-05-24,KZ,8322,35
2020-05-25,KZ,8531,35
2020-05-26,KZ,8969,35
2020-05-27,KZ,9304,37
2020-05-28,KZ,9576,37
2020-05-29,KZ,9932,37
2020-05-30,KZ,10382,37
2020-05-31,KZ,10858,38
2020-06-01,KZ,11308,41
2020-06-02,KZ,11571,41
2020-06-03,KZ,11796,44
2020-06-04,KZ,12067,52
2020-06-05,KZ,12312,52
2020-06-06,KZ,12511,53
2020-06-07,KZ,12694,53
2020-06-08,KZ,12859,56
2020-06-09,KZ,13074,61
2020-06-10,KZ,13319,67
2020-06-11,KZ,13588,67
2020-06-12,KZ,13872,68
2020-06-13,KZ,14238,73
2020-06-14,KZ,14496,76
2020-06-15,KZ,14809,81
2020-06-16,KZ,15192,88
2020-06-17,KZ,15542,97
2020-06-18,KZ,15877,100
2020-06-19,KZ,16351,113
2020-06-20,KZ,16779,118
2020-06-21,KZ,17225,120
2020-06-22,KZ,17732,127
2020-06-23,KZ,18231,134
2020-06-24,KZ,18765,136
2020-06-25,KZ,19285,140
2020-06-26,KZ,19750,140
2020-06-27,KZ,20319,158
2020-06-28,KZ,20780,178
2020-06-29,KZ,21327,188
2020-06-30,KZ,21819,188
2020-07-01,KZ,22308,188
2020-07-02,KZ,42574,188
2020-07-03,KZ,44075,188
2020-07-04,KZ,45719,188
2020-07-05,KZ,47171,188
2020-07-06,KZ,48574,188
2020-07-07,KZ,49683,264
2020-07-08,KZ,51059,264
2020-07-09,KZ,53021,264
2020-07-10,KZ,54747,264
2020-07-11,KZ,56455,264
2020-07-12,KZ,58253,375
2020-07-13,KZ,59899,375
2020-07-14,KZ,61755,375
2020-07-15,KZ,65188,375
2020-07-16,KZ,66895,375
2020-07-17,KZ,68703,375
2020-07-18,KZ,70339,375
2020-07-19,KZ,71390,425
2020-07-20,KZ,72405,500
2020-07-21,KZ,73468,585
2020-07-22,KZ,75153,585
2020-07-23,KZ,76799,585
2020-07-24,KZ,78486,585
2020-07-25,KZ,80226,585
2020-07-26,KZ,81720,585
2020-07-27,KZ,83122,585
2020-07-28,KZ,84648,585
2020-07-29,KZ,86192,793
2020-07-30,KZ,87664,793
2020-07-31,KZ,89078,793
2020-08-01,KZ,90367,988
2020-08-02,KZ,91593,1024
2020-08-03,KZ,92662,1058
2020-08-04,KZ,93820,1091
2020-08-05,KZ,94882,1125
2020-08-06,KZ,95942,1159
2020-08-07,KZ,96922,1189
2020-08-08,KZ,97829,1218
2020-08-09,KZ,98701,1246
2020-08-10,KZ,99442,1269
2020-08-11,KZ,100164,1291
2020-08-12,KZ,100855,1313
2020-08-13,KZ,101372,1335
2020-08-14,KZ,101848,1356
2020-08-15,KZ,102287,1377
2020-08-16,KZ,102696,1397
2020-08-17,KZ,103033,1415
2020-08-18,KZ,103300,1431
2020-08-19,KZ,103571,1446
2020-08-20,KZ,103815,1461
2020-08-21,KZ,104071,1481
2020-08-22,KZ,104313,1496
2020-08-23,KZ,104543,1510
2020-08-24,KZ,104718,1523
2020-08-25,KZ,104902,1534
2020-01-20,KR,1,0 # wgArticleId=63231606 wgCurRevisionId=1021489725 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/South_Korea_medical_cases_chart&oldid=1021489725&action=edit
2020-01-24,KR,2,0
2020-01-25,KR,2,0
2020-01-26,KR,3,0
2020-01-27,KR,4,0
2020-01-30,KR,6,0
2020-01-31,KR,11,0
2020-02-01,KR,12,0
2020-02-02,KR,15,0
2020-02-03,KR,15,0
2020-02-04,KR,16,0
2020-02-05,KR,19,0
2020-02-06,KR,23,0
2020-02-07,KR,24,0
2020-02-08,KR,24,0
2020-02-09,KR,27,0
2020-02-10,KR,27,0
2020-02-11,KR,28,0
2020-02-16,KR,29,0
2020-02-17,KR,30,0
2020-02-18,KR,31,0
2020-02-19,KR,51,0
2020-02-20,KR,104,1
2020-02-21,KR,204,2
2020-02-22,KR,433,2
2020-02-23,KR,602,4
2020-02-24,KR,833,7
2020-02-25,KR,977,10
2020-02-26,KR,1261,12
2020-02-27,KR,1766,13
2020-02-28,KR,2337,13
2020-02-29,KR,3150,17
2020-03-01,KR,4212,22
2020-03-02,KR,4812,28
2020-03-03,KR,5328,32
2020-03-04,KR,5766,35
2020-03-05,KR,6284,42
2020-03-06,KR,6767,44
2020-03-07,KR,7134,50
2020-03-08,KR,7382,51
2020-03-09,KR,7513,54
2020-03-10,KR,7755,60
2020-03-11,KR,7869,66
2020-03-12,KR,7979,67
2020-03-13,KR,8086,72
2020-03-14,KR,8162,75
2020-03-15,KR,8236,75
2020-03-16,KR,8320,81
2020-03-17,KR,8413,84
2020-03-18,KR,8565,91
2020-03-19,KR,8652,94
2020-03-20,KR,8799,102
2020-03-21,KR,8897,104
2020-03-22,KR,8961,111
2020-03-23,KR,9037,120
2020-03-24,KR,9137,126
2020-03-25,KR,9241,131
2020-03-26,KR,9332,139
2020-03-27,KR,9478,144
2020-03-28,KR,9583,152
2020-03-29,KR,9661,158
2020-03-30,KR,9786,162
2020-03-31,KR,9887,165
2020-04-01,KR,9976,169
2020-04-02,KR,10062,174
2020-04-03,KR,10156,177
2020-04-04,KR,10237,183
2020-04-05,KR,10284,186
2020-04-06,KR,10331,192
2020-04-07,KR,10384,200
2020-04-08,KR,10423,204
2020-04-09,KR,10450,208
2020-04-10,KR,10480,211
2020-04-11,KR,10512,214
2020-04-12,KR,10537,217
2020-04-13,KR,10564,222
2020-04-14,KR,10591,225
2020-04-15,KR,10613,229
2020-04-16,KR,10635,230
2020-04-17,KR,10653,232
2020-04-18,KR,10661,234
2020-04-19,KR,10674,236
2020-04-20,KR,10683,237
2020-04-21,KR,10694,238
2020-04-22,KR,10702,240
2020-04-23,KR,10708,240
2020-04-24,KR,10718,240
2020-04-25,KR,10728,242
2020-04-26,KR,10738,243
2020-04-27,KR,10752,244
2020-04-28,KR,10761,246
2020-04-29,KR,10765,247
2020-04-30,KR,10774,248
2020-05-01,KR,10780,250
2020-05-02,KR,10793,250
2020-05-03,KR,10801,252
2020-05-04,KR,10804,254
2020-05-05,KR,10806,255
2020-05-06,KR,10810,256
2020-05-07,KR,10822,256
2020-05-08,KR,10840,256
2020-05-09,KR,10874,256
2020-05-10,KR,10909,256
2020-05-11,KR,10936,258
2020-05-12,KR,10962,259
2020-05-13,KR,10991,260
2020-05-14,KR,11018,260
2020-05-15,KR,11037,262
2020-05-16,KR,11050,262
2020-05-17,KR,11065,263
2020-05-18,KR,11078,263
2020-05-19,KR,11110,263
2020-05-20,KR,11122,264
2020-05-21,KR,11142,264
2020-05-22,KR,11165,266
2020-05-23,KR,11190,266
2020-05-24,KR,11206,267
2020-05-25,KR,11225,269
2020-05-26,KR,11265,269
2020-05-27,KR,11344,269
2020-05-28,KR,11402,269
2020-05-29,KR,11441,269
2020-05-30,KR,11468,270
2020-05-31,KR,11503,271
2020-06-01,KR,11541,272
2020-06-02,KR,11590,273
2020-06-03,KR,11629,273
2020-06-04,KR,11668,273
2020-06-05,KR,11719,273
2020-06-06,KR,11776,273
2020-06-07,KR,11814,273
2020-06-08,KR,11852,274
2020-06-09,KR,11902,276
2020-06-10,KR,11947,276
2020-06-11,KR,12003,277
2020-06-12,KR,12051,277
2020-06-13,KR,12085,277
2020-06-14,KR,12121,277
2020-06-15,KR,12155,278
2020-06-16,KR,12198,279
2020-06-17,KR,12257,280
2020-06-18,KR,12306,280
2020-06-19,KR,12373,280
2020-06-20,KR,12421,280
2020-06-21,KR,12438,280
2020-06-22,KR,12484,281
2020-06-23,KR,12535,281
2020-06-24,KR,12563,282
2020-06-25,KR,12602,282
2020-06-26,KR,12653,282
2020-06-27,KR,12715,282
2020-06-28,KR,12757,282
2020-06-29,KR,12800,282
2020-06-30,KR,12850,282
2020-07-01,KR,12904,282
2020-07-02,KR,12967,282
2020-07-03,KR,13030,283
2020-07-04,KR,13091,283
2020-07-05,KR,13137,284
2020-07-06,KR,13181,285
2020-07-07,KR,13244,285
2020-07-08,KR,13293,287
2020-07-09,KR,13338,288
2020-07-10,KR,13373,288
2020-07-11,KR,13417,289
2020-07-12,KR,13479,289
2020-07-13,KR,13512,289
2020-07-14,KR,13551,289
2020-07-15,KR,13612,291
2020-07-16,KR,13672,293
2020-07-17,KR,13711,294
2020-07-18,KR,13745,295
2020-07-19,KR,13771,296
2020-07-20,KR,13816,296
2020-07-21,KR,13879,297
2020-07-22,KR,13938,297
2020-07-23,KR,13979,298
2020-07-24,KR,14092,298
2020-07-25,KR,14150,298
2020-07-26,KR,14175,299
2020-07-27,KR,14203,300
2020-07-28,KR,14251,300
2020-07-29,KR,14269,300
2020-07-30,KR,14305,301
2020-07-31,KR,14336,301
2020-08-01,KR,14366,301
2020-08-02,KR,14389,301
2020-08-03,KR,14423,301
2020-08-04,KR,14456,302
2020-08-05,KR,14499,302
2020-08-06,KR,14519,303
2020-08-07,KR,14562,304
2020-08-08,KR,14598,305
2020-08-09,KR,14626,305
2020-08-10,KR,14660,305
2020-08-11,KR,14714,305
2020-08-12,KR,14770,305
2020-08-13,KR,14873,305
2020-08-14,KR,15039,305
2020-08-15,KR,15318,305
2020-08-16,KR,15515,305
2020-08-17,KR,15761,306
2020-08-18,KR,16058,306
2020-08-19,KR,16346,307
2020-08-20,KR,16670,309
2020-08-21,KR,17002,309
2020-08-22,KR,17399,309
2020-08-23,KR,17665,309
2020-08-24,KR,17945,310
2020-08-25,KR,18265,312
2020-08-26,KR,18706,313
2020-08-27,KR,19077,316
2020-08-28,KR,19400,321
2020-08-29,KR,19699,323
2020-08-30,KR,19947,324
2020-08-31,KR,20182,324
2020-09-01,KR,20449,326
2020-09-02,KR,20644,329
2020-09-03,KR,20842,331
2020-09-04,KR,21010,333
2020-09-05,KR,21177,334
2020-09-06,KR,21296,336
2020-09-07,KR,21432,341
2020-09-08,KR,21588,344
2020-09-09,KR,21743,346
2020-09-10,KR,21919,350
2020-09-11,KR,22055,355
2020-09-12,KR,22176,358
2020-09-13,KR,22285,363
2020-09-14,KR,22391,367
2020-09-15,KR,22504,367
2020-09-16,KR,22657,372
2020-09-17,KR,22783,377
2020-09-18,KR,22893,378
2020-09-19,KR,22975,383
2020-09-20,KR,23045,385
2020-09-21,KR,23106,388
2020-09-22,KR,23216,388
2020-09-23,KR,23341,393
2020-09-24,KR,23455,395
2020-09-25,KR,23516,399
2020-09-26,KR,23611,401
2020-09-27,KR,23661,406
2020-09-28,KR,23699,407
2020-09-29,KR,23812,413
2020-09-30,KR,23889,415
2020-10-01,KR,23952,416
2020-10-02,KR,24027,420
2020-10-03,KR,24091,421
2020-10-04,KR,24164,422
2020-10-05,KR,24239,422
2020-10-06,KR,24353,425
2020-10-07,KR,24422,427
2020-10-08,KR,24476,428
2020-10-09,KR,24548,430
2020-10-10,KR,24606,432
2020-10-11,KR,24703,433
2020-10-12,KR,24805,434
2020-10-13,KR,24889,438
2020-10-14,KR,24988,439
2020-10-15,KR,25035,441
2020-10-16,KR,25108,443
2020-10-17,KR,25199,444
2020-10-18,KR,25275,444
2020-10-19,KR,25333,447
2020-10-20,KR,25424,450
2020-10-21,KR,25543,453
2020-10-22,KR,25698,455
2020-10-23,KR,25775,457
2020-10-24,KR,25836,457
2020-10-25,KR,25955,457
2020-10-26,KR,26043,460
2020-10-27,KR,26146,461
2020-10-28,KR,26271,462
2020-10-29,KR,26385,463
2020-10-30,KR,26511,464
2020-10-31,KR,26635,466
2020-11-01,KR,26732,468
2020-11-02,KR,26807,472
2020-11-03,KR,26925,474
2020-11-04,KR,27050,475
2020-11-05,KR,27195,476
2020-11-06,KR,27284,477
2020-11-07,KR,27427,478
2020-11-08,KR,27553,480
2020-11-09,KR,27653,485
2020-11-10,KR,27799,487
2020-11-11,KR,27942,487
2020-11-12,KR,28133,488
2020-11-13,KR,28338,492
2020-11-14,KR,28546,493
2020-11-15,KR,28769,494
2020-11-16,KR,28998,494
2020-11-17,KR,29311,496
2020-11-18,KR,29654,498
2020-11-19,KR,30017,501
2020-11-20,KR,30403,503
2020-11-21,KR,30733,505
2020-11-22,KR,31004,509
2020-11-23,KR,31353,510
2020-11-24,KR,31735,513
2020-11-25,KR,32318,515
2020-11-26,KR,32887,516
2020-11-27,KR,33375,522
2020-11-28,KR,33824,523
2020-11-29,KR,34201,526
2020-11-30,KR,34652,526
2020-12-01,KR,35163,526
2020-12-02,KR,35703,529
2020-12-03,KR,36332,536
2020-12-04,KR,36915,540
2020-12-05,KR,37546,545
2020-12-06,KR,38161,549
2020-12-07,KR,38755,552
2020-12-08,KR,39432,556
2020-12-09,KR,40098,564
2020-12-10,KR,40786,572
2020-12-11,KR,41736,578
2020-12-12,KR,42766,580
2020-12-13,KR,43484,587
2020-12-14,KR,44364,600
2020-12-15,KR,45442,612
2020-12-16,KR,46453,634
2020-12-17,KR,47515,645
2020-12-18,KR,48570,659
2020-12-19,KR,49665,674
2020-12-20,KR,50591,698
2020-12-21,KR,51460,722
2020-12-22,KR,52550,739
2020-12-23,KR,53533,756
2020-12-24,KR,54770,773
2020-12-25,KR,55902,793
2020-12-26,KR,56872,808
2020-12-27,KR,57680,819
2020-12-28,KR,58725,859
2020-12-29,KR,59773,879
2020-12-30,KR,60740,900
2020-12-31,KR,61769,917
2020-02-24,KW,5,0 # wgArticleId=63611049 wgCurRevisionId=1021486719 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Kuwait_medical_cases_chart&oldid=1021486719&action=edit
2020-02-25,KW,11,0
2020-02-26,KW,26,0
2020-02-27,KW,43,0
2020-02-28,KW,45,0
2020-02-29,KW,45,0
2020-03-01,KW,46,0
2020-03-02,KW,56,0
2020-03-03,KW,56,0
2020-03-04,KW,56,0
2020-03-05,KW,58,0
2020-03-06,KW,58,0
2020-03-07,KW,61,0
2020-03-08,KW,64,0
2020-03-09,KW,65,0
2020-03-10,KW,69,0
2020-03-11,KW,72,0
2020-03-12,KW,80,0
2020-03-13,KW,100,0
2020-03-14,KW,104,0
2020-03-15,KW,112,0
2020-03-16,KW,123,0
2020-03-17,KW,130,0
2020-03-18,KW,142,0
2020-03-19,KW,148,0
2020-03-20,KW,159,0
2020-03-21,KW,176,0
2020-03-22,KW,188,0
2020-03-23,KW,189,0
2020-03-24,KW,191,0
2020-03-25,KW,195,0
2020-03-26,KW,208,0
2020-03-27,KW,225,0
2020-03-28,KW,235,0
2020-03-29,KW,255,0
2020-03-30,KW,266,0
2020-03-31,KW,289,0
2020-04-01,KW,317,0
2020-04-02,KW,342,0
2020-04-03,KW,417,0
2020-04-04,KW,455,1
2020-04-05,KW,556,1
2020-04-06,KW,665,1
2020-04-07,KW,743,1
2020-04-08,KW,855,1
2020-04-09,KW,910,1
2020-04-10,KW,993,1
2020-04-11,KW,1154,1
2020-04-12,KW,1234,1
2020-04-13,KW,1300,2
2020-04-14,KW,1355,3
2020-04-15,KW,1405,3
2020-04-16,KW,1524,3
2020-04-17,KW,1658,5
2020-04-18,KW,1751,6
2020-04-19,KW,1915,7
2020-04-20,KW,1995,9
2020-04-21,KW,2080,11
2020-04-22,KW,2248,13
2020-04-23,KW,2399,14
2020-04-24,KW,2614,15
2020-04-25,KW,2892,19
2020-04-26,KW,3075,20
2020-04-27,KW,3288,22
2020-04-28,KW,3440,23
2020-04-29,KW,3740,24
2020-04-30,KW,4024,26
2020-05-01,KW,4377,30
2020-05-02,KW,4619,33
2020-05-03,KW,4983,38
2020-05-04,KW,5278,40
2020-05-05,KW,5804,40
2020-05-06,KW,6289,42
2020-05-07,KW,6567,44
2020-05-08,KW,7208,47
2020-05-09,KW,7623,49
2020-05-10,KW,8688,58
2020-05-11,KW,9286,65
2020-05-12,KW,10277,75
2020-05-13,KW,11028,82
2020-05-14,KW,11975,88
2020-05-15,KW,12860,96
2020-05-16,KW,13802,107
2020-05-17,KW,14850,112
2020-05-18,KW,15691,118
2020-05-19,KW,16764,121
2020-05-20,KW,17568,124
2020-05-21,KW,18609,129
2020-05-22,KW,19564,138
2020-05-23,KW,20464,148
2020-05-24,KW,21302,156
2020-05-25,KW,21967,165
2020-05-26,KW,22575,172
2020-05-27,KW,23267,175
2020-05-28,KW,24112,185
2020-05-29,KW,25184,194
2020-05-30,KW,26192,205
2020-05-31,KW,27043,212
2020-06-01,KW,27762,220
2020-06-02,KW,28649,226
2020-06-03,KW,29359,230
2020-06-04,KW,29921,236
2020-06-05,KW,30644,244
2020-06-06,KW,31131,254
2020-06-07,KW,31848,264
2020-06-08,KW,32510,269
2020-06-09,KW,33140,273
2020-06-10,KW,33823,275
2020-06-11,KW,34432,279
2020-06-12,KW,34952,285
2020-06-13,KW,35466,289
2020-06-14,KW,35920,296
2020-06-15,KW,36431,298
2020-06-16,KW,36958,303
2020-06-17,KW,37533,306
2020-06-18,KW,38074,308
2020-06-19,KW,38678,313
2020-06-20,KW,39145,319
2020-06-21,KW,39650,326
2020-06-22,KW,40291,330
2020-06-23,KW,41033,334
2020-06-24,KW,41879,337
2020-06-25,KW,42788,339
2020-06-26,KW,43703,341
2020-06-27,KW,44391,344
2020-06-28,KW,44942,348
2020-06-29,KW,45524,350
2020-06-30,KW,46195,354
2020-07-01,KW,46940,358
2020-07-02,KW,47859,359
2020-07-03,KW,48672,360
2020-07-04,KW,49303,365
2020-07-05,KW,49941,368
2020-07-06,KW,50644,373
2020-07-07,KW,51245,377
2020-07-08,KW,52007,379
2020-07-09,KW,52840,382
2020-07-10,KW,53580,383
2020-07-11,KW,54058,386
2020-07-12,KW,54894,390
2020-07-13,KW,55508,393
2020-07-14,KW,56174,396
2020-07-15,KW,56877,399
2020-07-16,KW,57668,402
2020-07-17,KW,58221,404
2020-07-18,KW,58904,407
2020-07-19,KW,59204,408
2020-07-20,KW,59763,408
2020-07-21,KW,60434,412
2020-07-22,KW,61185,417
2020-07-23,KW,61872,421
2020-07-24,KW,62625,425
2020-07-25,KW,63309,429
2020-07-26,KW,63773,433
2020-07-27,KW,64379,438
2020-07-28,KW,65149,442
2020-07-29,KW,65903,444
2020-07-30,KW,66529,445
2020-07-31,KW,66957,447
2020-08-01,KW,67448,453
2020-08-02,KW,67911,457
2020-08-03,KW,68299,461
2020-08-04,KW,68774,465
2020-08-05,KW,69425,468
2020-08-06,KW,70045,469
2020-08-07,KW,70727,471
2020-08-08,KW,71199,474
2020-08-09,KW,71713,478
2020-08-10,KW,72400,482
2020-08-11,KW,73068,486
2020-08-12,KW,73785,489
2020-08-13,KW,74486,489
2020-08-14,KW,75185,494
2020-08-15,KW,75697,498
2020-08-16,KW,76205,501
2020-08-17,KW,76827,502
2020-08-18,KW,77470,505
2020-08-19,KW,78145,507
2020-08-20,KW,78767,509
2020-08-21,KW,79269,511
2020-08-22,KW,79957,513
2020-08-23,KW,80528,515
2020-08-24,KW,80960,518
2020-08-25,KW,81573,519
2020-08-26,KW,82271,521
2020-08-27,KW,82945,522
2020-08-28,KW,83578,525
2020-08-29,KW,84224,528
2020-08-30,KW,84636,530
2020-08-31,KW,85109,531
2020-09-01,KW,85811,534
2020-09-02,KW,86478,535
2020-09-03,KW,87378,536
2020-09-04,KW,88243,537
2020-09-05,KW,88963,540
2020-09-06,KW,89582,544
2020-09-07,KW,90387,546
2020-09-08,KW,91244,548
2020-09-09,KW,92082,552
2020-09-10,KW,92822,556
2020-09-11,KW,93475,557
2020-09-12,KW,94211,558
2020-09-13,KW,94764,560
2020-09-14,KW,95472,563
2020-09-15,KW,96301,568
2020-09-16,KW,96999,571
2020-09-17,KW,97824,575
2020-09-18,KW,98528,580
2020-09-19,KW,99049,581
2020-09-20,KW,99434,584
2020-09-21,KW,99964,585
2020-09-22,KW,100683,588
2020-09-23,KW,101299,590
2020-09-24,KW,101851,592
2020-09-25,KW,102441,595
2020-09-26,KW,103199,597
2020-09-27,KW,103544,601
2020-09-28,KW,103981,605
2020-09-29,KW,104568,607
2020-09-30,KW,105182,610
2020-10-01,KW,105676,612
2020-10-02,KW,106087,615
2020-10-03,KW,106458,620
2020-10-04,KW,107025,624
2020-10-05,KW,107592,628
2020-10-06,KW,108268,632
2020-10-07,KW,108743,639
2020-10-08,KW,109441,642
2020-10-09,KW,110076,649
2020-10-10,KW,110568,655
2020-10-11,KW,111116,658
2020-10-12,KW,111893,664
2020-10-13,KW,112737,672
2020-10-14,KW,113269,676
2020-10-15,KW,114015,684
2020-10-16,KW,114744,690
2020-10-17,KW,115483,694
2020-10-18,KW,116146,701
2020-10-19,KW,116832,710
2020-10-20,KW,117718,714
2020-10-21,KW,118531,721
2020-10-22,KW,119420,730
2020-10-23,KW,120232,740
2020-10-24,KW,120927,744
2020-10-25,KW,121635,746
2020-10-26,KW,122317,749
2020-10-27,KW,123092,756
2020-10-28,KW,123906,763
2020-10-29,KW,124666,767
2020-10-30,KW,125337,773
2020-10-31,KW,125926,779
2020-11-01,KW,126534,782
2020-11-02,KW,127293,786
2020-11-03,KW,128080,789
2020-11-04,KW,128843,794
2020-11-05,KW,129638,799
2020-11-06,KW,130463,804
2020-11-07,KW,131205,808
2020-11-08,KW,131743,811
2020-11-09,KW,132478,816
2020-11-10,KW,133381,821
2020-11-11,KW,134159,826
2020-11-12,KW,134932,830
2020-11-13,KW,135650,833
2020-11-14,KW,136341,835
2020-11-15,KW,136840,838
2020-11-16,KW,137329,842
2020-11-17,KW,137885,848
2020-11-18,KW,138337,857
2020-11-19,KW,138822,859
2020-11-20,KW,139308,861
2020-11-21,KW,139734,863
2020-11-22,KW,140056,866
2020-11-23,KW,140393,868
2020-11-24,KW,140795,870
2020-11-25,KW,141217,871
2020-11-26,KW,141547,872
2020-11-27,KW,141876,874
2020-11-28,KW,142195,875
2020-11-29,KW,142426,878
2020-11-30,KW,142635,880
2020-12-01,KW,142992,881
2020-12-02,KW,143260,882
2020-12-03,KW,143574,884
2020-12-04,KW,143917,886
2020-12-05,KW,144164,889
2020-12-06,KW,144369,891
2020-12-07,KW,144599,897
2020-12-08,KW,144900,900
2020-12-09,KW,145204,905
2020-12-10,KW,145495,910
2020-12-11,KW,145789,910
2020-12-12,KW,146044,911
2020-12-13,KW,146218,911
2020-12-14,KW,146449,912
2020-12-15,KW,146710,913
2020-12-16,KW,146971,913
2020-12-17,KW,147192,913
2020-12-18,KW,147531,916
2020-12-19,KW,147775,918
2020-12-20,KW,147979,921
2020-12-21,KW,148209,922
2020-12-22,KW,148507,923
2020-12-23,KW,148773,924
2020-12-24,KW,149017,926
2020-12-25,KW,149277,926
2020-12-26,KW,149449,929
2020-12-27,KW,149653,931
2020-12-28,KW,149857,932
2020-12-29,KW,150093,932
2020-12-30,KW,150298,933
2020-12-31,KW,150584,934
2020-03-18,KG,3,0 # wgArticleId=63482979 wgCurRevisionId=1005822804 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Kyrgyzstan_medical_cases_chart&oldid=1005822804&action=edit
2020-03-19,KG,3,0
2020-03-20,KG,6,0
2020-03-21,KG,12,0
2020-03-22,KG,14,0
2020-03-23,KG,16,0
2020-03-24,KG,42,0
2020-03-27,KG,58,0
2020-03-28,KG,58,0
2020-03-29,KG,84,0
2020-03-30,KG,94,0
2020-03-31,KG,107,0
2020-04-01,KG,111,0
2020-04-02,KG,116,1
2020-04-03,KG,130,1
2020-04-04,KG,144,2
2020-04-05,KG,147,2
2020-04-06,KG,216,4
2020-04-07,KG,228,4
2020-04-08,KG,270,4
2020-04-09,KG,280,4
2020-04-10,KG,298,5
2020-04-11,KG,339,5
2020-04-12,KG,377,5
2020-04-13,KG,419,5
2020-04-14,KG,430,5
2020-04-15,KG,449,5
2020-04-16,KG,466,5
2020-04-17,KG,489,5
2020-04-18,KG,506,5
2020-04-19,KG,554,5
2020-04-20,KG,568,7
2020-04-21,KG,590,7
2020-04-22,KG,612,7
2020-04-23,KG,631,8
2020-04-24,KG,656,8
2020-04-25,KG,665,8
2020-04-26,KG,682,8
2020-04-27,KG,695,8
2020-04-28,KG,708,8
2020-04-29,KG,729,8
2020-04-30,KG,746,8
2020-05-01,KG,756,8
2020-05-02,KG,769,8
2020-05-03,KG,795,10
2020-05-04,KG,830,10
2020-05-05,KG,843,11
2020-05-06,KG,871,12
2020-05-07,KG,895,12
2020-05-08,KG,906,12
2020-05-09,KG,931,12
2020-05-10,KG,1002,12
2020-05-11,KG,1016,12
2020-05-12,KG,1037,12
2020-05-13,KG,1044,12
2020-05-14,KG,1082,12
2020-05-15,KG,1111,14
2020-05-16,KG,1117,14
2020-05-17,KG,1138,14
2020-05-18,KG,1216,14
2020-05-19,KG,1243,14
2020-05-20,KG,1270,14
2020-05-21,KG,1313,14
2020-05-22,KG,1350,14
2020-05-23,KG,1365,14
2020-05-24,KG,1403,14
2020-05-25,KG,1433,16
2020-05-26,KG,1468,16
2020-05-27,KG,1520,16
2020-05-28,KG,1594,16
2020-05-29,KG,1662,16
2020-05-30,KG,1722,16
2020-05-31,KG,1748,16
2020-06-01,KG,1817,16
2020-06-02,KG,1845,17
2020-06-03,KG,1871,20
2020-06-04,KG,1899,20
2020-06-05,KG,1936,22
2020-06-06,KG,1974,22
2020-06-07,KG,2007,22
2020-06-08,KG,2032,23
2020-06-09,KG,2055,24
2020-06-10,KG,2093,26
2020-06-11,KG,2129,26
2020-06-12,KG,2166,26
2020-06-13,KG,2207,27
2020-06-14,KG,2285,27
2020-06-15,KG,2372,27
2020-06-16,KG,2472,28
2020-06-17,KG,2562,30
2020-06-18,KG,2657,31
2020-06-19,KG,2789,32
2020-06-20,KG,2981,35
2020-06-21,KG,3151,37
2020-06-22,KG,3356,40
2020-06-23,KG,3519,41
2020-06-24,KG,3726,42
2020-06-25,KG,3954,43
2020-06-26,KG,4204,43
2020-06-27,KG,4513,46
2020-06-28,KG,4748,47
2020-06-29,KG,5017,50
2020-06-30,KG,5296,57
2020-07-01,KG,5735,62
2020-07-02,KG,6261,66
2020-07-03,KG,6767,76
2020-07-04,KG,7094,78
2020-07-05,KG,7377,88
2020-07-06,KG,7691,92
2020-07-07,KG,8141,99
2020-07-08,KG,8486,112
2020-07-09,KG,8847,116
2020-07-10,KG,9358,122
2020-07-11,KG,9910,125
2020-07-12,KG,10629,132
2020-07-13,KG,11117,147
2020-07-14,KG,11538,149
2020-07-15,KG,11977,160
2020-07-16,KG,12498,167
2020-07-17,KG,13101,173
2020-07-18,KG,25512,933
2020-07-19,KG,26532,1003
2020-07-20,KG,27143,1037
2020-07-21,KG,28251,1079
2020-07-22,KG,29359,1123
2020-07-23,KG,30326,1169
2020-07-24,KG,31247,1211
2020-07-25,KG,32124,1249
2020-07-26,KG,32813,1277
2020-07-27,KG,33296,1301
2020-07-28,KG,33844,1329
2020-07-29,KG,34512,1347
2020-07-30,KG,35143,1364
2020-07-31,KG,35805,1378
2020-08-01,KG,36299,1397
2020-08-02,KG,36719,1409
2020-08-03,KG,37129,1420
2020-08-04,KG,37541,1427
2020-08-05,KG,38110,1438
2020-08-06,KG,38659,1447
2020-08-07,KG,39162,1451
2020-08-08,KG,39587,1460
2020-08-09,KG,39919,1468
2020-08-10,KG,40177,1474
2020-08-11,KG,40455,1478
2020-08-12,KG,40759,1484
2020-08-13,KG,41069,1487
2020-08-14,KG,41373,1491
2020-08-15,KG,41645,1493
2020-08-16,KG,41856,1495
2020-08-17,KG,41991,1496
2020-08-18,KG,42146,1498
2020-08-19,KG,42325,1054
2020-08-20,KG,42507,1054
2020-08-21,KG,42703,1055
2020-08-22,KG,42889,1055
2020-08-23,KG,43023,1056
2020-08-24,KG,43126,1057
2020-08-25,KG,43245,1057
2020-08-26,KG,43358,1058
2020-08-27,KG,43459,1058
2020-08-28,KG,43587,1058
2020-08-29,KG,43712,1058
2020-08-30,KG,43820,1059
2020-08-31,KG,43898,1059
2020-09-01,KG,43958,1060
2020-09-02,KG,44036,1060
2020-09-03,KG,44135,1060
2020-09-04,KG,44227,1061
2020-09-05,KG,44316,1061
2020-09-06,KG,44403,1061
2020-09-07,KG,44458,1061
2020-09-08,KG,44526,1062
2020-09-09,KG,44613,1063
2020-09-10,KG,44684,1063
2020-09-11,KG,44761,1063
2020-09-12,KG,44828,1063
2020-09-13,KG,44881,1063
2020-09-14,KG,44928,1063
2020-09-15,KG,44999,1063
2020-09-16,KG,45072,1063
2020-09-17,KG,45153,1063
2020-09-18,KG,45244,1063
2020-09-19,KG,45335,1063
2020-09-20,KG,45416,1063
2020-09-21,KG,45471,1063
2020-09-22,KG,45542,1063
2020-09-23,KG,45630,1063
2020-09-24,KG,45757,1063
2020-09-25,KG,45932,1063
2020-09-26,KG,46090,1063
2020-09-27,KG,46251,1063
2020-09-28,KG,46355,1064
2020-09-29,KG,46522,1064
2020-09-30,KG,46669,1064
2020-10-01,KG,46841,1065
2020-10-02,KG,47056,1065
2020-10-03,KG,47184,1066
2020-10-04,KG,47428,1066
2020-10-05,KG,47635,1066
2020-10-06,KG,47799,1066
2020-10-07,KG,48097,1069
2020-10-08,KG,48342,1073
2020-10-09,KG,48617,1077
2020-10-10,KG,48924,1082
2020-10-11,KG,49230,1085
2020-10-12,KG,49528,1090
2020-10-13,KG,49871,1092
2020-10-14,KG,50201,1094
2020-10-15,KG,50589,1099
2020-10-16,KG,51020,1103
2020-10-17,KG,51490,1108
2020-10-18,KG,52044,1111
2020-10-19,KG,52526,1111
2020-10-20,KG,52910,1113
2020-10-21,KG,53459,1118
2020-10-22,KG,54006,1122
2020-10-23,KG,54588,1126
2020-10-24,KG,55144,1130
2020-10-25,KG,55750,1134
2020-10-26,KG,56170,1134
2020-10-27,KG,56738,1136
2020-10-28,KG,57276,1138
2020-10-29,KG,57798,1139
2020-10-30,KG,58394,1142
2020-10-31,KG,58878,1145
2020-11-01,KG,59443,1150
2020-11-02,KG,59879,1155
2020-11-03,KG,60279,1159
2020-11-04,KG,60774,1163
2020-11-05,KG,61309,1167
2020-11-06,KG,61748,1170
2020-11-07,KG,62304,1172
2020-11-08,KG,62819,1177
2020-11-09,KG,63390,1182
2020-02-21,LB,1,0 # wgArticleId=63504767 wgCurRevisionId=1020849625 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Lebanon_medical_cases_chart&oldid=1020849625&action=edit
2020-02-25,LB,2,0
2020-02-26,LB,2,0
2020-02-27,LB,4,0
2020-02-28,LB,7,0
2020-02-29,LB,10,0
2020-03-03,LB,15,0
2020-03-04,LB,15,0
2020-03-05,LB,22,0
2020-03-06,LB,28,0
2020-03-07,LB,32,0
2020-03-08,LB,41,0
2020-03-09,LB,52,1
2020-03-10,LB,66,2
2020-03-11,LB,73,3
2020-03-12,LB,78,3
2020-03-13,LB,93,3
2020-03-14,LB,99,3
2020-03-15,LB,110,3
2020-03-16,LB,124,3
2020-03-17,LB,133,4
2020-03-18,LB,149,4
2020-03-19,LB,163,4
2020-03-20,LB,230,4
2020-03-21,LB,248,4
2020-03-22,LB,256,4
2020-03-23,LB,304,4
2020-03-24,LB,333,5
2020-03-25,LB,368,6
2020-03-26,LB,391,7
2020-03-27,LB,412,8
2020-03-28,LB,438,10
2020-03-29,LB,446,11
2020-03-30,LB,463,12
2020-03-31,LB,479,14
2020-04-01,LB,494,14
2020-04-02,LB,508,17
2020-04-03,LB,520,17
2020-04-04,LB,527,18
2020-04-05,LB,541,19
2020-04-06,LB,548,19
2020-04-07,LB,575,19
2020-04-08,LB,582,19
2020-04-09,LB,609,20
2020-04-10,LB,619,20
2020-04-11,LB,630,20
2020-04-12,LB,632,20
2020-04-13,LB,641,21
2020-04-14,LB,658,21
2020-04-15,LB,663,21
2020-04-16,LB,668,21
2020-04-17,LB,672,21
2020-04-18,LB,673,21
2020-04-19,LB,677,21
2020-04-20,LB,677,21
2020-04-21,LB,682,22
2020-04-22,LB,688,22
2020-04-23,LB,696,22
2020-04-24,LB,704,24
2020-04-25,LB,707,24
2020-04-26,LB,710,24
2020-04-27,LB,717,24
2020-04-28,LB,721,24
2020-04-29,LB,725,24
2020-04-30,LB,729,24
2020-05-01,LB,733,25
2020-05-02,LB,737,25
2020-05-03,LB,740,25
2020-05-04,LB,741,25
2020-05-05,LB,750,25
2020-05-06,LB,784,25
2020-05-07,LB,796,26
2020-05-08,LB,809,26
2020-05-09,LB,845,26
2020-05-10,LB,859,26
2020-05-11,LB,870,26
2020-05-12,LB,878,26
2020-05-13,LB,886,26
2020-05-14,LB,891,26
2020-05-15,LB,902,26
2020-05-16,LB,911,26
2020-05-17,LB,931,26
2020-05-18,LB,954,26
2020-05-19,LB,961,26
2020-05-20,LB,1024,26
2020-05-21,LB,1086,26
2020-05-22,LB,1097,26
2020-05-23,LB,1114,26
2020-05-24,LB,1119,26
2020-05-25,LB,1140,26
2020-05-26,LB,1161,26
2020-05-27,LB,1168,26
2020-05-28,LB,1172,26
2020-05-29,LB,1192,26
2020-05-30,LB,1220,27
2020-05-31,LB,1233,27
2020-06-01,LB,1242,27
2020-06-02,LB,1256,27
2020-06-03,LB,1306,28
2020-06-04,LB,1306,28
2020-06-05,LB,1312,28
2020-06-06,LB,1320,29
2020-06-07,LB,1331,30
2020-06-08,LB,1350,30
2020-06-09,LB,1368,30
2020-06-10,LB,1388,30
2020-06-11,LB,1402,31
2020-06-12,LB,1422,31
2020-06-13,LB,1442,32
2020-06-14,LB,1446,32
2020-06-15,LB,1464,32
2020-06-16,LB,1473,32
2020-06-17,LB,1489,32
2020-06-18,LB,1495,32
2020-06-19,LB,1510,32
2020-06-20,LB,1536,32
2020-06-21,LB,1587,32
2020-06-22,LB,1603,32
2020-06-23,LB,1622,32
2020-06-24,LB,1644,33
2020-06-25,LB,1662,33
2020-06-26,LB,1697,33
2020-06-27,LB,1719,33
2020-06-28,LB,1740,34
2020-06-29,LB,1745,34
2020-06-30,LB,1778,34
2020-07-01,LB,1788,34
2020-07-02,LB,1796,35
2020-07-03,LB,1830,35
2020-07-04,LB,1855,35
2020-07-05,LB,1873,36
2020-07-06,LB,1885,36
2020-07-07,LB,1907,36
2020-07-08,LB,1946,36
2020-07-09,LB,2011,36
2020-07-10,LB,2082,36
2020-07-11,LB,2168,36
2020-07-12,LB,2334,36
2020-07-13,LB,2419,36
2020-07-14,LB,2451,37
2020-07-15,LB,2542,38
2020-07-16,LB,2599,40
2020-07-17,LB,2700,40
2020-07-18,LB,2775,40
2020-07-19,LB,2859,40
2020-07-20,LB,2905,41
2020-07-21,LB,2980,41
2020-07-22,LB,3104,43
2020-07-23,LB,3260,43
2020-07-24,LB,3407,46
2020-07-25,LB,3582,47
2020-07-26,LB,3750,51
2020-07-27,LB,3882,51
2020-07-28,LB,4023,54
2020-07-29,LB,4205,55
2020-07-30,LB,4334,57
2020-07-31,LB,4555,61
2020-08-01,LB,4730,61
2020-08-02,LB,4885,62
2020-08-03,LB,5062,65
2020-08-04,LB,5271,65
2020-08-05,LB,5417,68
2020-08-06,LB,5672,70
2020-08-07,LB,5951,70
2020-08-08,LB,6223,78
2020-08-09,LB,6517,78
2020-08-10,LB,6812,80
2020-08-11,LB,7121,87
2020-08-12,LB,7413,89
2020-08-13,LB,7711,92
2020-08-14,LB,8045,94
2020-08-15,LB,8412,97
2020-08-16,LB,8881,103
2020-08-17,LB,9337,105
2020-08-18,LB,9758,107
2020-08-19,LB,10347,109
2020-08-20,LB,10952,113
2020-08-21,LB,11580,116
2020-08-22,LB,12191,121
2020-08-23,LB,12698,123
2020-08-24,LB,13155,126
2020-08-25,LB,13687,138
2020-08-26,LB,14248,139
2020-08-27,LB,14937,146
2020-08-28,LB,15613,148
2020-08-29,LB,16275,155
2020-08-30,LB,16870,160
2020-08-31,LB,17308,167
2020-09-01,LB,17777,171
2020-09-02,LB,18375,177
2020-09-03,LB,18963,179
2020-09-04,LB,19490,183
2020-09-05,LB,20011,187
2020-09-06,LB,20426,191
2020-09-07,LB,20826,200
2020-09-08,LB,21324,207
2020-09-09,LB,21877,212
2020-09-10,LB,22437,219
2020-09-11,LB,22983,229
2020-09-12,LB,23669,239
2020-09-13,LB,24310,241
2020-09-14,LB,25401,246
2020-09-15,LB,25449,252
2020-09-16,LB,26083,259
2020-09-17,LB,26768,263
2020-09-18,LB,27518,281
2020-09-19,LB,28297,286
2020-09-20,LB,29303,297
2020-09-21,LB,29987,307
2020-09-22,LB,30852,315
2020-09-23,LB,31792,328
2020-09-24,LB,32819,329
2020-09-25,LB,33962,333
2020-09-26,LB,35242,340
2020-09-27,LB,36254,347
2020-09-28,LB,37272,351
2020-09-29,LB,38377,361
2020-09-30,LB,39634,367
2020-10-01,LB,40882,374
2020-10-02,LB,42173,386
2020-10-03,LB,43494,398
2020-10-04,LB,44482,406
2020-10-05,LB,45657,414
2020-10-06,LB,46918,424
2020-10-07,LB,48377,433
2020-10-08,LB,49744,439
2020-10-09,LB,49744,439
2020-10-10,LB,52558,455
2020-10-11,LB,53568,459
2020-10-12,LB,54624,466
2020-10-13,LB,55869,479
2020-10-14,LB,57246,499
2020-10-15,LB,58745,501
2020-10-16,LB,60113,509
2020-10-17,LB,61284,517
2020-10-18,LB,62286,520
2020-10-19,LB,62944,526
2020-10-20,LB,64336,531
2020-10-21,LB,65577,536
2020-10-22,LB,67027,552
2020-10-23,LB,68479,559
2020-10-24,LB,69906,562
2020-10-25,LB,71390,565
2020-10-26,LB,72186,579
2020-10-27,LB,73995,590
2020-01-24,MY,3,0 # wgArticleId=63383941 wgCurRevisionId=1021551671 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Malaysia_medical_cases_chart&oldid=1021551671&action=edit
2020-01-25,MY,4,0
2020-01-26,MY,4,0
2020-01-27,MY,6,0
2020-01-28,MY,8,0
2020-02-03,MY,9,0
2020-02-04,MY,12,0
2020-02-05,MY,14,0
2020-02-06,MY,14,0
2020-02-07,MY,15,0
2020-02-08,MY,16,0
2020-02-09,MY,18,0
2020-02-12,MY,19,0
2020-02-13,MY,19,0
2020-02-14,MY,21,0
2020-02-15,MY,21,0
2020-02-16,MY,22,0
2020-02-17,MY,22,0
2020-02-18,MY,22,0
2020-02-19,MY,22,0
2020-02-23,MY,22,0
2020-02-24,MY,22,0
2020-02-27,MY,24,0
2020-02-28,MY,25,0
2020-02-29,MY,29,0
2020-03-01,MY,29,0
2020-03-02,MY,33,0
2020-03-03,MY,36,0
2020-03-04,MY,50,0
2020-03-05,MY,55,0
2020-03-06,MY,83,0
2020-03-07,MY,93,0
2020-03-08,MY,99,0
2020-03-09,MY,118,0
2020-03-10,MY,130,0
2020-03-11,MY,149,0
2020-03-12,MY,158,0
2020-03-13,MY,200,0
2020-03-14,MY,242,0
2020-03-15,MY,428,0
2020-03-16,MY,553,0
2020-03-17,MY,673,2
2020-03-18,MY,790,2
2020-03-19,MY,900,2
2020-03-20,MY,1030,3
2020-03-21,MY,1183,8
2020-03-22,MY,1306,11
2020-03-23,MY,1518,14
2020-03-24,MY,1624,16
2020-03-25,MY,1796,20
2020-03-26,MY,2031,24
2020-03-27,MY,2161,26
2020-03-28,MY,2320,27
2020-03-29,MY,2470,35
2020-03-30,MY,2626,37
2020-03-31,MY,2766,43
2020-04-01,MY,2908,45
2020-04-02,MY,3116,50
2020-04-03,MY,3333,53
2020-04-04,MY,3483,57
2020-04-05,MY,3662,61
2020-04-06,MY,3793,62
2020-04-07,MY,3963,63
2020-04-08,MY,4119,65
2020-04-09,MY,4228,67
2020-04-10,MY,4346,70
2020-04-11,MY,4530,73
2020-04-12,MY,4683,76
2020-04-13,MY,4817,77
2020-04-14,MY,4987,82
2020-04-15,MY,5072,83
2020-04-16,MY,5182,84
2020-04-17,MY,5251,86
2020-04-18,MY,5305,88
2020-04-19,MY,5389,89
2020-04-20,MY,5425,89
2020-04-21,MY,5482,92
2020-04-22,MY,5532,93
2020-04-23,MY,5603,95
2020-04-24,MY,5691,96
2020-04-25,MY,5742,98
2020-04-26,MY,5780,98
2020-04-27,MY,5820,99
2020-04-28,MY,5851,100
2020-04-29,MY,5945,100
2020-04-30,MY,6002,102
2020-05-01,MY,6071,103
2020-05-02,MY,6176,103
2020-05-03,MY,6298,105
2020-05-04,MY,6353,105
2020-05-05,MY,6383,106
2020-05-06,MY,6428,107
2020-05-07,MY,6467,107
2020-05-08,MY,6535,107
2020-05-09,MY,6589,108
2020-05-10,MY,6656,108
2020-05-11,MY,6726,109
2020-05-12,MY,6742,109
2020-05-13,MY,6779,111
2020-05-14,MY,6819,112
2020-05-15,MY,6855,112
2020-05-16,MY,6872,113
2020-05-17,MY,6894,113
2020-05-18,MY,6941,113
2020-05-19,MY,6978,114
2020-05-20,MY,7009,114
2020-05-21,MY,7059,114
2020-05-22,MY,7137,115
2020-05-23,MY,7185,115
2020-05-24,MY,7245,115
2020-05-25,MY,7417,115
2020-05-26,MY,7604,115
2020-05-27,MY,7619,115
2020-05-28,MY,7629,115
2020-05-29,MY,7732,115
2020-05-30,MY,7762,115
2020-05-31,MY,7819,115
2020-06-01,MY,7857,115
2020-06-02,MY,7877,115
2020-06-03,MY,7970,115
2020-06-04,MY,8247,115
2020-06-05,MY,8266,116
2020-06-06,MY,8303,117
2020-06-07,MY,8322,117
2020-06-08,MY,8329,117
2020-06-09,MY,8336,117
2020-06-10,MY,8338,118
2020-06-11,MY,8369,118
2020-06-12,MY,8402,119
2020-06-13,MY,8445,120
2020-06-14,MY,8453,121
2020-06-15,MY,8494,121
2020-06-16,MY,8505,121
2020-06-17,MY,8515,121
2020-06-18,MY,8529,121
2020-06-19,MY,8535,121
2020-06-20,MY,8556,121
2020-06-21,MY,8572,121
2020-06-22,MY,8587,121
2020-06-23,MY,8590,121
2020-06-24,MY,8596,121
2020-06-25,MY,8600,121
2020-06-26,MY,8606,121
2020-06-27,MY,8616,121
2020-06-28,MY,8634,121
2020-06-29,MY,8637,121
2020-06-30,MY,8639,121
2020-07-01,MY,8640,121
2020-07-02,MY,8643,121
2020-07-03,MY,8648,121
2020-07-04,MY,8658,121
2020-07-05,MY,8663,121
2020-07-06,MY,8668,121
2020-07-07,MY,8674,121
2020-07-08,MY,8677,121
2020-07-09,MY,8683,121
2020-07-10,MY,8696,121
2020-07-11,MY,8704,122
2020-07-12,MY,8718,122
2020-07-13,MY,8725,122
2020-07-14,MY,8729,122
2020-07-15,MY,8734,122
2020-07-16,MY,8737,122
2020-07-17,MY,8755,122
2020-07-18,MY,8764,122
2020-07-19,MY,8779,123
2020-07-20,MY,8800,123
2020-07-21,MY,8815,123
2020-07-22,MY,8831,123
2020-07-23,MY,8840,123
2020-07-24,MY,8861,123
2020-07-25,MY,8884,123
2020-07-26,MY,8897,124
2020-07-27,MY,8904,124
2020-07-28,MY,8943,124
2020-07-29,MY,8956,124
2020-07-30,MY,8964,124
2020-07-31,MY,8976,125
2020-08-01,MY,8985,125
2020-08-02,MY,8999,125
2020-08-03,MY,9001,125
2020-08-04,MY,9002,125
2020-08-05,MY,9023,125
2020-08-06,MY,9038,125
2020-08-07,MY,9063,125
2020-08-08,MY,9070,125
2020-08-09,MY,9083,125
2020-08-10,MY,9094,125
2020-08-11,MY,9103,125
2020-08-12,MY,9114,125
2020-08-13,MY,9129,125
2020-08-14,MY,9149,125
2020-08-15,MY,9175,125
2020-08-16,MY,9200,125
2020-08-17,MY,9212,125
2020-08-18,MY,9219,125
2020-08-19,MY,9235,125
2020-08-20,MY,9240,125
2020-08-21,MY,9249,125
2020-08-22,MY,9257,125
2020-08-23,MY,9267,125
2020-08-24,MY,9274,125
2020-08-25,MY,9285,125
2020-08-26,MY,9291,125
2020-08-27,MY,9296,125
2020-08-28,MY,9306,125
2020-08-29,MY,9317,125
2020-08-30,MY,9334,126
2020-08-31,MY,9340,127
2020-09-01,MY,9354,128
2020-09-02,MY,9360,128
2020-09-03,MY,9374,128
2020-09-04,MY,9385,128
2020-09-05,MY,9391,128
2020-09-06,MY,9397,128
2020-09-07,MY,9459,128
2020-09-08,MY,9559,128
2020-09-09,MY,9583,128
2020-09-10,MY,9628,128
2020-09-11,MY,9810,128
2020-09-12,MY,9868,128
2020-09-13,MY,9915,128
2020-09-14,MY,9946,128
2020-09-15,MY,9969,128
2020-09-16,MY,10031,128
2020-09-17,MY,10052,128
2020-09-18,MY,10147,129
2020-09-19,MY,10167,130
2020-09-20,MY,10219,130
2020-09-21,MY,10276,130
2020-09-22,MY,10358,130
2020-09-23,MY,10505,133
2020-09-24,MY,10576,133
2020-09-25,MY,10687,133
2020-09-26,MY,10769,133
2020-09-27,MY,10919,134
2020-09-28,MY,11034,134
2020-09-29,MY,11135,134
2020-09-30,MY,11224,136
2020-10-01,MY,11484,136
2020-10-02,MY,11771,136
2020-10-03,MY,12088,137
2020-10-04,MY,12381,137
2020-10-05,MY,12813,137
2020-10-06,MY,13504,141
2020-10-07,MY,13993,141
2020-10-08,MY,14368,146
2020-10-09,MY,14722,152
2020-10-10,MY,15096,155
2020-10-11,MY,15657,157
2020-10-12,MY,16220,159
2020-10-13,MY,16880,163
2020-10-14,MY,17540,167
2020-10-15,MY,18129,170
2020-10-16,MY,18758,176
2020-10-17,MY,19627,180
2020-10-18,MY,20498,187
2020-10-19,MY,21363,190
2020-10-20,MY,22225,193
2020-10-21,MY,22957,199
2020-10-22,MY,23804,204
2020-10-23,MY,24514,214
2020-10-24,MY,25742,221
2020-10-25,MY,26565,229
2020-10-26,MY,27805,236
2020-10-27,MY,28640,238
2020-10-28,MY,29441,246
2020-10-29,MY,30090,246
2020-10-30,MY,30889,249
2020-10-31,MY,31548,249
2020-11-01,MY,32505,249
2020-11-02,MY,33339,251
2020-11-03,MY,34393,263
2020-11-04,MY,35425,271
2020-11-05,MY,36434,277
2020-11-06,MY,38189,279
2020-11-07,MY,39357,282
2020-11-08,MY,40209,286
2020-11-09,MY,41181,294
2020-11-10,MY,42050,300
2020-11-11,MY,42872,302
2020-11-12,MY,43791,303
2020-11-13,MY,45095,304
2020-11-14,MY,46209,306
2020-11-15,MY,47417,309
2020-11-16,MY,48520,313
2020-11-17,MY,49730,318
2020-11-18,MY,50390,322
2020-11-19,MY,51680,326
2020-11-20,MY,52638,329
2020-11-21,MY,53679,332
2020-11-22,MY,54775,335
2020-11-23,MY,56659,337
2020-11-24,MY,58847,341
2020-11-25,MY,59817,345
2020-11-26,MY,60752,348
2020-11-27,MY,61861,350
2020-11-28,MY,63176,354
2020-11-29,MY,64485,357
2020-11-30,MY,65697,360
2020-12-01,MY,67169,363
2020-12-02,MY,68020,365
2020-12-03,MY,69095,376
2020-12-04,MY,70236,376
2020-12-05,MY,71359,380
2020-12-06,MY,72694,382
2020-12-07,MY,74294,384
2020-12-08,MY,75306,388
2020-12-09,MY,76265,393
2020-12-10,MY,78499,396
2020-12-11,MY,80309,402
2020-12-12,MY,82246,411
2020-12-13,MY,83475,415
2020-12-14,MY,84846,419
2020-12-15,MY,86618,422
2020-12-16,MY,87913,429
2020-12-17,MY,89133,432
2020-12-18,MY,90816,432
2020-12-19,MY,91969,433
2020-12-20,MY,93309,437
2020-12-21,MY,95327,438
2020-12-22,MY,97389,439
2020-12-23,MY,98737,444
2020-12-24,MY,100318,446
2020-12-25,MY,101565,449
2020-12-26,MY,103900,451
2020-12-27,MY,105096,452
2020-12-28,MY,106690,455
2020-12-29,MY,108615,457
2020-12-30,MY,110485,463
2020-12-31,MY,113010,471
2020-03-23,MM,2,0 # wgArticleId=63615549 wgCurRevisionId=1021586548 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Myanmar_medical_cases_chart&oldid=1021586548&action=edit
2020-03-24,MM,3,0
2020-03-25,MM,3,0
2020-03-26,MM,5,0
2020-03-27,MM,8,0
2020-03-28,MM,8,0
2020-03-29,MM,10,0
2020-03-30,MM,14,0
2020-03-31,MM,15,1
2020-04-01,MM,16,1
2020-04-02,MM,20,1
2020-04-03,MM,20,1
2020-04-04,MM,21,1
2020-04-05,MM,21,1
2020-04-06,MM,22,1
2020-04-07,MM,22,1
2020-04-08,MM,22,3
2020-04-09,MM,27,3
2020-04-10,MM,28,3
2020-04-11,MM,38,3
2020-04-12,MM,41,4
2020-04-13,MM,62,4
2020-04-14,MM,74,4
2020-04-15,MM,85,4
2020-04-16,MM,85,4
2020-04-17,MM,94,4
2020-04-18,MM,107,5
2020-04-19,MM,111,5
2020-04-20,MM,119,5
2020-04-21,MM,121,5
2020-04-22,MM,127,5
2020-04-23,MM,139,5
2020-04-24,MM,144,5
2020-04-25,MM,146,5
2020-04-26,MM,146,5
2020-04-27,MM,146,5
2020-04-28,MM,150,5
2020-04-29,MM,150,6
2020-04-30,MM,151,6
2020-05-01,MM,151,6
2020-05-02,MM,151,6
2020-05-03,MM,155,6
2020-05-04,MM,161,6
2020-05-05,MM,161,6
2020-05-06,MM,162,6
2020-05-07,MM,176,6
2020-05-08,MM,177,6
2020-05-09,MM,178,6
2020-05-10,MM,180,6
2020-05-11,MM,180,6
2020-05-12,MM,180,6
2020-05-13,MM,181,6
2020-05-14,MM,181,6
2020-05-15,MM,182,6
2020-05-16,MM,182,6
2020-05-17,MM,187,6
2020-05-18,MM,191,6
2020-05-19,MM,193,6
2020-05-20,MM,199,6
2020-05-21,MM,199,6
2020-05-22,MM,201,6
2020-05-23,MM,201,6
2020-05-24,MM,201,6
2020-05-25,MM,203,6
2020-05-26,MM,206,6
2020-05-29,MM,224,6
2020-05-30,MM,224,6
2020-05-31,MM,228,6
2020-06-01,MM,228,6
2020-06-02,MM,233,6
2020-06-03,MM,234,6
2020-06-04,MM,236,6
2020-06-06,MM,240,6
2020-06-07,MM,243,6
2020-06-08,MM,244,6
2020-06-09,MM,246,6
2020-06-10,MM,249,6
2020-06-11,MM,261,6
2020-06-12,MM,261,6
2020-06-13,MM,261,6
2020-06-14,MM,262,6
2020-06-15,MM,262,6
2020-06-16,MM,262,6
2020-06-17,MM,263,6
2020-06-18,MM,286,6
2020-06-19,MM,286,6
2020-06-20,MM,287,6
2020-06-21,MM,290,6
2020-06-22,MM,291,6
2020-06-23,MM,292,6
2020-06-24,MM,293,6
2020-06-25,MM,293,6
2020-06-26,MM,293,6
2020-06-27,MM,296,6
2020-06-28,MM,299,6
2020-06-29,MM,299,6
2020-06-30,MM,299,6
2020-07-01,MM,304,6
2020-07-02,MM,304,6
2020-07-03,MM,306,6
2020-07-04,MM,313,6
2020-07-05,MM,313,6
2020-07-06,MM,316,6
2020-07-07,MM,316,6
2020-07-08,MM,318,6
2020-07-09,MM,321,6
2020-07-10,MM,326,6
2020-07-11,MM,330,6
2020-07-12,MM,331,6
2020-07-13,MM,336,6
2020-07-14,MM,337,6
2020-07-15,MM,337,6
2020-07-16,MM,339,6
2020-07-17,MM,339,6
2020-07-18,MM,341,6
2020-07-19,MM,341,6
2020-07-20,MM,341,6
2020-07-21,MM,341,6
2020-07-22,MM,343,6
2020-07-23,MM,343,6
2020-07-24,MM,346,6
2020-07-25,MM,349,6
2020-07-26,MM,350,6
2020-07-27,MM,350,6
2020-07-28,MM,351,6
2020-07-29,MM,353,6
2020-07-30,MM,353,6
2020-07-31,MM,353,6
2020-08-01,MM,353,6
2020-08-02,MM,353,6
2020-08-03,MM,355,6
2020-08-04,MM,356,6
2020-08-05,MM,357,6
2020-08-06,MM,359,6
2020-08-07,MM,359,6
2020-08-08,MM,359,6
2020-08-09,MM,360,6
2020-08-10,MM,360,6
2020-08-11,MM,360,6
2020-08-12,MM,361,6
2020-08-13,MM,369,6
2020-08-14,MM,374,6
2020-08-15,MM,374,6
2020-08-16,MM,375,6
2020-08-17,MM,376,6
2020-08-18,MM,379,6
2020-08-19,MM,396,6
2020-08-20,MM,409,6
2020-08-21,MM,435,6
2020-08-22,MM,441,6
2020-08-23,MM,450,6
2020-08-24,MM,474,6
2020-08-25,MM,504,6
2020-08-26,MM,580,6
2020-08-27,MM,602,6
2020-08-28,MM,643,6
2020-08-29,MM,733,6
2020-08-30,MM,775,6
2020-08-31,MM,882,6
2020-09-01,MM,919,6
2020-09-02,MM,995,6
2020-09-03,MM,1111,7
2020-09-04,MM,1171,7
2020-09-05,MM,1253,8
2020-09-06,MM,1419,8
2020-09-07,MM,1518,8
2020-09-08,MM,1709,10
2020-09-09,MM,1889,12
2020-09-10,MM,2150,14
2020-09-11,MM,2422,14
2020-09-12,MM,2595,16
2020-09-13,MM,2932,20
2020-09-14,MM,3195,32
2020-09-15,MM,3502,35
2020-09-16,MM,3821,40
2020-09-17,MM,4043,60
2020-09-18,MM,4467,70
2020-09-19,MM,4870,81
2020-09-20,MM,5541,92
2020-09-21,MM,6151,98
2020-09-22,MM,6743,115
2020-09-23,MM,7292,130
2020-09-24,MM,8344,150
2020-09-25,MM,9112,174
2020-09-26,MM,9991,198
2020-09-27,MM,10734,226
2020-09-28,MM,11631,256
2020-09-29,MM,12425,284
2020-09-30,MM,13373,310
2020-10-01,MM,14383,321
2020-10-02,MM,15525,353
2020-10-03,MM,16503,371
2020-10-04,MM,17794,412
2020-10-05,MM,18781,444
2020-10-06,MM,20033,471
2020-10-07,MM,21433,510
2020-10-08,MM,22445,535
2020-10-09,MM,23906,566
2020-10-10,MM,26064,598
2020-10-11,MM,27974,646
2020-10-12,MM,29314,664
2020-10-13,MM,30437,693
2020-10-14,MM,31325,732
2020-10-15,MM,32351,765
2020-10-16,MM,33488,799
2020-10-17,MM,34875,838
2020-10-18,MM,36025,880
2020-10-19,MM,37305,914
2020-10-20,MM,38502,945
2020-10-21,MM,39696,972
2020-10-22,MM,41008,1005
2020-10-23,MM,42365,1038
2020-10-24,MM,43788,1066
2020-10-25,MM,44774,1095
2020-10-26,MM,46200,1122
2020-10-27,MM,47666,1147
2020-10-28,MM,49072,1172
2020-10-29,MM,50403,1199
2020-10-30,MM,51496,1219
2020-10-31,MM,52706,1237
2020-11-01,MM,53405,1258
2020-11-02,MM,54607,1282
2020-11-03,MM,55804,1307
2020-11-04,MM,56940,1330
2020-11-05,MM,57935,1352
2020-11-06,MM,59277,1376
2020-11-07,MM,60348,1396
2020-11-08,MM,61377,1420
2020-11-09,MM,61975,1437
2020-11-10,MM,63241,1461
2020-11-11,MM,64453,1480
2020-11-12,MM,65598,1508
2020-11-13,MM,66734,1534
2020-11-14,MM,68011,1552
2020-11-15,MM,68994,1577
2020-11-16,MM,70161,1599
2020-11-17,MM,71730,1625
2020-11-18,MM,73322,1650
2020-11-19,MM,74882,1676
2020-11-20,MM,76414,1695
2020-11-21,MM,77848,1722
2020-11-22,MM,79246,1739
2020-11-23,MM,80505,1765
2020-11-24,MM,82236,1784
2020-11-25,MM,83566,1810
2020-11-26,MM,85205,1846
2020-11-27,MM,86633,1865
2020-11-28,MM,87977,1887
2020-11-29,MM,89486,1918
2020-11-30,MM,90713,1941
2020-12-01,MM,92189,1972
2020-12-02,MM,93600,1998
2020-12-03,MM,95018,2028
2020-12-04,MM,96520,2059
2020-12-05,MM,98047,2081
2020-12-06,MM,99155,2110
2020-12-07,MM,100431,2132
2020-12-08,MM,101739,2151
2020-12-09,MM,103166,2174
2020-12-10,MM,104487,2201
2020-12-11,MM,105863,2220
2020-12-12,MM,107215,2245
2020-12-13,MM,108342,2268
2020-12-14,MM,109512,2292
2020-12-15,MM,110667,2319
2020-12-16,MM,111900,2346
2020-12-17,MM,113082,2377
2020-12-18,MM,114198,2398
2020-12-19,MM,115187,2424
2020-12-20,MM,116134,2443
2020-12-21,MM,116982,2465
2020-12-22,MM,117946,2484
2020-12-23,MM,118869,2507
2020-12-24,MM,119788,2532
2020-12-25,MM,120546,2552
2020-12-26,MM,121280,2579
2020-12-27,MM,121886,2601
2020-12-28,MM,122534,2618
2020-12-29,MM,123153,2637
2020-12-30,MM,123740,2664
2020-12-31,MM,124630,2682
2020-01-23,NP,1,0 # wgArticleId=64051426 wgCurRevisionId=1021567718 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Nepal_medical_cases_chart&oldid=1021567718&action=edit
2020-01-29,NP,1,0
2020-03-23,NP,2,0
2020-03-24,NP,2,0
2020-03-25,NP,3,0
2020-03-26,NP,3,0
2020-03-27,NP,4,0
2020-03-28,NP,5,0
2020-04-02,NP,6,0
2020-04-03,NP,6,0
2020-04-04,NP,9,0
2020-04-12,NP,12,0
2020-04-13,NP,14,0
2020-04-14,NP,16,0
2020-04-15,NP,16,0
2020-04-16,NP,16,0
2020-04-17,NP,30,0
2020-04-18,NP,31,0
2020-04-19,NP,31,0
2020-04-20,NP,31,0
2020-04-21,NP,42,0
2020-04-22,NP,45,0
2020-04-23,NP,48,0
2020-04-24,NP,49,0
2020-04-25,NP,49,0
2020-04-26,NP,52,0
2020-04-27,NP,52,0
2020-04-28,NP,54,0
2020-04-29,NP,57,0
2020-04-30,NP,57,0
2020-05-01,NP,59,0
2020-05-02,NP,59,0
2020-05-03,NP,75,0
2020-05-04,NP,75,0
2020-05-05,NP,82,0
2020-05-06,NP,99,0
2020-05-07,NP,101,0
2020-05-08,NP,102,0
2020-05-09,NP,109,0
2020-05-10,NP,110,0
2020-05-11,NP,134,0
2020-05-12,NP,217,0
2020-05-13,NP,243,0
2020-05-14,NP,249,0
2020-05-15,NP,267,0
2020-05-16,NP,281,1
2020-05-17,NP,295,2
2020-05-18,NP,375,2
2020-05-19,NP,402,2
2020-05-20,NP,427,2
2020-05-21,NP,457,3
2020-05-22,NP,516,3
2020-05-23,NP,584,3
2020-05-24,NP,603,3
2020-05-25,NP,682,4
2020-05-26,NP,772,4
2020-05-27,NP,886,4
2020-05-28,NP,1042,5
2020-05-29,NP,1212,6
2020-05-30,NP,1401,6
2020-05-31,NP,1572,8
2020-06-01,NP,1811,8
2020-06-02,NP,2099,8
2020-06-03,NP,2300,9
2020-06-04,NP,2634,10
2020-06-05,NP,2912,11
2020-06-06,NP,3235,13
2020-06-07,NP,3448,13
2020-06-08,NP,3762,14
2020-06-09,NP,4085,15
2020-06-10,NP,4364,15
2020-06-11,NP,4614,15
2020-06-12,NP,5062,16
2020-06-13,NP,5335,18
2020-06-14,NP,5760,19
2020-06-15,NP,6211,19
2020-06-16,NP,6591,19
2020-06-17,NP,7177,20
2020-06-18,NP,7848,22
2020-06-19,NP,8274,22
2020-06-20,NP,8605,22
2020-06-21,NP,9026,23
2020-06-22,NP,9561,23
2020-06-23,NP,10099,24
2020-06-24,NP,10728,24
2020-06-25,NP,11162,26
2020-06-26,NP,11755,27
2020-06-27,NP,12309,28
2020-06-28,NP,12772,28
2020-06-29,NP,13248,29
2020-06-30,NP,13564,29
2020-07-01,NP,14046,30
2020-07-02,NP,14519,31
2020-07-03,NP,15259,32
2020-07-04,NP,15491,34
2020-07-05,NP,15784,34
2020-07-06,NP,15964,35
2020-07-07,NP,16168,35
2020-07-08,NP,16423,35
2020-07-09,NP,16531,35
2020-07-10,NP,16649,35
2020-07-11,NP,16719,38
2020-07-12,NP,16801,38
2020-07-13,NP,16945,38
2020-07-14,NP,17061,38
2020-07-15,NP,17177,39
2020-07-16,NP,17344,39
2020-07-17,NP,17445,40
2020-07-18,NP,17502,40
2020-07-19,NP,17658,40
2020-07-20,NP,17844,40
2020-07-21,NP,17994,40
2020-07-22,NP,18094,42
2020-07-23,NP,18241,43
2020-07-24,NP,18374,44
2020-07-25,NP,18483,45
2020-07-26,NP,18613,45
2020-07-27,NP,18752,48
2020-07-28,NP,19063,49
2020-07-29,NP,19273,49
2020-07-30,NP,19547,52
2020-07-31,NP,19771,56
2020-08-01,NP,20086,56
2020-08-02,NP,20332,57
2020-08-03,NP,20750,57
2020-08-04,NP,21009,58
2020-08-05,NP,21390,60
2020-08-06,NP,21750,65
2020-08-07,NP,22214,70
2020-08-08,NP,22592,73
2020-08-09,NP,22972,75
2020-08-10,NP,23310,79
2020-08-11,NP,23948,83
2020-08-12,NP,24432,91
2020-08-13,NP,24957,95
2020-08-14,NP,25551,99
2020-08-15,NP,26019,102
2020-08-16,NP,26660,104
2020-08-17,NP,27241,107
2020-08-18,NP,28257,114
2020-08-19,NP,28938,120
2020-08-20,NP,29645,126
2020-08-21,NP,30483,137
2020-08-22,NP,31117,146
2020-08-23,NP,31935,149
2020-08-24,NP,32678,157
2020-08-25,NP,33533,164
2020-08-26,NP,34418,175
2020-08-27,NP,35529,183
2020-08-28,NP,36456,195
2020-08-29,NP,37340,207
2020-08-30,NP,38561,221
2020-08-31,NP,39460,228
2020-09-01,NP,40529,239
2020-09-02,NP,41649,251
2020-09-03,NP,42877,257
2020-09-04,NP,44236,271
2020-09-05,NP,45277,280
2020-09-06,NP,46257,289
2020-09-07,NP,47236,300
2020-09-08,NP,48138,306
2020-09-09,NP,49219,312
2020-09-10,NP,50465,317
2020-09-11,NP,51919,322
2020-09-12,NP,53120,336
2020-09-13,NP,54159,345
2020-09-14,NP,55329,360
2020-09-15,NP,56788,371
2020-09-16,NP,58327,379
2020-09-17,NP,59573,383
2020-09-18,NP,61593,390
2020-09-19,NP,62797,401
2020-09-20,NP,64122,411
2020-09-21,NP,65276,427
2020-09-22,NP,66632,429
2020-09-23,NP,67804,436
2020-09-24,NP,69301,453
2020-09-25,NP,70614,459
2020-09-26,NP,71821,467
2020-09-27,NP,73394,477
2020-09-28,NP,74745,481
2020-09-29,NP,76258,491
2020-09-30,NP,77817,498
2020-10-01,NP,79728,509
2020-10-02,NP,82450,520
2020-10-03,NP,84570,528
2020-10-04,NP,86823,535
2020-10-05,NP,89263,554
2020-10-06,NP,90814,563
2020-10-07,NP,94253,578
2020-10-08,NP,98617,590
2020-10-09,NP,100676,600
2020-10-10,NP,105684,614
2020-10-11,NP,107755,636
2020-10-12,NP,111802,645
2020-10-13,NP,115358,663
2020-10-14,NP,117996,675
2020-10-15,NP,121745,694
2020-10-16,NP,126137,715
2020-10-17,NP,129304,727
2020-10-18,NP,132246,739
2020-10-19,NP,136036,757
2020-10-20,NP,139129,765
2020-10-21,NP,144872,791
2020-10-22,NP,148509,812
2020-10-23,NP,153008,829
2020-10-24,NP,155233,842
2020-10-25,NP,158089,847
2020-10-26,NP,159830,862
2020-10-27,NP,160400,876
2020-10-28,NP,162354,887
2020-10-29,NP,164718,904
2020-10-30,NP,168235,920
2020-10-31,NP,170743,937
2020-11-01,NP,173567,960
2020-11-02,NP,176500,984
2020-11-03,NP,179614,1004
2020-11-04,NP,182923,1034
2020-11-05,NP,185974,1052
2020-11-06,NP,188883,1070
2020-11-07,NP,191636,1087
2020-11-08,NP,194453,1108
2020-11-09,NP,197024,1126
2020-11-10,NP,199760,1148
2020-11-11,NP,202329,1174
2020-11-12,NP,204242,1189
2020-11-13,NP,206353,1202
2020-11-14,NP,208299,1215
2020-11-15,NP,209776,1221
2020-11-16,NP,210973,1230
2020-11-17,NP,211475,1247
2020-11-18,NP,212917,1259
2020-11-19,NP,215020,1276
2020-11-20,NP,216965,1298
2020-11-21,NP,218639,1305
2020-11-22,NP,220308,1321
2020-11-23,NP,222288,1337
2020-11-24,NP,224078,1361
2020-11-25,NP,226026,1389
2020-11-26,NP,227640,1412
2020-11-27,NP,229343,1435
2020-11-28,NP,230723,1454
2020-11-29,NP,231978,1479
2020-11-30,NP,233452,1508
2020-12-01,NP,234756,1529
2020-12-02,NP,236246,1538
2020-12-03,NP,237589,1551
2020-12-04,NP,238861,1567
2020-12-05,NP,239885,1577
2020-12-06,NP,240981,1594
2020-12-07,NP,241995,1614
2020-12-08,NP,243377,1637
2020-12-09,NP,244433,1651
2020-12-10,NP,245650,1663
2020-12-11,NP,246694,1674
2020-12-12,NP,247593,1689
2020-12-13,NP,248423,1698
2020-12-14,NP,249244,1716
2020-12-15,NP,250180,1730
2020-12-16,NP,250916,1743
2020-12-17,NP,251692,1749
2020-12-18,NP,252474,1765
2020-12-19,NP,253184,1777
2020-12-20,NP,253772,1788
2020-12-21,NP,254514,1795
2020-12-22,NP,255236,1798
2020-12-23,NP,255979,1803
2020-12-24,NP,256592,1808
2020-12-25,NP,257200,1816
2020-12-26,NP,257700,1819
2020-12-27,NP,258181,1825
2020-12-28,NP,258840,1832
2020-12-29,NP,259548,1840
2020-12-30,NP,260059,1847
2020-12-31,NP,260593,1856
2020-02-24,OM,2,0 # wgArticleId=63464258 wgCurRevisionId=1015731668 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Oman_medical_cases_chart&oldid=1015731668&action=edit
2020-02-25,OM,4,0
2020-02-26,OM,4,0
2020-02-27,OM,6,0
2020-02-28,OM,6,0
2020-02-29,OM,6,0
2020-03-03,OM,12,0
2020-03-04,OM,15,0
2020-03-05,OM,16,0
2020-03-09,OM,18,0
2020-03-13,OM,20,0
2020-03-14,OM,20,0
2020-03-15,OM,22,0
2020-03-16,OM,24,0
2020-03-17,OM,24,0
2020-03-18,OM,39,0
2020-03-19,OM,48,0
2020-03-20,OM,48,0
2020-03-21,OM,52,0
2020-03-22,OM,55,0
2020-03-23,OM,66,0
2020-03-24,OM,84,0
2020-03-25,OM,99,0
2020-03-26,OM,109,0
2020-03-27,OM,131,0
2020-03-28,OM,152,0
2020-03-29,OM,167,0
2020-03-30,OM,179,0
2020-03-31,OM,192,0
2020-04-01,OM,210,1
2020-04-02,OM,231,1
2020-04-03,OM,252,1
2020-04-04,OM,277,2
2020-04-05,OM,298,2
2020-04-06,OM,331,2
2020-04-07,OM,371,2
2020-04-08,OM,419,2
2020-04-09,OM,457,3
2020-04-10,OM,484,3
2020-04-11,OM,546,3
2020-04-12,OM,599,4
2020-04-13,OM,727,4
2020-04-14,OM,813,4
2020-04-15,OM,910,4
2020-04-16,OM,1019,4
2020-04-17,OM,1069,6
2020-04-18,OM,1180,6
2020-04-19,OM,1266,6
2020-04-20,OM,1410,7
2020-04-21,OM,1508,8
2020-04-22,OM,1614,8
2020-04-23,OM,1716,9
2020-04-24,OM,1790,10
2020-04-25,OM,1905,10
2020-04-26,OM,1998,10
2020-04-27,OM,2049,10
2020-04-28,OM,2131,10
2020-04-29,OM,2274,11
2020-04-30,OM,2348,11
2020-05-01,OM,2447,11
2020-05-02,OM,2483,12
2020-05-03,OM,2568,12
2020-05-04,OM,2637,12
2020-05-05,OM,2735,13
2020-05-06,OM,2903,13
2020-05-07,OM,2958,15
2020-05-08,OM,3112,16
2020-05-09,OM,3224,17
2020-05-10,OM,3399,17
2020-05-11,OM,3573,17
2020-05-12,OM,3721,17
2020-05-13,OM,4019,17
2020-05-14,OM,4341,18
2020-05-15,OM,4625,20
2020-05-16,OM,5029,21
2020-05-17,OM,5186,22
2020-05-18,OM,5379,25
2020-05-19,OM,5671,27
2020-05-20,OM,6043,30
2020-05-21,OM,6370,30
2020-05-22,OM,6794,34
2020-05-23,OM,7257,36
2020-05-24,OM,7770,37
2020-05-25,OM,7770,37
2020-05-26,OM,8118,37
2020-05-27,OM,8373,39
2020-05-28,OM,9009,40
2020-05-29,OM,9820,41
2020-05-30,OM,10423,42
2020-05-31,OM,11437,49
2020-06-01,OM,12223,50
2020-06-02,OM,12799,59
2020-06-03,OM,13538,67
2020-06-04,OM,14316,67
2020-06-05,OM,15086,72
2020-06-06,OM,16016,72
2020-06-07,OM,16882,75
2020-06-08,OM,17486,81
2020-06-09,OM,18198,83
2020-06-10,OM,18887,84
2020-06-11,OM,19954,89
2020-06-12,OM,21071,96
2020-06-13,OM,22077,99
2020-06-14,OM,23481,104
2020-06-15,OM,24524,108
2020-06-16,OM,25269,114
2020-06-17,OM,26079,116
2020-06-18,OM,26818,119
2020-06-19,OM,27670,125
2020-06-20,OM,28566,128
2020-06-21,OM,29471,131
2020-06-22,OM,31076,137
2020-06-23,OM,32394,140
2020-06-24,OM,33536,142
2020-06-25,OM,34902,144
2020-06-26,OM,36034,153
2020-06-27,OM,36953,159
2020-06-28,OM,38150,163
2020-06-29,OM,39060,169
2020-06-30,OM,40070,176
2020-07-01,OM,41194,185
2020-07-02,OM,42555,188
2020-07-03,OM,43929,193
2020-07-04,OM,45106,203
2020-07-05,OM,46178,213
2020-07-06,OM,47735,218
2020-07-07,OM,48997,224
2020-07-08,OM,50207,233
2020-07-09,OM,51525,236
2020-07-10,OM,53614,244
2020-07-11,OM,54697,248
2020-07-12,OM,56015,257
2020-07-13,OM,58179,259
2020-07-14,OM,59568,273
2020-07-15,OM,61247,281
2020-07-16,OM,62574,290
2020-07-17,OM,64193,298
2020-07-18,OM,65504,308
2020-07-19,OM,66661,318
2020-07-20,OM,68400,326
2020-07-21,OM,69887,337
2020-07-22,OM,71547,349
2020-07-23,OM,72646,355
2020-07-24,OM,73791,359
2020-02-26,PK,2,0 # wgArticleId=63419800 wgCurRevisionId=1021525803 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Pakistan_medical_cases_chart&oldid=1021525803&action=edit
2020-02-29,PK,4,0
2020-03-03,PK,5,0
2020-03-04,PK,5,0
2020-03-05,PK,6,0
2020-03-09,PK,7,0
2020-03-10,PK,16,0
2020-03-11,PK,19,0
2020-03-12,PK,20,0
2020-03-13,PK,21,0
2020-03-14,PK,28,0
2020-03-15,PK,31,0
2020-03-16,PK,53,0
2020-03-17,PK,187,0
2020-03-18,PK,241,0
2020-03-19,PK,302,2
2020-03-20,PK,461,2
2020-03-21,PK,495,3
2020-03-22,PK,646,3
2020-03-23,PK,784,5
2020-03-24,PK,887,6
2020-03-25,PK,991,7
2020-03-26,PK,1057,8
2020-03-27,PK,1197,9
2020-03-28,PK,1408,11
2020-03-29,PK,1526,13
2020-03-30,PK,1625,18
2020-03-31,PK,1865,25
2020-04-01,PK,2039,26
2020-04-02,PK,2291,31
2020-04-03,PK,2450,35
2020-04-04,PK,2640,36
2020-04-05,PK,2818,41
2020-04-06,PK,3062,45
2020-04-07,PK,3556,51
2020-04-08,PK,4005,55
2020-04-09,PK,4207,61
2020-04-10,PK,4489,63
2020-04-11,PK,4695,66
2020-04-12,PK,5011,86
2020-04-13,PK,5230,91
2020-04-14,PK,5496,93
2020-04-15,PK,5837,96
2020-04-16,PK,6383,111
2020-04-17,PK,6919,128
2020-04-18,PK,7025,135
2020-04-19,PK,7638,144
2020-04-20,PK,8348,168
2020-04-21,PK,8418,176
2020-04-22,PK,9565,201
2020-04-23,PK,10076,212
2020-04-24,PK,11057,235
2020-04-25,PK,11940,253
2020-04-26,PK,12723,269
2020-04-27,PK,13328,281
2020-04-28,PK,13915,292
2020-04-29,PK,14612,312
2020-04-30,PK,15525,343
2020-05-01,PK,16817,385
2020-05-02,PK,18114,417
2020-05-03,PK,19103,440
2020-05-04,PK,20186,462
2020-05-05,PK,21501,486
2020-05-06,PK,22049,514
2020-05-07,PK,23214,544
2020-05-08,PK,24644,585
2020-05-09,PK,26435,599
2020-05-10,PK,28736,636
2020-05-11,PK,30334,659
2020-05-12,PK,30941,667
2020-05-13,PK,32674,724
2020-05-14,PK,34336,737
2020-05-15,PK,35788,770
2020-05-16,PK,37218,803
2020-05-17,PK,38799,834
2020-05-18,PK,40151,873
2020-05-19,PK,42125,903
2020-05-20,PK,43966,939
2020-05-21,PK,45898,985
2020-05-22,PK,48091,1017
2020-05-23,PK,50694,1067
2020-05-24,PK,52437,1101
2020-05-25,PK,54601,1133
2020-05-26,PK,56349,1167
2020-05-27,PK,57705,1197
2020-05-28,PK,59151,1225
2020-05-29,PK,61227,1260
2020-05-30,PK,64028,1317
2020-05-31,PK,66457,1395
2020-06-01,PK,69496,1483
2020-06-02,PK,72460,1543
2020-06-03,PK,76398,1621
2020-06-04,PK,80463,1688
2020-06-05,PK,85264,1770
2020-06-06,PK,89249,1838
2020-06-07,PK,93983,1935
2020-06-08,PK,98943,2002
2020-06-09,PK,103671,2067
2020-06-10,PK,108317,2172
2020-06-11,PK,113702,2255
2020-06-12,PK,119536,2356
2020-06-13,PK,125933,2463
2020-06-14,PK,132405,2551
2020-06-15,PK,139230,2632
2020-06-16,PK,144478,2729
2020-06-17,PK,148921,2839
2020-06-18,PK,154760,2975
2020-06-19,PK,160118,3093
2020-06-20,PK,165062,3229
2020-06-21,PK,171666,3382
2020-06-22,PK,176617,3501
2020-06-23,PK,181088,3590
2020-06-24,PK,185034,3695
2020-06-25,PK,188926,3755
2020-06-26,PK,192970,3903
2020-06-27,PK,195745,3962
2020-06-28,PK,198883,4035
2020-06-29,PK,202955,4118
2020-06-30,PK,206510,4167
2020-07-01,PK,209337,4304
2020-07-02,PK,213470,4395
2020-07-03,PK,217809,4473
2020-07-04,PK,221896,4551
2020-07-05,PK,225283,4619
2020-07-06,PK,228474,4712
2020-07-07,PK,231818,4762
2020-07-08,PK,234509,4839
2020-07-09,PK,237489,4922
2020-07-10,PK,240848,4983
2020-07-11,PK,243599,5058
2020-07-12,PK,246351,5123
2020-07-13,PK,248872,5197
2020-07-14,PK,251625,5266
2020-07-15,PK,253604,5320
2020-07-16,PK,255769,5386
2020-07-17,PK,257914,5426
2020-07-18,PK,259999,5475
2020-07-19,PK,261917,5522
2020-07-20,PK,263493,5568
2020-07-21,PK,265083,5599
2020-07-22,PK,266096,5639
2020-07-23,PK,267428,5677
2020-07-24,PK,269191,5709
2020-07-25,PK,270400,5763
2020-07-26,PK,271887,5787
2020-07-27,PK,273113,5822
2020-07-28,PK,274289,5842
2020-07-29,PK,275275,5865
2020-07-30,PK,276300,5890
2020-07-31,PK,277300,5919
2020-08-01,PK,278305,5951
2020-08-02,PK,279146,5970
2020-08-03,PK,280029,5984
2020-08-04,PK,280461,5999
2020-08-05,PK,281136,6014
2020-08-06,PK,281863,6035
2020-08-07,PK,282645,6052
2020-08-08,PK,283487,6068
2020-08-09,PK,284121,6082
2020-08-10,PK,284660,6097
2020-08-11,PK,285191,6112
2020-08-12,PK,285921,6129
2020-08-13,PK,286674,6139
2020-08-14,PK,287174,6153
2020-08-15,PK,288041,6162
2020-08-16,PK,288716,6168
2020-08-17,PK,289215,6175
2020-08-18,PK,289829,6190
2020-08-19,PK,290442,6201
2020-08-20,PK,290958,6209
2020-08-21,PK,291539,6219
2020-08-22,PK,292174,6231
2020-08-23,PK,292765,6235
2020-08-24,PK,293261,6244
2020-08-25,PK,293711,6255
2020-08-26,PK,294193,6267
2020-08-27,PK,294638,6274
2020-08-28,PK,295053,6283
2020-08-29,PK,295372,6284
2020-08-30,PK,295636,6288
2020-08-31,PK,295849,6294
2020-09-01,PK,296149,6298
2020-09-02,PK,296590,6318
2020-09-03,PK,297014,6328
2020-09-04,PK,297512,6335
2020-09-05,PK,298025,6340
2020-09-06,PK,298509,6342
2020-09-07,PK,298903,6345
2020-09-08,PK,299233,6350
2020-09-09,PK,299659,6359
2020-09-10,PK,299855,6365
2020-09-11,PK,300371,6370
2020-09-12,PK,300955,6373
2020-09-13,PK,301481,6379
2020-09-14,PK,302020,6383
2020-09-15,PK,302424,6389
2020-09-16,PK,303089,6393
2020-09-17,PK,303634,6399
2020-09-18,PK,304386,6408
2020-09-19,PK,305031,6415
2020-09-20,PK,305671,6416
2020-09-21,PK,306304,6420
2020-09-22,PK,306886,6424
2020-09-23,PK,307418,6432
2020-09-24,PK,308217,6437
2020-09-25,PK,309015,6444
2020-09-26,PK,309581,6451
2020-09-27,PK,310275,6457
2020-09-28,PK,310841,6466
2020-09-29,PK,311516,6474
2020-09-30,PK,312263,6479
2020-10-01,PK,312806,6484
2020-10-02,PK,313431,6499
2020-10-03,PK,313984,6507
2020-10-04,PK,314616,6513
2020-10-05,PK,315260,6517
2020-10-06,PK,315727,6523
2020-10-07,PK,316351,6535
2020-10-08,PK,316934,6544
2020-10-09,PK,317595,6552
2020-10-10,PK,318266,6558
2020-10-11,PK,318932,6570
2020-10-12,PK,319317,6580
2020-10-13,PK,319848,6588
2020-10-14,PK,320463,6601
2020-10-15,PK,321218,6614
2020-10-16,PK,321877,6621
2020-10-17,PK,322452,6638
2020-10-18,PK,323019,6654
2020-10-19,PK,323452,6659
2020-10-20,PK,324077,6673
2020-10-21,PK,324744,6692
2020-10-22,PK,325480,6702
2020-10-23,PK,326216,6715
2020-10-24,PK,327063,6727
2020-10-25,PK,327895,6736
2020-10-26,PK,328602,6739
2020-10-27,PK,329375,6745
2020-10-28,PK,330200,6759
2020-10-29,PK,331108,6775
2020-10-30,PK,332186,6795
2020-10-31,PK,332993,6806
2020-11-01,PK,333970,6823
2020-11-02,PK,335093,6835
2020-11-03,PK,336260,6849
2020-11-04,PK,337573,6867
2020-11-05,PK,338875,6893
2020-11-06,PK,340251,6923
2020-11-07,PK,341753,6943
2020-11-08,PK,343189,6968
2020-11-09,PK,344839,6977
2020-11-10,PK,346476,7000
2020-11-11,PK,348184,7021
2020-11-12,PK,349992,7055
2020-11-13,PK,352296,7092
2020-11-14,PK,354461,7109
2020-11-15,PK,356904,7141
2020-11-16,PK,359032,7160
2020-11-17,PK,361082,7193
2020-11-18,PK,363380,7230
2020-11-19,PK,365927,7248
2020-11-20,PK,368665,7561
2020-11-21,PK,371508,7603
2020-11-22,PK,374173,7662
2020-11-23,PK,376929,7696
2020-11-24,PK,379883,7744
2020-11-25,PK,382892,7803
2020-11-26,PK,386198,7843
2020-11-27,PK,389311,7897
2020-11-28,PK,392356,7942
2020-11-29,PK,395185,7985
2020-11-30,PK,398024,8025
2020-12-01,PK,400482,8091
2020-12-02,PK,403311,8166
2020-12-03,PK,406810,8205
2020-12-04,PK,410072,8260
2020-12-05,PK,413191,8303
2020-12-06,PK,416499,8361
2020-12-07,PK,420294,8398
2020-12-08,PK,423179,8487
2020-12-09,PK,426412,8547
2020-12-10,PK,429280,8603
2020-12-11,PK,432327,8653
2020-12-12,PK,435056,8724
2020-12-13,PK,438425,8796
2020-12-14,PK,440787,8832
2020-12-15,PK,443246,8905
2020-12-16,PK,445977,9010
2020-12-17,PK,448522,9080
2020-12-18,PK,451494,9164
2020-12-19,PK,454673,9250
2020-12-20,PK,457288,9330
2020-12-21,PK,458968,9392
2020-12-22,PK,460672,9474
2020-12-23,PK,462814,9557
2020-12-24,PK,465070,9668
2020-12-25,PK,467222,9753
2020-12-26,PK,469482,9816
2020-12-27,PK,471335,9874
2020-12-28,PK,473309,9929
2020-12-29,PK,475085,9992
2020-12-30,PK,477240,10047
2020-12-31,PK,479715,10105
2020-01-30,PH,1,0 # wgArticleId=63342566 wgCurRevisionId=1021539250 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Philippines_medical_cases_chart&oldid=1021539250&action=edit
2020-02-02,PH,2,0
2020-02-05,PH,3,1
2020-02-10,PH,3,1
2020-03-05,PH,5,1
2020-03-06,PH,5,1
2020-03-07,PH,6,1
2020-03-08,PH,10,1
2020-03-09,PH,24,1
2020-03-10,PH,33,1
2020-03-11,PH,49,2
2020-03-12,PH,52,5
2020-03-13,PH,64,6
2020-03-14,PH,111,8
2020-03-15,PH,140,12
2020-03-16,PH,142,12
2020-03-17,PH,187,14
2020-03-18,PH,202,17
2020-03-19,PH,217,17
2020-03-20,PH,230,18
2020-03-21,PH,307,19
2020-03-22,PH,380,25
2020-03-23,PH,462,33
2020-03-24,PH,552,35
2020-03-25,PH,636,38
2020-03-26,PH,707,45
2020-03-27,PH,803,54
2020-03-28,PH,1075,68
2020-03-29,PH,1418,71
2020-03-30,PH,1546,78
2020-03-31,PH,2084,88
2020-04-01,PH,2311,96
2020-04-02,PH,2633,107
2020-04-03,PH,3018,136
2020-04-04,PH,3094,144
2020-04-05,PH,3246,152
2020-04-06,PH,3660,163
2020-04-07,PH,3764,177
2020-04-08,PH,3870,182
2020-04-09,PH,4076,203
2020-04-10,PH,4195,221
2020-04-11,PH,4428,247
2020-04-12,PH,4648,297
2020-04-13,PH,4932,315
2020-04-14,PH,5223,335
2020-04-15,PH,5453,349
2020-04-16,PH,5660,362
2020-04-17,PH,5878,387
2020-04-18,PH,6087,397
2020-04-19,PH,6259,409
2020-04-20,PH,6459,428
2020-04-21,PH,6599,437
2020-04-22,PH,6710,446
2020-04-23,PH,6981,462
2020-04-24,PH,7192,477
2020-04-25,PH,7294,494
2020-04-26,PH,7579,501
2020-04-27,PH,7777,511
2020-04-28,PH,7958,530
2020-04-29,PH,8212,558
2020-04-30,PH,8488,568
2020-05-01,PH,8772,579
2020-05-02,PH,8928,603
2020-05-03,PH,9223,607
2020-05-04,PH,9485,623
2020-05-05,PH,9684,637
2020-05-06,PH,10004,658
2020-05-07,PH,10343,685
2020-05-08,PH,10463,696
2020-05-09,PH,10610,704
2020-05-10,PH,10794,719
2020-05-11,PH,11086,726
2020-05-12,PH,11350,751
2020-05-13,PH,11618,772
2020-05-14,PH,11876,790
2020-05-15,PH,12091,806
2020-05-16,PH,12305,817
2020-05-17,PH,12513,824
2020-05-18,PH,12718,831
2020-05-19,PH,12942,837
2020-05-20,PH,13221,842
2020-05-21,PH,13434,846
2020-05-22,PH,13597,857
2020-05-23,PH,13777,863
2020-05-24,PH,14035,868
2020-05-25,PH,14319,873
2020-05-26,PH,14669,886
2020-05-27,PH,15049,904
2020-05-28,PH,15588,921
2020-05-29,PH,16634,942
2020-05-30,PH,17224,950
2020-05-31,PH,18086,957
2020-06-01,PH,18638,960
2020-06-02,PH,18997,966
2020-06-03,PH,19748,974
2020-06-04,PH,20382,984
2020-06-05,PH,20626,987
2020-06-06,PH,21340,994
2020-06-07,PH,21895,1003
2020-06-08,PH,22474,1011
2020-06-09,PH,22992,1017
2020-06-10,PH,23732,1027
2020-06-11,PH,24175,1036
2020-06-12,PH,24787,1052
2020-06-13,PH,25392,1074
2020-06-14,PH,25930,1088
2020-06-15,PH,26420,1098
2020-06-16,PH,26781,1103
2020-06-17,PH,27238,1108
2020-06-18,PH,27799,1116
2020-06-19,PH,28459,1130
2020-06-20,PH,29400,1150
2020-06-21,PH,30052,1169
2020-06-22,PH,30682,1177
2020-06-23,PH,31825,1186
2020-06-24,PH,32295,1204
2020-06-25,PH,33069,1212
2020-06-26,PH,34073,1224
2020-06-27,PH,34803,1236
2020-06-28,PH,35455,1244
2020-06-29,PH,36438,1255
2020-06-30,PH,37514,1266
2020-07-01,PH,38511,1270
2020-07-02,PH,38805,1274
2020-07-03,PH,40336,1280
2020-07-04,PH,41830,1290
2020-07-05,PH,44254,1297
2020-07-06,PH,46333,1303
2020-07-07,PH,47873,1309
2020-07-08,PH,50359,1314
2020-07-09,PH,51754,1318
2020-07-10,PH,52914,1360
2020-07-11,PH,54222,1372
2020-07-12,PH,56259,1534
2020-07-13,PH,57006,1599
2020-07-14,PH,57545,1603
2020-07-15,PH,58850,1614
2020-07-16,PH,61266,1643
2020-07-17,PH,63001,1660
2020-07-18,PH,65304,1773
2020-07-19,PH,67456,1831
2020-07-20,PH,68898,1835
2020-07-21,PH,70764,1837
2020-07-22,PH,72269,1843
2020-07-23,PH,74390,1871
2020-07-24,PH,76444,1879
2020-07-25,PH,78412,1897
2020-07-26,PH,80448,1932
2020-07-27,PH,82040,1945
2020-07-28,PH,83673,1947
2020-07-29,PH,85486,1962
2020-07-30,PH,89374,1983
2020-07-31,PH,93354,2023
2020-08-01,PH,98232,2039
2020-08-02,PH,103185,2059
2020-08-03,PH,106330,2104
2020-08-04,PH,112593,2115
2020-08-05,PH,115980,2123
2020-08-06,PH,119460,2150
2020-08-07,PH,122754,2168
2020-08-08,PH,126885,2209
2020-08-09,PH,129913,2270
2020-08-10,PH,136638,2294
2020-08-11,PH,139538,2312
2020-08-12,PH,143749,2404
2020-08-13,PH,147526,2426
2020-08-14,PH,153660,2442
2020-08-15,PH,157918,2600
2020-08-16,PH,161253,2665
2020-08-17,PH,164474,2681
2020-08-18,PH,169213,2687
2020-08-19,PH,173774,2795
2020-08-20,PH,178022,2883
2020-08-21,PH,182365,2940
2020-08-22,PH,187249,2966
2020-08-23,PH,189601,2998
2020-08-24,PH,194252,3010
2020-08-25,PH,197164,3038
2020-08-26,PH,202361,3137
2020-08-27,PH,205581,3234
2020-08-28,PH,209544,3325
2020-08-29,PH,213131,3419
2020-08-30,PH,217396,3520
2020-08-31,PH,220819,3558
2020-09-01,PH,224264,3597
2020-09-02,PH,226440,3623
2020-09-03,PH,228403,3688
2020-09-04,PH,232072,3737
2020-09-05,PH,234570,3790
2020-09-06,PH,237365,3875
2020-09-07,PH,238727,3890
2020-09-08,PH,241987,3916
2020-09-09,PH,245143,3986
2020-09-10,PH,248947,4066
2020-09-11,PH,252964,4108
2020-09-12,PH,257863,4292
2020-09-13,PH,261216,4371
2020-09-14,PH,265888,4630
2020-09-15,PH,269407,4663
2020-09-16,PH,272934,4732
2020-09-17,PH,276289,4785
2020-09-18,PH,279526,4830
2020-09-19,PH,283460,4930
2020-09-20,PH,286743,4984
2020-09-21,PH,290190,4999
2020-09-22,PH,291789,5049
2020-09-23,PH,294591,5091
2020-09-24,PH,296755,5127
2020-09-25,PH,299361,5196
2020-09-26,PH,301256,5284
2020-09-27,PH,304226,5344
2020-09-28,PH,307288,5381
2020-09-29,PH,309303,5448
2020-09-30,PH,311694,5504
2020-10-01,PH,314079,5562
2020-10-02,PH,316678,5616
2020-10-03,PH,319330,5678
2020-10-04,PH,322497,5776
2020-10-05,PH,324762,5840
2020-10-06,PH,326833,5865
2020-10-07,PH,329637,5925
2020-10-08,PH,331867,6069
2020-10-09,PH,334770,6152
2020-10-10,PH,336926,6238
2020-10-11,PH,339341,6321
2020-10-12,PH,342816,6332
2020-10-13,PH,344713,6372
2020-10-14,PH,346536,6449
2020-10-15,PH,348698,6497
2020-10-16,PH,351750,6531
2020-10-17,PH,354338,6603
2020-10-18,PH,356618,6652
2020-10-19,PH,359169,6675
2020-10-20,PH,360775,6690
2020-10-21,PH,362243,6747
2020-10-22,PH,363888,6783
2020-10-23,PH,365799,6915
2020-10-24,PH,367819,6934
2020-10-25,PH,370028,6977
2020-10-26,PH,371630,7039
2020-10-27,PH,373144,7053
2020-10-28,PH,375180,7114
2020-10-29,PH,376935,7147
2020-10-30,PH,378933,7185
2020-10-31,PH,380729,7221
2020-11-01,PH,383113,7238
2020-11-02,PH,385400,7269
2020-11-03,PH,387161,7318
2020-11-04,PH,388137,7367
2020-11-05,PH,389725,7409
2020-11-06,PH,391809,7461
2020-11-07,PH,393961,7485
2020-11-08,PH,396395,7539
2020-11-09,PH,398449,7647
2020-11-10,PH,399749,7661
2020-11-11,PH,401416,7710
2020-11-12,PH,402820,7721
2020-11-13,PH,404713,7752
2020-11-14,PH,406337,7791
2020-11-15,PH,407838,7832
2020-11-16,PH,409574,7839
2020-11-17,PH,410718,7862
2020-11-18,PH,412097,7957
2020-11-19,PH,413430,7998
2020-11-20,PH,415067,8025
2020-11-21,PH,416852,8080
2020-11-22,PH,418818,8123
2020-11-23,PH,420614,8173
2020-11-24,PH,421722,8185
2020-11-25,PH,422915,8215
2020-11-26,PH,424297,8242
2020-11-27,PH,425918,8255
2020-11-28,PH,427797,8333
2020-11-29,PH,429854,8373
2020-11-30,PH,431630,8392
2020-12-01,PH,432925,8418
2020-12-02,PH,434357,8436
2020-12-03,PH,435413,8446
2020-12-04,PH,436345,8509
2020-12-05,PH,438069,8526
2020-12-06,PH,439834,8554
2020-12-07,PH,441399,8572
2020-12-08,PH,442785,8670
2020-12-09,PH,444164,8677
2020-12-10,PH,445540,8701
2020-12-11,PH,447039,8709
2020-12-12,PH,448331,8730
2020-12-13,PH,449400,8733
2020-12-14,PH,450733,8757
2020-12-15,PH,451839,8812
2020-12-16,PH,452988,8833
2020-12-17,PH,454447,8850
2020-12-18,PH,456562,8875
2020-12-19,PH,458044,8911
2020-12-20,PH,459789,8947
2020-12-21,PH,461505,8957
2020-12-22,PH,462815,9021
2020-12-23,PH,464004,9048
2020-12-24,PH,465724,9055
2020-12-25,PH,467601,9062
2020-12-26,PH,469005,9067
2020-12-27,PH,469886,9109
2020-12-28,PH,470650,9124
2020-12-29,PH,471526,9162
2020-12-30,PH,472532,9230
2020-12-31,PH,474064,9244
2020-02-27,QA,1,0 # wgArticleId=63557683 wgCurRevisionId=1021593042 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Qatar_medical_cases_chart&oldid=1021593042&action=edit
2020-03-01,QA,3,0
2020-03-02,QA,7,0
2020-03-03,QA,8,0
2020-03-06,QA,11,0
2020-03-07,QA,12,0
2020-03-08,QA,15,0
2020-03-09,QA,18,0
2020-03-10,QA,24,0
2020-03-11,QA,262,0
2020-03-12,QA,262,0
2020-03-13,QA,320,0
2020-03-14,QA,337,0
2020-03-15,QA,401,0
2020-03-16,QA,439,0
2020-03-17,QA,442,0
2020-03-18,QA,452,0
2020-03-19,QA,460,0
2020-03-20,QA,470,0
2020-03-21,QA,481,0
2020-03-22,QA,494,0
2020-03-23,QA,501,0
2020-03-24,QA,526,0
2020-03-25,QA,537,0
2020-03-26,QA,549,0
2020-03-27,QA,562,0
2020-03-28,QA,590,1
2020-03-29,QA,634,1
2020-03-30,QA,693,1
2020-03-31,QA,781,2
2020-04-01,QA,835,2
2020-04-02,QA,949,3
2020-04-03,QA,1075,3
2020-04-04,QA,1325,3
2020-04-05,QA,1604,4
2020-04-06,QA,1832,4
2020-04-07,QA,2057,6
2020-04-08,QA,2210,6
2020-04-09,QA,2376,6
2020-04-10,QA,2512,6
2020-04-11,QA,2728,6
2020-04-12,QA,2979,7
2020-04-13,QA,3231,7
2020-04-14,QA,3428,7
2020-04-15,QA,3711,7
2020-04-16,QA,4103,7
2020-04-17,QA,4663,7
2020-04-18,QA,5008,8
2020-04-19,QA,5448,8
2020-04-20,QA,6015,9
2020-04-21,QA,6533,9
2020-04-22,QA,7141,10
2020-04-23,QA,7764,10
2020-04-24,QA,8525,10
2020-04-25,QA,9358,10
2020-04-26,QA,10287,10
2020-04-27,QA,11244,10
2020-04-28,QA,11921,10
2020-04-29,QA,12564,10
2020-04-30,QA,13409,10
2020-05-01,QA,14096,12
2020-05-02,QA,14872,12
2020-05-03,QA,15551,12
2020-05-04,QA,16191,12
2020-05-05,QA,17142,12
2020-05-06,QA,17972,12
2020-05-07,QA,18890,12
2020-05-08,QA,20201,12
2020-05-09,QA,21331,13
2020-05-10,QA,22520,14
2020-05-11,QA,23623,14
2020-05-12,QA,25149,14
2020-05-13,QA,26539,14
2020-05-14,QA,28272,14
2020-05-15,QA,29425,14
2020-05-16,QA,30972,15
2020-05-17,QA,32604,15
2020-05-18,QA,33969,15
2020-05-19,QA,35606,15
2020-05-20,QA,37097,16
2020-05-21,QA,38651,17
2020-05-22,QA,40481,19
2020-05-23,QA,42213,21
2020-05-24,QA,43714,23
2020-05-25,QA,45465,26
2020-05-26,QA,47207,28
2020-05-27,QA,48947,30
2020-05-28,QA,50914,33
2020-05-29,QA,52907,36
2020-05-30,QA,55262,36
2020-05-31,QA,56910,38
2020-06-01,QA,58433,40
2020-06-02,QA,60259,43
2020-06-03,QA,62160,45
2020-06-04,QA,63741,45
2020-06-05,QA,65495,49
2020-06-06,QA,67195,51
2020-06-07,QA,68790,54
2020-06-08,QA,70158,57
2020-06-09,QA,71879,62
2020-06-10,QA,73595,66
2020-06-11,QA,75071,69
2020-06-12,QA,76588,70
2020-06-13,QA,78416,70
2020-06-14,QA,79602,73
2020-06-15,QA,80876,76
2020-06-16,QA,82077,80
2020-06-17,QA,83174,82
2020-06-18,QA,84441,86
2020-06-19,QA,85462,93
2020-06-20,QA,86488,94
2020-06-21,QA,87369,98
2020-06-22,QA,88403,99
2020-06-23,QA,89579,99
2020-06-24,QA,90778,104
2020-06-25,QA,91838,106
2020-06-26,QA,92784,109
2020-06-27,QA,93663,110
2020-06-28,QA,94413,110
2020-06-29,QA,95106,113
2020-06-30,QA,96088,113
2020-07-01,QA,97003,115
2020-07-02,QA,97897,118
2020-07-03,QA,98653,121
2020-07-04,QA,99183,123
2020-07-05,QA,99799,128
2020-07-06,QA,100345,133
2020-07-07,QA,100945,134
2020-07-08,QA,101553,138
2020-07-09,QA,102110,142
2020-07-10,QA,102630,146
2020-07-11,QA,103128,146
2020-07-12,QA,103598,147
2020-07-13,QA,104016,149
2020-07-14,QA,104533,150
2020-07-15,QA,104983,151
2020-07-16,QA,105477,152
2020-07-17,QA,105898,153
2020-07-18,QA,106308,154
2020-07-19,QA,106648,157
2020-07-20,QA,107037,159
2020-07-21,QA,107430,160
2020-07-22,QA,107871,163
2020-07-23,QA,108244,164
2020-07-24,QA,108638,164
2020-07-25,QA,109036,164
2020-07-26,QA,109305,165
2020-07-27,QA,109597,165
2020-07-28,QA,109880,167
2020-07-29,QA,110153,169
2020-07-30,QA,110460,171
2020-07-31,QA,110695,174
2020-08-01,QA,110911,174
2020-08-02,QA,111107,177
2020-08-03,QA,111322,177
2020-08-04,QA,111538,177
2020-08-05,QA,111805,178
2020-08-06,QA,112092,178
2020-08-07,QA,112383,180
2020-08-08,QA,112650,182
2020-08-09,QA,112947,184
2020-08-10,QA,113262,188
2020-08-11,QA,113646,188
2020-08-12,QA,113938,190
2020-08-13,QA,114281,190
2020-08-14,QA,114532,190
2020-08-15,QA,114809,192
2020-08-16,QA,115080,193
2020-08-17,QA,115368,193
2020-08-18,QA,115661,193
2020-08-19,QA,115956,193
2020-08-20,QA,116224,193
2020-08-21,QA,116481,193
2020-08-22,QA,116765,193
2020-08-23,QA,117008,193
2020-08-24,QA,117266,194
2020-08-25,QA,117498,194
2020-08-26,QA,117742,194
2020-08-27,QA,117988,195
2020-08-28,QA,118196,196
2020-08-29,QA,118407,196
2020-08-30,QA,118575,197
2020-08-31,QA,118778,197
2020-09-01,QA,118994,198
2020-09-02,QA,119206,199
2020-09-03,QA,119420,201
2020-09-04,QA,119637,201
2020-09-05,QA,119864,202
2020-09-06,QA,120095,203
2020-09-07,QA,120348,205
2020-09-08,QA,120579,205
2020-09-09,QA,120846,205
2020-09-10,QA,121052,205
2020-09-11,QA,121287,205
2020-09-12,QA,121523,205
2020-09-13,QA,121740,205
2020-09-14,QA,121975,207
2020-09-15,QA,122214,208
2020-09-16,QA,122449,208
2020-09-17,QA,122693,208
2020-09-18,QA,122917,209
2020-09-19,QA,123146,209
2020-09-20,QA,123376,210
2020-09-21,QA,123604,211
2020-09-22,QA,123917,211
2020-09-23,QA,124175,212
2020-09-24,QA,124425,212
2020-09-25,QA,124650,212
2020-09-26,QA,124850,214
2020-09-27,QA,125084,214
2020-09-28,QA,125311,214
2020-09-29,QA,125533,214
2020-09-30,QA,125760,214
2020-10-01,QA,125959,214
2020-10-02,QA,126164,215
2020-10-03,QA,126339,216
2020-10-04,QA,126498,216
2020-10-05,QA,126692,216
2020-10-06,QA,126943,216
2020-10-07,QA,127181,218
2020-10-08,QA,127394,218
2020-10-09,QA,127600,219
2020-10-10,QA,127778,219
2020-10-11,QA,127985,220
2020-10-12,QA,128191,220
2020-10-13,QA,128405,220
2020-10-14,QA,128603,220
2020-10-15,QA,128803,222
2020-10-16,QA,128992,222
2020-10-17,QA,129227,223
2020-10-18,QA,129431,224
2020-10-19,QA,129671,224
2020-10-20,QA,129944,224
2020-10-21,QA,130210,225
2020-10-22,QA,130462,228
2020-10-23,QA,130711,229
2020-10-24,QA,130965,229
2020-10-25,QA,131170,230
2020-10-26,QA,131432,230
2020-10-27,QA,131689,230
2020-10-28,QA,131939,230
2020-10-29,QA,132150,231
2020-10-30,QA,132343,232
2020-10-31,QA,132556,232
2020-11-01,QA,132720,232
2020-11-02,QA,132917,232
2020-11-03,QA,133143,232
2020-11-04,QA,133370,232
2020-11-05,QA,133619,230
2020-11-06,QA,133811,232
2020-11-07,QA,134013,232
2020-11-08,QA,134203,232
2020-11-09,QA,134433,232
2020-11-10,QA,134663,233
2020-11-11,QA,134887,233
2020-11-12,QA,135132,234
2020-11-13,QA,135367,234
2020-11-14,QA,135570,234
2020-11-15,QA,135785,234
2020-11-16,QA,136028,235
2020-11-17,QA,136222,235
2020-11-18,QA,136441,235
2020-11-19,QA,136649,235
2020-11-20,QA,136888,235
2020-11-21,QA,137062,235
2020-11-22,QA,137229,236
2020-11-23,QA,137415,236
2020-11-24,QA,137642,236
2020-11-25,QA,137851,237
2020-11-26,QA,138066,237
2020-11-27,QA,138250,237
2020-11-28,QA,138477,237
2020-11-29,QA,138648,237
2020-11-30,QA,138833,237
2020-12-01,QA,139001,238
2020-12-02,QA,139256,239
2020-12-03,QA,139477,239
2020-12-04,QA,139643,239
2020-12-05,QA,139783,239
2020-12-06,QA,139908,239
2020-12-07,QA,140086,239
2020-12-08,QA,140203,239
2020-12-09,QA,140353,240
2020-12-10,QA,140516,240
2020-12-11,QA,140680,240
2020-12-12,QA,140827,240
2020-12-13,QA,140961,240
2020-12-14,QA,141121,241
2020-12-15,QA,141272,241
2020-12-16,QA,141417,242
2020-12-17,QA,141557,242
2020-12-18,QA,141716,242
2020-12-19,QA,141858,243
2020-12-20,QA,142001,243
2020-12-21,QA,142159,243
2020-12-22,QA,142308,243
2020-12-23,QA,142448,243
2020-12-24,QA,142605,243
2020-12-25,QA,142734,244
2020-12-26,QA,142903,244
2020-12-27,QA,143062,244
2020-12-28,QA,143222,244
2020-12-29,QA,143428,245
2020-12-30,QA,143621,245
2020-12-31,QA,143834,245
2020-03-02,SA,1,0 # wgArticleId=63420175 wgCurRevisionId=1015731847 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Saudi_Arabia_medical_cases_chart&oldid=1015731847&action=edit
2020-03-03,SA,1,0
2020-03-04,SA,2,0
2020-03-05,SA,5,0
2020-03-06,SA,5,0
2020-03-07,SA,7,0
2020-03-08,SA,11,0
2020-03-09,SA,15,0
2020-03-10,SA,20,0
2020-03-11,SA,45,0
2020-03-12,SA,62,0
2020-03-13,SA,86,0
2020-03-14,SA,103,0
2020-03-15,SA,118,0
2020-03-16,SA,133,0
2020-03-17,SA,171,0
2020-03-18,SA,238,0
2020-03-19,SA,274,0
2020-03-20,SA,344,0
2020-03-21,SA,392,0
2020-03-22,SA,511,0
2020-03-23,SA,562,0
2020-03-24,SA,767,1
2020-03-25,SA,900,2
2020-03-26,SA,1012,3
2020-03-27,SA,1104,3
2020-03-28,SA,1203,4
2020-03-29,SA,1299,8
2020-03-30,SA,1453,8
2020-03-31,SA,1563,10
2020-04-01,SA,1720,16
2020-04-02,SA,1885,21
2020-04-03,SA,2039,25
2020-04-04,SA,2179,29
2020-04-05,SA,2385,34
2020-04-06,SA,2523,38
2020-04-07,SA,2795,41
2020-04-08,SA,2932,41
2020-04-09,SA,3287,44
2020-04-10,SA,3651,47
2020-04-11,SA,4033,52
2020-04-12,SA,4462,59
2020-04-13,SA,4934,65
2020-04-14,SA,5369,73
2020-04-15,SA,5862,79
2020-04-16,SA,6380,86
2020-04-17,SA,7142,87
2020-04-18,SA,8274,92
2020-04-19,SA,9362,97
2020-04-20,SA,10484,103
2020-04-21,SA,11631,109
2020-04-22,SA,12772,114
2020-04-23,SA,13930,121
2020-04-24,SA,15102,127
2020-04-25,SA,16299,136
2020-04-26,SA,17522,139
2020-04-27,SA,18811,144
2020-04-28,SA,20077,152
2020-04-29,SA,21402,157
2020-04-30,SA,22753,162
2020-05-01,SA,24097,169
2020-05-02,SA,25459,176
2020-05-03,SA,27011,184
2020-05-04,SA,28656,191
2020-05-05,SA,30251,200
2020-05-06,SA,31938,209
2020-05-07,SA,33731,219
2020-05-08,SA,35432,229
2020-05-09,SA,37136,239
2020-05-10,SA,39048,246
2020-05-11,SA,41014,255
2020-05-12,SA,42925,264
2020-05-13,SA,44830,273
2020-05-14,SA,46869,283
2020-05-15,SA,49176,292
2020-05-16,SA,52016,302
2020-05-17,SA,54752,312
2020-05-18,SA,57345,320
2020-05-19,SA,59854,329
2020-05-20,SA,62545,339
2020-05-21,SA,65077,351
2020-05-22,SA,67719,364
2020-05-23,SA,70161,379
2020-05-24,SA,72560,390
2020-05-25,SA,74765,399
2020-05-26,SA,76726,411
2020-05-27,SA,78541,425
2020-05-28,SA,80185,441
2020-05-29,SA,81766,458
2020-05-30,SA,83384,480
2020-05-31,SA,85261,503
2020-06-01,SA,87142,525
2020-06-02,SA,89011,549
2020-06-03,SA,91182,579
2020-06-04,SA,93157,611
2020-06-05,SA,95748,642
2020-06-06,SA,98869,676
2020-06-07,SA,101914,712
2020-06-08,SA,105283,746
2020-06-09,SA,108571,783
2020-06-10,SA,112288,819
2020-06-11,SA,116021,857
2020-06-12,SA,119942,893
2020-06-13,SA,123308,932
2020-06-14,SA,127541,974
2020-06-15,SA,132048,1011
2020-06-16,SA,136315,1052
2020-06-17,SA,141234,1091
2020-06-18,SA,145991,1139
2020-06-19,SA,150292,1184
2020-06-20,SA,154233,1230
2020-06-21,SA,157612,1267
2020-06-22,SA,161005,1307
2020-06-23,SA,164144,1346
2020-06-24,SA,167267,1387
2020-06-25,SA,170639,1428
2020-06-26,SA,174577,1474
2020-06-27,SA,178504,1511
2020-06-28,SA,182493,1551
2020-06-29,SA,186436,1599
2020-06-30,SA,190823,1649
2020-07-01,SA,194225,1698
2020-07-02,SA,197608,1752
2020-07-03,SA,201801,1802
2020-07-04,SA,205929,1858
2020-07-05,SA,209509,1916
2020-07-06,SA,213716,1968
2020-07-07,SA,217108,2017
2020-07-08,SA,220144,2059
2020-07-09,SA,223327,2100
2020-07-10,SA,226486,2151
2020-07-11,SA,229480,2181
2020-07-12,SA,232259,2223
2020-07-13,SA,235111,2243
2020-07-14,SA,237803,2283
2020-07-15,SA,240474,2325
2020-07-16,SA,243238,2370
2020-07-17,SA,245851,2407
2020-07-18,SA,248416,2447
2020-07-19,SA,250920,2486
2020-07-20,SA,253349,2523
2020-07-21,SA,255825,2557
2020-07-22,SA,258156,2601
2020-07-23,SA,260394,2635
2020-07-24,SA,262772,2672
2020-07-25,SA,264973,2703
2020-07-26,SA,266941,2733
2020-07-27,SA,268934,2760
2020-07-28,SA,270831,2789
2020-07-29,SA,272590,2816
2020-07-30,SA,274219,2842
2020-07-31,SA,275905,2866
2020-08-01,SA,277478,2887
2020-08-02,SA,278871,2917
2020-08-03,SA,280093,2949
2020-08-04,SA,281435,2984
2020-08-05,SA,282824,3020
2020-08-06,SA,284226,3055
2020-08-07,SA,285793,3093
2020-08-08,SA,287262,3160
2020-08-09,SA,288690,3167
2020-08-10,SA,289947,3199
2020-08-11,SA,291468,3233
2020-08-12,SA,293037,3269
2020-08-13,SA,294519,3303
2020-08-14,SA,295902,3338
2020-08-15,SA,297315,3369
2020-08-16,SA,298542,3408
2020-08-17,SA,299914,3436
2020-08-18,SA,301323,3470
2020-08-19,SA,302686,3506
2020-08-20,SA,303973,3548
2020-08-21,SA,305186,3580
2020-08-22,SA,306370,3619
2020-08-23,SA,307479,3649
2020-08-24,SA,308654,3691
2020-08-25,SA,309768,3722
2020-08-26,SA,310836,3755
2020-08-27,SA,311855,3785
2020-08-28,SA,312924,3813
2020-08-29,SA,313911,3840
2020-08-30,SA,314821,3870
2020-08-31,SA,315772,3897
2020-09-01,SA,316670,3929
2020-09-02,SA,317486,3956
2020-09-03,SA,318319,3982
2020-09-04,SA,319141,4015
2020-09-05,SA,319932,4049
2020-09-06,SA,320688,4081
2020-09-07,SA,321456,4107
2020-09-08,SA,322237,4137
2020-09-09,SA,323012,4165
2020-09-10,SA,323720,4189
2020-09-11,SA,324407,4213
2020-09-12,SA,325050,4240
2020-09-13,SA,325651,4268
2020-09-14,SA,326258,4305
2020-09-15,SA,326930,4338
2020-09-16,SA,327551,4369
2020-09-17,SA,328144,4399
2020-09-18,SA,328720,4430
2020-09-19,SA,329271,4458
2020-09-20,SA,329754,4485
2020-09-21,SA,330246,4512
2020-09-22,SA,330798,4542
2020-09-23,SA,331359,4569
2020-01-23,SG,1,0 # wgArticleId=63436497 wgCurRevisionId=1021546599 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Singapore_medical_cases_chart&oldid=1021546599&action=edit
2020-01-24,SG,3,0
2020-01-25,SG,3,0
2020-01-26,SG,4,0
2020-01-27,SG,5,0
2020-01-28,SG,7,0
2020-01-29,SG,10,0
2020-01-30,SG,13,0
2020-01-31,SG,16,0
2020-02-01,SG,18,0
2020-02-04,SG,24,0
2020-02-05,SG,28,0
2020-02-06,SG,30,0
2020-02-07,SG,33,0
2020-02-08,SG,40,0
2020-02-09,SG,43,0
2020-02-10,SG,45,0
2020-02-11,SG,47,0
2020-02-12,SG,50,0
2020-02-13,SG,58,0
2020-02-14,SG,67,0
2020-02-15,SG,72,0
2020-02-16,SG,75,0
2020-02-17,SG,77,0
2020-02-18,SG,81,0
2020-02-19,SG,84,0
2020-02-20,SG,85,0
2020-02-21,SG,86,0
2020-02-22,SG,89,0
2020-02-23,SG,89,0
2020-02-24,SG,90,0
2020-02-25,SG,91,0
2020-02-26,SG,93,0
2020-02-27,SG,96,0
2020-02-28,SG,98,0
2020-02-29,SG,102,0
2020-03-01,SG,106,0
2020-03-02,SG,108,0
2020-03-03,SG,110,0
2020-03-04,SG,112,0
2020-03-05,SG,117,0
2020-03-06,SG,130,0
2020-03-07,SG,138,0
2020-03-08,SG,150,0
2020-03-09,SG,160,0
2020-03-10,SG,166,0
2020-03-11,SG,178,0
2020-03-12,SG,187,0
2020-03-13,SG,200,0
2020-03-14,SG,212,0
2020-03-15,SG,226,0
2020-03-16,SG,243,0
2020-03-17,SG,266,0
2020-03-18,SG,313,0
2020-03-19,SG,345,0
2020-03-20,SG,385,0
2020-03-21,SG,432,2
2020-03-22,SG,455,2
2020-03-23,SG,509,2
2020-03-24,SG,558,2
2020-03-25,SG,631,2
2020-03-26,SG,683,2
2020-03-27,SG,732,2
2020-03-28,SG,802,2
2020-03-29,SG,844,3
2020-03-30,SG,879,3
2020-03-31,SG,926,3
2020-04-01,SG,1000,3
2020-04-02,SG,1049,4
2020-04-03,SG,1114,5
2020-04-04,SG,1189,6
2020-04-05,SG,1309,6
2020-04-06,SG,1375,6
2020-04-07,SG,1481,6
2020-04-08,SG,1623,6
2020-04-09,SG,1910,6
2020-04-10,SG,2108,7
2020-04-11,SG,2299,8
2020-04-12,SG,2532,8
2020-04-13,SG,2918,9
2020-04-14,SG,3252,10
2020-04-15,SG,3699,10
2020-04-16,SG,4427,10
2020-04-17,SG,5050,11
2020-04-18,SG,5992,11
2020-04-19,SG,6588,11
2020-04-20,SG,8014,11
2020-04-21,SG,9125,11
2020-04-22,SG,10141,12
2020-04-23,SG,11178,12
2020-04-24,SG,12075,12
2020-04-25,SG,12693,12
2020-04-26,SG,13624,12
2020-04-27,SG,14423,14
2020-04-28,SG,14951,14
2020-04-29,SG,15641,14
2020-04-30,SG,16169,15
2020-05-01,SG,17101,16
2020-05-02,SG,17548,17
2020-05-03,SG,18205,18
2020-05-04,SG,18778,18
2020-05-05,SG,19410,18
2020-05-06,SG,20198,20
2020-05-07,SG,20939,20
2020-05-08,SG,21707,20
2020-05-09,SG,22460,20
2020-05-10,SG,23336,20
2020-05-11,SG,23787,21
2020-05-12,SG,24671,21
2020-05-13,SG,25346,21
2020-05-14,SG,26098,21
2020-05-15,SG,26891,21
2020-05-16,SG,27356,22
2020-05-17,SG,28038,22
2020-05-18,SG,28343,22
2020-05-19,SG,28794,22
2020-05-20,SG,29364,22
2020-05-21,SG,29812,23
2020-05-22,SG,30426,23
2020-05-23,SG,31068,23
2020-05-24,SG,31616,23
2020-05-25,SG,31960,23
2020-05-26,SG,32343,23
2020-05-27,SG,32876,23
2020-05-28,SG,33249,23
2020-05-29,SG,33860,23
2020-05-30,SG,34366,23
2020-05-31,SG,34884,23
2020-06-01,SG,35292,24
2020-06-02,SG,35836,24
2020-06-03,SG,36405,24
2020-06-04,SG,36922,24
2020-06-05,SG,37183,24
2020-06-06,SG,37526,25
2020-06-07,SG,37910,25
2020-06-08,SG,38296,25
2020-06-09,SG,38514,25
2020-06-10,SG,38965,25
2020-06-11,SG,39387,25
2020-06-12,SG,39850,25
2020-06-13,SG,40197,26
2020-06-14,SG,40604,26
2020-06-15,SG,40818,26
2020-06-16,SG,40969,26
2020-06-17,SG,41216,26
2020-06-18,SG,41473,26
2020-06-19,SG,41615,26
2020-06-20,SG,41833,26
2020-06-21,SG,42095,26
2020-06-22,SG,42313,26
2020-06-23,SG,42432,26
2020-06-24,SG,42623,26
2020-06-25,SG,42736,26
2020-06-26,SG,42955,26
2020-06-27,SG,43246,26
2020-06-28,SG,43459,26
2020-06-29,SG,43661,26
2020-06-30,SG,43907,26
2020-07-01,SG,44122,26
2020-07-02,SG,44310,26
2020-07-03,SG,44479,26
2020-07-04,SG,44664,26
2020-07-05,SG,44800,26
2020-07-06,SG,44983,26
2020-07-07,SG,45140,26
2020-07-08,SG,45297,26
2020-07-09,SG,45422,26
2020-07-10,SG,45612,26
2020-07-11,SG,45782,26
2020-07-12,SG,45960,26
2020-07-13,SG,46282,26
2020-07-14,SG,46629,27
2020-07-15,SG,46878,27
2020-07-16,SG,47126,27
2020-07-17,SG,47453,27
2020-07-18,SG,47655,27
2020-07-19,SG,47912,27
2020-07-20,SG,48035,27
2020-07-21,SG,48434,27
2020-07-22,SG,48744,27
2020-07-23,SG,49098,27
2020-07-24,SG,49375,27
2020-07-25,SG,49888,27
2020-07-26,SG,50369,27
2020-07-27,SG,50838,27
2020-07-28,SG,51197,27
2020-07-29,SG,51531,27
2020-07-30,SG,51809,27
2020-07-31,SG,52205,27
2020-08-01,SG,52512,27
2020-08-02,SG,52825,27
2020-08-03,SG,53051,27
2020-08-04,SG,53346,27
2020-08-05,SG,54254,27
2020-08-06,SG,54555,27
2020-08-07,SG,54797,27
2020-08-08,SG,54929,27
2020-08-09,SG,55104,27
2020-08-10,SG,55292,27
2020-08-11,SG,55353,27
2020-08-12,SG,55395,27
2020-08-13,SG,55497,27
2020-08-14,SG,55580,27
2020-08-15,SG,55661,27
2020-08-16,SG,55747,27
2020-08-17,SG,55838,27
2020-08-18,SG,55938,27
2020-08-19,SG,56031,27
2020-08-20,SG,56099,27
2020-08-21,SG,56216,27
2020-08-22,SG,56266,27
2020-08-23,SG,56353,27
2020-08-24,SG,56404,27
2020-08-25,SG,56435,27
2020-08-26,SG,56495,27
2020-08-27,SG,56572,27
2020-08-28,SG,56666,27
2020-08-29,SG,56717,27
2020-08-30,SG,56771,27
2020-08-31,SG,56812,27
2020-09-01,SG,56852,27
2020-09-02,SG,56860,27
2020-09-03,SG,56908,27
2020-09-04,SG,56948,27
2020-09-05,SG,56982,27
2020-09-06,SG,57022,27
2020-09-07,SG,57044,27
2020-09-08,SG,57091,27
2020-09-09,SG,57166,27
2020-09-10,SG,57229,27
2020-09-11,SG,57315,27
2020-09-12,SG,57357,27
2020-09-13,SG,57406,27
2020-09-14,SG,57454,27
2020-09-15,SG,57488,27
2020-09-16,SG,57515,27
2020-09-17,SG,57532,27
2020-09-18,SG,57543,27
2020-09-19,SG,57558,27
2020-09-20,SG,57576,27
2020-09-21,SG,57606,27
2020-09-22,SG,57627,27
2020-09-23,SG,57639,27
2020-09-24,SG,57654,27
2020-09-25,SG,57665,27
2020-09-26,SG,57685,27
2020-09-27,SG,57700,27
2020-09-28,SG,57715,27
2020-09-29,SG,57742,27
2020-09-30,SG,57765,27
2020-10-01,SG,57784,27
2020-10-02,SG,57794,27
2020-10-03,SG,57800,27
2020-10-04,SG,57812,27
2020-10-05,SG,57819,27
2020-10-06,SG,57830,27
2020-10-07,SG,57840,27
2020-10-08,SG,57849,27
2020-10-09,SG,57859,27
2020-10-10,SG,57866,27
2020-10-11,SG,57876,27
2020-10-12,SG,57880,28
2020-10-13,SG,57884,28
2020-10-14,SG,57889,28
2020-10-15,SG,57892,28
2020-10-16,SG,57901,28
2020-10-17,SG,57904,28
2020-10-18,SG,57911,28
2020-10-19,SG,57915,28
2020-10-20,SG,57921,28
2020-10-21,SG,57933,28
2020-10-22,SG,57941,28
2020-10-23,SG,57951,28
2020-10-24,SG,57965,28
2020-10-25,SG,57970,28
2020-10-26,SG,57973,28
2020-10-27,SG,57980,28
2020-10-28,SG,57987,28
2020-10-29,SG,57994,28
2020-10-30,SG,58003,28
2020-10-31,SG,58015,28
2020-11-01,SG,58019,28
2020-11-02,SG,58020,28
2020-11-03,SG,58029,28
2020-11-04,SG,58036,28
2020-11-05,SG,58043,28
2020-11-06,SG,58047,28
2020-11-07,SG,58054,28
2020-11-08,SG,58056,28
2020-11-09,SG,58064,28
2020-11-10,SG,58073,28
2020-11-11,SG,58091,28
2020-11-12,SG,58102,28
2020-11-13,SG,58114,28
2020-11-14,SG,58116,28
2020-11-15,SG,58119,28
2020-11-16,SG,58124,28
2020-11-17,SG,58130,28
2020-11-18,SG,58135,28
2020-11-19,SG,58139,28
2020-11-20,SG,58143,28
2020-11-21,SG,58148,28
2020-11-22,SG,58160,28
2020-11-23,SG,58165,28
2020-11-24,SG,58183,28
2020-11-25,SG,58190,28
2020-11-26,SG,58195,28
2020-11-27,SG,58199,28
2020-11-28,SG,58205,29
2020-11-29,SG,58213,29
2020-11-30,SG,58218,29
2020-12-01,SG,58228,29
2020-12-02,SG,58230,29
2020-12-03,SG,58239,29
2020-12-04,SG,58242,29
2020-12-05,SG,58255,29
2020-12-06,SG,58260,29
2020-12-07,SG,58273,29
2020-12-08,SG,58285,29
2020-12-09,SG,58291,29
2020-12-10,SG,58297,29
2020-12-11,SG,58305,29
2020-12-12,SG,58313,29
2020-12-13,SG,58320,29
2020-12-14,SG,58325,29
2020-12-15,SG,58341,29
2020-12-16,SG,58353,29
2020-12-17,SG,58377,29
2020-12-18,SG,58386,29
2020-12-19,SG,58403,29
2020-12-20,SG,58422,29
2020-12-21,SG,58432,29
2020-12-22,SG,58461,29
2020-12-23,SG,58482,29
2020-12-24,SG,58495,29
2020-12-25,SG,58509,29
2020-12-26,SG,58519,29
2020-12-27,SG,58524,29
2020-12-28,SG,58529,29
2020-12-29,SG,58542,29
2020-12-30,SG,58569,29
2020-12-31,SG,58599,29
2020-01-28,LK,0,0 # wgArticleId=63401771 wgCurRevisionId=1021499375 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Sri_Lanka_medical_cases_chart&oldid=1021499375&action=edit
2020-03-11,LK,2,0
2020-03-12,LK,3,0
2020-03-13,LK,6,0
2020-03-14,LK,11,0
2020-03-15,LK,19,0
2020-03-16,LK,29,0
2020-03-17,LK,42,0
2020-03-18,LK,53,0
2020-03-19,LK,66,0
2020-03-20,LK,72,0
2020-03-21,LK,78,0
2020-03-22,LK,87,0
2020-03-23,LK,97,0
2020-03-24,LK,102,0
2020-03-25,LK,102,0
2020-03-26,LK,106,0
2020-03-27,LK,106,0
2020-03-28,LK,115,1
2020-03-29,LK,120,1
2020-03-30,LK,122,2
2020-03-31,LK,143,2
2020-04-01,LK,148,3
2020-04-02,LK,151,4
2020-04-03,LK,159,5
2020-04-04,LK,166,5
2020-04-05,LK,176,5
2020-04-06,LK,180,6
2020-04-07,LK,186,6
2020-04-08,LK,189,7
2020-04-09,LK,190,7
2020-04-10,LK,197,7
2020-04-11,LK,199,7
2020-04-12,LK,210,7
2020-04-13,LK,218,7
2020-04-14,LK,233,7
2020-04-15,LK,238,7
2020-04-16,LK,238,7
2020-04-17,LK,244,7
2020-04-18,LK,254,7
2020-04-19,LK,271,7
2020-04-20,LK,304,7
2020-04-21,LK,310,7
2020-04-22,LK,330,7
2020-04-23,LK,368,7
2020-04-24,LK,420,7
2020-04-25,LK,460,7
2020-04-26,LK,523,7
2020-04-27,LK,588,7
2020-04-28,LK,619,7
2020-04-29,LK,649,7
2020-04-30,LK,665,7
2020-05-01,LK,690,7
2020-05-02,LK,705,7
2020-05-03,LK,718,7
2020-05-04,LK,755,8
2020-05-05,LK,771,9
2020-05-06,LK,797,9
2020-05-07,LK,824,9
2020-05-08,LK,835,9
2020-05-09,LK,847,9
2020-05-10,LK,863,9
2020-05-11,LK,869,9
2020-05-12,LK,889,9
2020-05-13,LK,915,9
2020-05-14,LK,925,9
2020-05-15,LK,935,9
2020-05-16,LK,960,9
2020-05-17,LK,981,9
2020-05-18,LK,992,9
2020-05-19,LK,1027,9
2020-05-20,LK,1028,9
2020-05-21,LK,1055,9
2020-05-22,LK,1068,9
2020-05-23,LK,1089,9
2020-05-24,LK,1141,9
2020-05-25,LK,1182,10
2020-05-26,LK,1319,10
2020-05-27,LK,1469,10
2020-05-28,LK,1530,10
2020-05-29,LK,1558,10
2020-05-30,LK,1620,10
2020-05-31,LK,1633,11
2020-06-01,LK,1643,11
2020-06-02,LK,1683,11
2020-06-03,LK,1743,11
2020-06-04,LK,1797,11
2020-06-05,LK,1801,11
2020-06-06,LK,1814,11
2020-06-07,LK,1835,11
2020-06-08,LK,1857,11
2020-06-09,LK,1859,11
2020-06-10,LK,1869,11
2020-06-11,LK,1877,11
2020-06-12,LK,1880,11
2020-06-13,LK,1884,11
2020-06-14,LK,1889,11
2020-06-15,LK,1905,11
2020-06-16,LK,1915,11
2020-06-17,LK,1924,11
2020-06-18,LK,1947,11
2020-06-19,LK,1950,11
2020-06-20,LK,1950,11
2020-06-21,LK,1950,11
2020-06-22,LK,1951,11
2020-06-23,LK,1991,11
2020-06-24,LK,2001,11
2020-06-25,LK,2010,11
2020-06-26,LK,2014,11
2020-06-27,LK,2033,11
2020-06-28,LK,2037,11
2020-06-29,LK,2042,11
2020-06-30,LK,2047,11
2020-07-01,LK,2054,11
2020-07-02,LK,2066,11
2020-07-03,LK,2069,11
2020-07-04,LK,2074,11
2020-07-05,LK,2076,11
2020-07-06,LK,2077,11
2020-07-07,LK,2081,11
2020-07-08,LK,2094,11
2020-07-09,LK,2350,11
2020-07-10,LK,2454,11
2020-07-11,LK,2511,11
2020-07-12,LK,2617,11
2020-07-13,LK,2646,11
2020-07-14,LK,2665,11
2020-07-15,LK,2674,11
2020-07-16,LK,2687,11
2020-07-17,LK,2697,11
2020-07-18,LK,2704,11
2020-07-19,LK,2724,11
2020-07-20,LK,2730,11
2020-07-21,LK,2730,11
2020-07-22,LK,2752,11
2020-07-23,LK,2753,11
2020-07-24,LK,2764,11
2020-07-25,LK,2790,11
2020-07-26,LK,2782,11
2020-07-27,LK,2805,11
2020-07-28,LK,2810,11
2020-07-29,LK,2811,11
2020-07-30,LK,2814,11
2020-07-31,LK,2815,11
2020-08-01,LK,2815,11
2020-08-02,LK,2823,11
2020-08-03,LK,2828,11
2020-08-04,LK,2834,11
2020-08-05,LK,2839,11
2020-08-06,LK,2839,11
2020-08-07,LK,2839,11
2020-08-08,LK,2841,11
2020-08-09,LK,2844,11
2020-08-10,LK,2871,11
2020-08-11,LK,2880,11
2020-08-12,LK,2881,11
2020-08-13,LK,2882,11
2020-08-14,LK,2886,11
2020-08-15,LK,2890,11
2020-08-16,LK,2893,11
2020-08-17,LK,2900,11
2020-08-18,LK,2902,11
2020-08-19,LK,2902,11
2020-08-20,LK,2918,11
2020-08-21,LK,2941,11
2020-08-22,LK,2947,12
2020-08-23,LK,2953,12
2020-08-24,LK,2959,12
2020-08-25,LK,2971,12
2020-08-26,LK,2984,12
2020-08-27,LK,2986,12
2020-08-28,LK,2989,12
2020-08-29,LK,2995,12
2020-08-30,LK,3012,12
2020-08-31,LK,3071,12
2020-09-01,LK,3092,12
2020-09-02,LK,3101,12
2020-09-03,LK,3111,12
2020-09-04,LK,3115,12
2020-09-05,LK,3121,12
2020-09-06,LK,3123,12
2020-09-07,LK,3123,12
2020-09-08,LK,3140,12
2020-09-09,LK,3147,12
2020-09-10,LK,3155,12
2020-09-11,LK,3169,12
2020-09-12,LK,3195,12
2020-09-13,LK,3234,12
2020-09-14,LK,3263,13
2020-09-15,LK,3271,13
2020-09-16,LK,3271,13
2020-09-17,LK,3276,13
2020-09-18,LK,3281,13
2020-09-19,LK,3283,13
2020-09-20,LK,3287,13
2020-09-21,LK,3299,13
2020-09-22,LK,3313,13
2020-09-23,LK,3324,13
2020-09-24,LK,3333,13
2020-09-25,LK,3345,13
2020-09-26,LK,3349,13
2020-09-27,LK,3360,13
2020-09-28,LK,3363,13
2020-09-29,LK,3374,13
2020-09-30,LK,3380,13
2020-10-01,LK,3382,13
2020-10-02,LK,3388,13
2020-10-03,LK,3396,13
2020-10-04,LK,3471,13
2020-10-05,LK,3733,13
2020-10-06,LK,4272,13
2020-10-07,LK,4459,13
2020-10-08,LK,4488,13
2020-10-09,LK,4523,13
2020-10-10,LK,4628,13
2020-10-11,LK,4752,13
2020-10-12,LK,4844,13
2020-10-13,LK,5038,13
2020-10-14,LK,5170,13
2020-10-15,LK,5244,13
2020-10-16,LK,5354,13
2020-10-17,LK,5475,13
2020-10-18,LK,5585,13
2020-10-19,LK,5685,13
2020-10-20,LK,5811,13
2020-10-21,LK,5978,13
2020-10-22,LK,6287,14
2020-10-23,LK,7153,14
2020-10-24,LK,7521,15
2020-10-25,LK,7872,16
2020-10-26,LK,8413,16
2020-10-27,LK,8870,19
2020-10-28,LK,9205,19
2020-10-29,LK,9791,19
2020-10-30,LK,10424,20
2020-10-31,LK,10663,20
2020-11-01,LK,11060,21
2020-11-02,LK,11335,21
2020-11-03,LK,11744,23
2020-11-04,LK,12187,24
2020-11-05,LK,12570,29
2020-11-06,LK,12970,30
2020-11-07,LK,13419,34
2020-11-08,LK,13929,35
2020-11-09,LK,14285,36
2020-11-10,LK,14715,41
2020-11-11,LK,15350,46
2020-11-12,LK,15723,48
2020-11-13,LK,16191,53
2020-11-14,LK,16583,53
2020-11-15,LK,17287,58
2020-11-16,LK,17674,61
2020-11-17,LK,18075,66
2020-11-18,LK,18402,69
2020-11-19,LK,18841,73
2020-11-20,LK,19280,74
2020-11-21,LK,19771,83
2020-11-22,LK,20171,87
2020-11-23,LK,20508,90
2020-11-24,LK,20967,94
2020-11-25,LK,21469,96
2020-11-26,LK,22028,99
2020-11-27,LK,22501,107
2020-11-28,LK,22988,109
2020-11-29,LK,23484,116
2020-11-30,LK,23987,118
2020-12-01,LK,24532,122
2020-12-02,LK,25410,124
2020-12-03,LK,26038,129
2020-12-04,LK,26559,130
2020-12-05,LK,27228,137
2020-12-06,LK,27877,140
2020-12-07,LK,28580,142
2020-12-08,LK,29378,142
2020-12-09,LK,30075,144
2020-12-10,LK,30613,146
2020-12-11,LK,31375,146
2020-12-12,LK,32135,147
2020-12-13,LK,32790,152
2020-12-14,LK,33478,154
2020-12-15,LK,34121,157
2020-12-16,LK,34737,160
2020-12-17,LK,35387,160
2020-12-18,LK,36049,165
2020-12-19,LK,36667,171
2020-12-20,LK,37261,176
2020-12-21,LK,37631,181
2020-12-22,LK,38059,183
2020-12-23,LK,38639,184
2020-12-24,LK,39231,185
2020-12-25,LK,39782,186
2020-12-26,LK,40380,187
2020-12-27,LK,41054,191
2020-12-28,LK,41603,194
2020-12-29,LK,42063,195
2020-12-30,LK,42702,199
2020-12-31,LK,43299,204
2020-03-22,SY,1,0 # wgArticleId=63481402 wgCurRevisionId=1015732282 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Syria_medical_cases_chart&oldid=1015732282&action=edit
2020-03-25,SY,5,0
2020-03-29,SY,10,1
2020-03-30,SY,10,2
2020-04-02,SY,16,2
2020-04-04,SY,16,2
2020-04-05,SY,19,2
2020-04-07,SY,19,2
2020-04-08,SY,19,2
2020-04-11,SY,25,2
2020-04-14,SY,29,2
2020-04-15,SY,33,2
2020-04-17,SY,38,2
2020-04-19,SY,39,3
2020-04-21,SY,42,3
2020-04-25,SY,42,3
2020-04-26,SY,43,3
2020-04-27,SY,43,3
2020-04-28,SY,43,3
2020-05-01,SY,44,3
2020-05-06,SY,45,3
2020-05-08,SY,47,3
2020-05-13,SY,48,3
2020-05-15,SY,50,3
2020-05-16,SY,51,3
2020-05-17,SY,58,3
2020-05-22,SY,59,4
2020-05-23,SY,70,4
2020-05-24,SY,86,4
2020-05-25,SY,106,4
2020-05-26,SY,121,4
2020-05-27,SY,121,4
2020-05-28,SY,122,4
2020-05-31,SY,122,5
2020-06-01,SY,123,5
2020-06-02,SY,123,6
2020-06-03,SY,123,6
2020-06-04,SY,124,6
2020-06-06,SY,125,6
2020-06-08,SY,144,6
2020-06-09,SY,146,6
2020-06-10,SY,152,6
2020-06-11,SY,164,6
2020-06-13,SY,170,6
2020-06-14,SY,177,6
2020-06-15,SY,177,6
2020-06-17,SY,178,7
2020-06-18,SY,187,7
2020-06-20,SY,198,7
2020-06-21,SY,204,7
2020-06-22,SY,219,7
2020-06-23,SY,231,7
2020-06-25,SY,242,7
2020-06-26,SY,255,8
2020-06-27,SY,256,9
2020-06-29,SY,269,9
2020-06-30,SY,279,9
2020-07-01,SY,293,9
2020-07-02,SY,312,9
2020-07-03,SY,328,10
2020-07-04,SY,338,10
2020-07-05,SY,358,13
2020-07-06,SY,372,14
2020-07-10,SY,394,16
2020-07-13,SY,417,19
2020-07-14,SY,439,21
2020-07-15,SY,458,22
2020-07-16,SY,477,22
2020-07-17,SY,496,25
2020-07-20,SY,522,29
2020-07-21,SY,540,31
2020-07-22,SY,561,32
2020-07-23,SY,584,35
2020-07-24,SY,608,35
2020-07-25,SY,627,36
2020-07-26,SY,650,38
2020-07-27,SY,674,40
2020-07-28,SY,694,40
2020-07-29,SY,717,40
2020-07-30,SY,738,41
2020-07-31,SY,757,43
2020-08-01,SY,780,43
2020-08-02,SY,809,44
2020-08-03,SY,847,46
2020-08-04,SY,892,46
2020-08-05,SY,944,48
2020-08-06,SY,999,48
2020-08-07,SY,1060,48
2020-08-08,SY,1125,50
2020-08-09,SY,1188,52
2020-08-10,SY,1255,52
2020-08-11,SY,1327,53
2020-08-13,SY,1432,55
2020-08-14,SY,1515,58
2020-08-15,SY,1593,60
2020-08-16,SY,1677,64
2020-08-17,SY,1764,68
2020-08-18,SY,1844,73
2020-08-19,SY,1927,78
2020-08-20,SY,2008,82
2020-08-21,SY,2073,83
2020-08-22,SY,2143,85
2020-08-23,SY,2217,89
2020-08-24,SY,2293,92
2020-08-25,SY,2365,95
2020-08-26,SY,2440,98
2020-08-27,SY,2504,100
2020-08-28,SY,2563,103
2020-08-29,SY,2628,106
2020-08-30,SY,2703,109
2020-08-31,SY,2765,112
2020-09-01,SY,2830,116
2020-09-02,SY,2898,120
2020-09-03,SY,2973,124
2020-09-04,SY,3041,127
2020-09-05,SY,3104,130
2020-09-06,SY,3171,134
2020-09-07,SY,3229,137
2020-09-08,SY,3289,140
2020-09-09,SY,3351,143
2020-09-10,SY,3416,147
2020-09-11,SY,3476,150
2020-09-12,SY,3506,152
2020-09-13,SY,3540,155
2020-09-14,SY,3576,157
2020-09-15,SY,3614,160
2020-09-16,SY,3654,163
2020-09-17,SY,3691,165
2020-09-18,SY,3731,168
2020-09-19,SY,3765,170
2020-09-20,SY,3800,172
2020-09-21,SY,3833,175
2020-09-22,SY,3877,178
2020-09-23,SY,3924,181
2020-09-24,SY,3966,183
2020-09-25,SY,4001,185
2020-09-26,SY,4038,188
2020-09-27,SY,4072,192
2020-09-28,SY,4102,194
2020-09-29,SY,4148,197
2020-09-30,SY,4200,200
2020-10-01,SY,4247,202
2020-10-02,SY,4289,203
2020-10-03,SY,4329,204
2020-10-04,SY,4366,205
2020-10-05,SY,4411,207
2020-10-06,SY,4457,209
2020-10-07,SY,4504,212
2020-10-08,SY,4566,215
2020-10-09,SY,4616,218
2020-10-10,SY,4673,221
2020-10-11,SY,4718,224
2020-10-12,SY,4774,228
2020-10-13,SY,4826,231
2020-10-14,SY,4883,234
2020-10-15,SY,4931,238
2020-01-21,TW,1,0 # wgArticleId=63486918 wgCurRevisionId=1021544328 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Taiwan_medical_cases_chart&oldid=1021544328&action=edit
2020-01-22,TW,1,0
2020-01-23,TW,1,0
2020-01-24,TW,3,0
2020-01-25,TW,3,0
2020-01-26,TW,4,0
2020-01-27,TW,5,0
2020-01-28,TW,8,0
2020-01-29,TW,8,0
2020-01-30,TW,9,0
2020-01-31,TW,10,0
2020-02-01,TW,10,0
2020-02-02,TW,10,0
2020-02-03,TW,10,0
2020-02-04,TW,11,0
2020-02-05,TW,11,0
2020-02-06,TW,16,0
2020-02-07,TW,16,0
2020-02-08,TW,17,0
2020-02-09,TW,18,0
2020-02-10,TW,18,0
2020-02-11,TW,18,0
2020-02-12,TW,18,0
2020-02-13,TW,18,0
2020-02-14,TW,18,0
2020-02-15,TW,18,0
2020-02-16,TW,20,1
2020-02-17,TW,22,1
2020-02-18,TW,22,1
2020-02-19,TW,24,1
2020-02-20,TW,24,1
2020-02-21,TW,26,1
2020-02-22,TW,26,1
2020-02-23,TW,28,1
2020-02-24,TW,30,1
2020-02-25,TW,31,1
2020-02-26,TW,32,1
2020-02-27,TW,32,1
2020-02-28,TW,34,1
2020-02-29,TW,39,1
2020-03-01,TW,40,1
2020-03-02,TW,41,1
2020-03-03,TW,42,1
2020-03-04,TW,42,1
2020-03-05,TW,44,1
2020-03-06,TW,45,1
2020-03-07,TW,45,1
2020-03-08,TW,45,1
2020-03-09,TW,45,1
2020-03-10,TW,47,1
2020-03-11,TW,48,1
2020-03-12,TW,49,1
2020-03-13,TW,50,1
2020-03-14,TW,53,1
2020-03-15,TW,59,1
2020-03-16,TW,67,1
2020-03-17,TW,77,1
2020-03-18,TW,100,1
2020-03-19,TW,108,1
2020-03-20,TW,135,2
2020-03-21,TW,153,2
2020-03-22,TW,169,2
2020-03-23,TW,195,2
2020-03-24,TW,215,2
2020-03-25,TW,235,2
2020-03-26,TW,252,2
2020-03-27,TW,267,2
2020-03-28,TW,283,2
2020-03-29,TW,298,2
2020-03-30,TW,306,5
2020-03-31,TW,322,5
2020-04-01,TW,329,5
2020-04-02,TW,339,5
2020-04-03,TW,348,5
2020-04-04,TW,355,5
2020-04-05,TW,363,5
2020-04-06,TW,373,5
2020-04-07,TW,376,5
2020-04-08,TW,379,5
2020-04-09,TW,380,5
2020-04-10,TW,382,6
2020-04-11,TW,385,6
2020-04-12,TW,388,6
2020-04-13,TW,393,6
2020-04-14,TW,393,6
2020-04-15,TW,395,6
2020-04-16,TW,395,6
2020-04-17,TW,395,6
2020-04-18,TW,398,6
2020-04-19,TW,420,6
2020-04-20,TW,422,6
2020-04-21,TW,425,6
2020-04-22,TW,426,6
2020-04-23,TW,427,6
2020-04-24,TW,428,6
2020-04-25,TW,429,6
2020-04-26,TW,429,6
2020-04-27,TW,429,6
2020-04-28,TW,429,6
2020-04-29,TW,429,6
2020-04-30,TW,429,6
2020-05-01,TW,429,6
2020-05-02,TW,432,6
2020-05-03,TW,436,6
2020-05-04,TW,438,6
2020-05-05,TW,438,6
2020-05-06,TW,439,6
2020-05-07,TW,440,6
2020-05-08,TW,440,6
2020-05-09,TW,440,6
2020-05-10,TW,440,6
2020-05-11,TW,440,7
2020-05-12,TW,440,7
2020-05-13,TW,440,7
2020-05-14,TW,440,7
2020-05-15,TW,440,7
2020-05-16,TW,440,7
2020-05-17,TW,440,7
2020-05-18,TW,440,7
2020-05-19,TW,440,7
2020-05-20,TW,440,7
2020-05-21,TW,441,7
2020-05-22,TW,441,7
2020-05-23,TW,441,7
2020-05-24,TW,441,7
2020-05-25,TW,441,7
2020-05-26,TW,441,7
2020-05-27,TW,441,7
2020-05-28,TW,441,7
2020-05-29,TW,442,7
2020-05-30,TW,442,7
2020-05-31,TW,442,7
2020-06-01,TW,443,7
2020-06-02,TW,443,7
2020-06-03,TW,443,7
2020-06-04,TW,443,7
2020-06-05,TW,443,7
2020-06-06,TW,443,7
2020-06-07,TW,443,7
2020-06-08,TW,443,7
2020-06-09,TW,443,7
2020-06-10,TW,443,7
2020-06-11,TW,443,7
2020-06-12,TW,443,7
2020-06-13,TW,443,7
2020-06-14,TW,443,7
2020-06-15,TW,445,7
2020-06-16,TW,445,7
2020-06-17,TW,445,7
2020-06-18,TW,446,7
2020-06-19,TW,446,7
2020-06-20,TW,446,7
2020-06-21,TW,446,7
2020-06-22,TW,446,7
2020-06-23,TW,446,7
2020-06-24,TW,446,7
2020-06-25,TW,447,7
2020-06-26,TW,447,7
2020-06-27,TW,447,7
2020-06-28,TW,447,7
2020-06-29,TW,447,7
2020-06-30,TW,447,7
2020-07-01,TW,447,7
2020-07-02,TW,448,7
2020-07-03,TW,449,7
2020-07-04,TW,449,7
2020-07-05,TW,449,7
2020-07-06,TW,449,7
2020-07-07,TW,449,7
2020-07-08,TW,449,7
2020-07-09,TW,449,7
2020-07-10,TW,451,7
2020-07-11,TW,451,7
2020-07-12,TW,451,7
2020-07-13,TW,451,7
2020-07-14,TW,451,7
2020-07-15,TW,451,7
2020-07-16,TW,452,7
2020-07-17,TW,454,7
2020-07-18,TW,454,7
2020-07-19,TW,455,7
2020-07-20,TW,455,7
2020-07-21,TW,455,7
2020-07-22,TW,455,7
2020-07-23,TW,455,7
2020-07-24,TW,458,7
2020-07-25,TW,458,7
2020-07-26,TW,458,7
2020-07-27,TW,462,7
2020-07-28,TW,467,7
2020-07-29,TW,467,7
2020-07-30,TW,467,7
2020-07-31,TW,467,7
2020-08-01,TW,474,7
2020-08-02,TW,475,7
2020-08-03,TW,475,7
2020-08-04,TW,476,7
2020-08-05,TW,476,7
2020-08-06,TW,477,7
2020-08-07,TW,477,7
2020-08-08,TW,479,7
2020-08-09,TW,480,7
2020-08-10,TW,480,7
2020-08-11,TW,480,7
2020-08-12,TW,481,7
2020-08-13,TW,481,7
2020-08-14,TW,481,7
2020-08-15,TW,482,7
2020-08-16,TW,484,7
2020-08-17,TW,485,7
2020-08-18,TW,486,7
2020-08-19,TW,486,7
2020-08-20,TW,486,7
2020-08-21,TW,487,7
2020-08-22,TW,487,7
2020-08-23,TW,487,7
2020-08-24,TW,487,7
2020-08-25,TW,487,7
2020-08-26,TW,487,7
2020-08-27,TW,487,7
2020-08-28,TW,487,7
2020-08-29,TW,488,7
2020-08-30,TW,488,7
2020-08-31,TW,488,7
2020-09-01,TW,488,7
2020-09-02,TW,489,7
2020-09-03,TW,489,7
2020-09-04,TW,490,7
2020-09-05,TW,492,7
2020-09-06,TW,493,7
2020-09-07,TW,494,7
2020-09-08,TW,495,7
2020-09-09,TW,495,7
2020-09-10,TW,496,7
2020-09-11,TW,498,7
2020-09-12,TW,498,7
2020-09-13,TW,498,7
2020-09-14,TW,499,7
2020-09-15,TW,499,7
2020-09-16,TW,500,7
2020-09-17,TW,503,7
2020-09-18,TW,503,7
2020-09-19,TW,506,7
2020-09-20,TW,507,7
2020-09-21,TW,509,7
2020-09-22,TW,509,7
2020-09-23,TW,509,7
2020-09-24,TW,509,7
2020-09-25,TW,510,7
2020-09-26,TW,510,7
2020-09-27,TW,510,7
2020-09-28,TW,513,7
2020-09-29,TW,513,7
2020-09-30,TW,514,7
2020-10-01,TW,515,7
2020-10-02,TW,517,7
2020-10-03,TW,517,7
2020-10-04,TW,517,7
2020-10-05,TW,518,7
2020-10-06,TW,521,7
2020-10-07,TW,523,7
2020-10-08,TW,524,7
2020-10-09,TW,527,7
2020-10-10,TW,527,7
2020-10-11,TW,527,7
2020-10-12,TW,529,7
2020-10-13,TW,530,7
2020-10-14,TW,530,7
2020-10-15,TW,531,7
2020-10-16,TW,535,7
2020-10-17,TW,535,7
2020-10-18,TW,535,7
2020-10-19,TW,540,7
2020-10-20,TW,543,7
2020-10-21,TW,544,7
2020-10-22,TW,548,7
2020-10-23,TW,548,7
2020-10-24,TW,550,7
2020-10-25,TW,550,7
2020-10-26,TW,550,7
2020-10-27,TW,550,7
2020-10-28,TW,550,7
2020-10-29,TW,553,7
2020-10-30,TW,554,7
2020-10-31,TW,555,7
2020-11-01,TW,558,7
2020-11-02,TW,563,7
2020-11-03,TW,567,7
2020-11-04,TW,568,7
2020-11-05,TW,569,7
2020-11-06,TW,573,7
2020-11-07,TW,573,7
2020-11-08,TW,577,7
2020-11-09,TW,578,7
2020-11-10,TW,580,7
2020-11-11,TW,584,7
2020-11-12,TW,589,7
2020-11-13,TW,597,7
2020-11-14,TW,600,7
2020-11-15,TW,602,7
2020-11-16,TW,603,7
2020-11-17,TW,605,7
2020-11-18,TW,607,7
2020-11-19,TW,609,7
2020-11-20,TW,611,7
2020-11-21,TW,611,7
2020-11-22,TW,617,7
2020-11-23,TW,618,7
2020-11-24,TW,618,7
2020-11-25,TW,623,7
2020-11-26,TW,625,7
2020-11-27,TW,639,7
2020-11-28,TW,648,7
2020-11-29,TW,651,7
2020-11-30,TW,675,7
2020-12-01,TW,679,7
2020-12-02,TW,685,7
2020-12-03,TW,686,7
2020-12-04,TW,690,7
2020-12-05,TW,694,7
2020-12-06,TW,716,7
2020-12-07,TW,716,7
2020-12-08,TW,718,7
2020-12-09,TW,720,7
2020-12-10,TW,724,7
2020-12-11,TW,725,7
2020-12-12,TW,733,7
2020-12-13,TW,736,7
2020-12-14,TW,740,7
2020-12-15,TW,742,7
2020-12-16,TW,749,7
2020-12-17,TW,757,7
2020-12-18,TW,759,7
2020-12-19,TW,763,7
2020-12-20,TW,766,7
2020-12-21,TW,766,7
2020-12-22,TW,770,7
2020-12-23,TW,776,7
2020-12-24,TW,776,7
2020-12-25,TW,780,7
2020-12-26,TW,783,7
2020-12-27,TW,785,7
2020-12-28,TW,793,7
2020-12-29,TW,795,7
2020-12-30,TW,797,7
2020-12-31,TW,799,7
2020-01-13,TH,1,0 # wgArticleId=63407944 wgCurRevisionId=1021520666 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Thailand_medical_cases_chart&oldid=1021520666&action=edit
2020-01-17,TH,2,0
2020-01-22,TH,4,0
2020-01-23,TH,4,0
2020-01-24,TH,5,0
2020-01-25,TH,6,0
2020-01-26,TH,8,0
2020-01-27,TH,8,0
2020-01-28,TH,14,0
2020-01-29,TH,14,0
2020-01-30,TH,14,0
2020-01-31,TH,19,0
2020-02-01,TH,19,0
2020-02-02,TH,19,0
2020-02-03,TH,19,0
2020-02-04,TH,19,0
2020-02-05,TH,25,0
2020-02-09,TH,32,0
2020-02-10,TH,32,0
2020-02-11,TH,33,0
2020-02-12,TH,33,0
2020-02-13,TH,33,0
2020-02-16,TH,34,0
2020-02-17,TH,35,0
2020-02-20,TH,35,0
2020-02-21,TH,35,0
2020-02-22,TH,35,0
2020-02-23,TH,35,0
2020-02-24,TH,35,0
2020-02-25,TH,37,0
2020-02-26,TH,40,0
2020-02-27,TH,40,0
2020-02-28,TH,40,0
2020-02-29,TH,40,0
2020-03-01,TH,42,1
2020-03-02,TH,43,1
2020-03-05,TH,47,1
2020-03-06,TH,48,1
2020-03-07,TH,50,1
2020-03-08,TH,50,1
2020-03-09,TH,50,1
2020-03-10,TH,53,1
2020-03-11,TH,59,1
2020-03-12,TH,70,1
2020-03-13,TH,75,1
2020-03-14,TH,82,1
2020-03-15,TH,114,1
2020-03-16,TH,147,1
2020-03-17,TH,177,1
2020-03-18,TH,212,1
2020-03-19,TH,272,1
2020-03-20,TH,322,1
2020-03-21,TH,411,1
2020-03-22,TH,599,1
2020-03-23,TH,721,1
2020-03-24,TH,827,4
2020-03-25,TH,934,4
2020-03-26,TH,1045,4
2020-03-27,TH,1136,5
2020-03-28,TH,1245,6
2020-03-29,TH,1388,7
2020-03-30,TH,1524,9
2020-03-31,TH,1651,10
2020-04-01,TH,1771,12
2020-04-02,TH,1875,15
2020-04-03,TH,1978,19
2020-04-04,TH,2067,20
2020-04-05,TH,2169,23
2020-04-06,TH,2220,26
2020-04-07,TH,2258,27
2020-04-08,TH,2369,30
2020-04-09,TH,2423,32
2020-04-10,TH,2473,33
2020-04-11,TH,2518,35
2020-04-12,TH,2551,38
2020-04-13,TH,2579,40
2020-04-14,TH,2613,41
2020-04-15,TH,2643,43
2020-04-16,TH,2672,46
2020-04-17,TH,2700,47
2020-04-18,TH,2733,47
2020-04-19,TH,2765,47
2020-04-20,TH,2792,47
2020-04-21,TH,2811,48
2020-04-22,TH,2826,49
2020-04-23,TH,2839,50
2020-04-24,TH,2854,50
2020-04-25,TH,2907,51
2020-04-26,TH,2922,51
2020-04-27,TH,2931,52
2020-04-28,TH,2938,54
2020-04-29,TH,2947,54
2020-04-30,TH,2954,54
2020-05-01,TH,2960,54
2020-05-02,TH,2966,54
2020-05-03,TH,2969,54
2020-05-04,TH,2987,54
2020-05-05,TH,2988,54
2020-05-06,TH,2989,55
2020-05-07,TH,2992,55
2020-05-08,TH,3000,55
2020-05-09,TH,3004,56
2020-05-10,TH,3009,56
2020-05-11,TH,3015,56
2020-05-12,TH,3017,56
2020-05-13,TH,3017,56
2020-05-14,TH,3018,56
2020-05-15,TH,3025,56
2020-05-16,TH,3025,56
2020-05-17,TH,3028,56
2020-05-18,TH,3031,56
2020-05-19,TH,3033,56
2020-05-20,TH,3034,56
2020-05-21,TH,3037,56
2020-05-22,TH,3037,56
2020-05-23,TH,3040,56
2020-05-24,TH,3040,56
2020-05-25,TH,3042,57
2020-05-26,TH,3045,57
2020-05-27,TH,3054,57
2020-05-28,TH,3065,57
2020-05-29,TH,3076,57
2020-05-30,TH,3077,57
2020-05-31,TH,3081,57
2020-06-01,TH,3082,57
2020-06-02,TH,3083,58
2020-06-03,TH,3084,58
2020-06-04,TH,3101,58
2020-06-05,TH,3102,58
2020-06-06,TH,3104,58
2020-06-07,TH,3112,58
2020-06-08,TH,3119,58
2020-06-09,TH,3121,58
2020-06-10,TH,3125,58
2020-06-11,TH,3125,58
2020-06-12,TH,3129,58
2020-06-13,TH,3134,58
2020-06-14,TH,3135,58
2020-06-15,TH,3135,58
2020-06-16,TH,3135,58
2020-06-17,TH,3135,58
2020-06-18,TH,3141,58
2020-06-19,TH,3146,58
2020-06-20,TH,3147,58
2020-06-21,TH,3148,58
2020-06-22,TH,3151,58
2020-06-23,TH,3156,58
2020-06-24,TH,3157,58
2020-06-25,TH,3158,58
2020-06-26,TH,3162,58
2020-06-27,TH,3162,58
2020-06-28,TH,3162,58
2020-06-29,TH,3169,58
2020-06-30,TH,3171,58
2020-07-01,TH,3173,58
2020-07-02,TH,3179,58
2020-07-03,TH,3180,58
2020-07-04,TH,3185,58
2020-07-05,TH,3190,58
2020-07-06,TH,3195,58
2020-07-07,TH,3195,58
2020-07-08,TH,3197,58
2020-07-09,TH,3202,58
2020-07-10,TH,3202,58
2020-07-11,TH,3216,58
2020-07-12,TH,3217,58
2020-07-13,TH,3220,58
2020-07-14,TH,3227,58
2020-07-15,TH,3232,58
2020-07-16,TH,3236,58
2020-07-17,TH,3239,58
2020-07-18,TH,3246,58
2020-07-19,TH,3249,58
2020-07-20,TH,3250,58
2020-07-21,TH,3255,58
2020-07-22,TH,3261,58
2020-07-23,TH,3269,58
2020-07-24,TH,3279,58
2020-07-25,TH,3282,58
2020-07-26,TH,3291,58
2020-07-27,TH,3295,58
2020-07-28,TH,3297,58
2020-07-29,TH,3298,58
2020-07-30,TH,3304,58
2020-07-31,TH,3310,58
2020-08-01,TH,3312,58
2020-08-02,TH,3317,58
2020-08-03,TH,3320,58
2020-08-04,TH,3321,58
2020-08-05,TH,3328,58
2020-08-06,TH,3330,58
2020-08-07,TH,3345,58
2020-08-08,TH,3348,58
2020-08-09,TH,3351,58
2020-08-10,TH,3351,58
2020-08-11,TH,3351,58
2020-08-12,TH,3356,58
2020-08-13,TH,3359,58
2020-08-14,TH,3376,58
2020-08-15,TH,3376,58
2020-08-16,TH,3377,58
2020-08-17,TH,3378,58
2020-08-18,TH,3381,58
2020-08-19,TH,3382,58
2020-08-20,TH,3389,58
2020-08-21,TH,3390,58
2020-08-22,TH,3390,58
2020-08-23,TH,3395,58
2020-08-24,TH,3397,58
2020-08-25,TH,3402,58
2020-08-26,TH,3403,58
2020-08-27,TH,3404,58
2020-08-28,TH,3410,58
2020-08-29,TH,3411,58
2020-08-30,TH,3411,58
2020-08-31,TH,3412,58
2020-09-01,TH,3417,58
2020-09-02,TH,3425,58
2020-09-03,TH,3427,58
2020-09-04,TH,3431,58
2020-09-05,TH,3438,58
2020-09-06,TH,3444,58
2020-09-07,TH,3445,58
2020-09-08,TH,3446,58
2020-09-09,TH,3447,58
2020-09-10,TH,3454,58
2020-09-11,TH,3461,58
2020-09-12,TH,3466,58
2020-09-13,TH,3473,58
2020-09-14,TH,3475,58
2020-09-15,TH,3480,58
2020-09-16,TH,3490,58
2020-09-17,TH,3490,58
2020-09-18,TH,3497,58
2020-09-19,TH,3500,59
2020-09-20,TH,3506,59
2020-09-21,TH,3506,59
2020-09-22,TH,3511,59
2020-09-23,TH,3514,59
2020-09-24,TH,3516,59
2020-09-25,TH,3519,59
2020-09-26,TH,3522,59
2020-09-27,TH,3523,59
2020-09-28,TH,3545,59
2020-09-29,TH,3559,59
2020-09-30,TH,3564,59
2020-10-01,TH,3569,59
2020-10-02,TH,3575,59
2020-10-03,TH,3583,59
2020-10-04,TH,3585,59
2020-10-05,TH,3590,59
2020-10-06,TH,3600,59
2020-10-07,TH,3615,59
2020-10-08,TH,3622,59
2020-10-09,TH,3628,59
2020-10-10,TH,3634,59
2020-10-11,TH,3636,59
2020-10-12,TH,3641,59
2020-10-13,TH,3643,59
2020-10-14,TH,3652,59
2020-10-15,TH,3665,59
2020-10-16,TH,3669,59
2020-10-17,TH,3679,59
2020-10-18,TH,3686,59
2020-10-19,TH,3691,59
2020-10-20,TH,3700,59
2020-10-21,TH,3709,59
2020-10-22,TH,3719,59
2020-10-23,TH,3727,59
2020-10-24,TH,3731,59
2020-10-25,TH,3736,59
2020-10-26,TH,3743,59
2020-10-27,TH,3746,59
2020-10-28,TH,3759,59
2020-10-29,TH,3763,59
2020-10-30,TH,3775,59
2020-10-31,TH,3780,59
2020-11-01,TH,3784,59
2020-11-02,TH,3787,59
2020-11-03,TH,3797,59
2020-11-04,TH,3804,59
2020-11-05,TH,3810,59
2020-11-06,TH,3818,60
2020-11-07,TH,3830,60
2020-11-08,TH,3837,60
2020-11-09,TH,3840,60
2020-11-10,TH,3844,60
2020-11-11,TH,3847,60
2020-11-12,TH,3852,60
2020-11-13,TH,3861,60
2020-11-14,TH,3866,60
2020-11-15,TH,3874,60
2020-11-16,TH,3875,60
2020-11-17,TH,3878,60
2020-11-18,TH,3880,60
2020-11-19,TH,3888,60
2020-11-20,TH,3892,60
2020-11-21,TH,3902,60
2020-11-22,TH,3913,60
2020-11-23,TH,3920,60
2020-11-24,TH,3922,60
2020-11-25,TH,3926,60
2020-11-26,TH,3942,60
2020-11-27,TH,3961,60
2020-11-28,TH,3966,60
2020-11-29,TH,3977,60
2020-11-30,TH,3998,60
2020-12-01,TH,4008,60
2020-12-02,TH,4026,60
2020-12-03,TH,4039,60
2020-12-04,TH,4053,60
2020-12-05,TH,4072,60
2020-12-06,TH,4086,60
2020-12-07,TH,4107,60
2020-12-08,TH,4126,60
2020-12-09,TH,4151,60
2020-12-10,TH,4169,60
2020-12-11,TH,4180,60
2020-12-12,TH,4192,60
2020-12-13,TH,4209,60
2020-12-14,TH,4237,60
2020-12-15,TH,4246,60
2020-12-16,TH,4261,60
2020-12-17,TH,4281,60
2020-12-18,TH,4297,60
2020-12-19,TH,4331,60
2020-12-20,TH,4907,60
2020-12-21,TH,5289,60
2020-12-22,TH,5716,60
2020-12-23,TH,5762,60
2020-12-24,TH,5829,60
2020-12-25,TH,5910,60
2020-12-26,TH,6020,60
2020-12-27,TH,6141,60
2020-12-28,TH,6285,60
2020-12-29,TH,6440,61
2020-12-30,TH,6690,61
2020-12-31,TH,6884,61
2020-01-29,AE,4,0 # wgArticleId=63484373 wgCurRevisionId=1021550894 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/United_Arab_Emirates_medical_cases_chart&oldid=1021550894&action=edit
2020-01-30,AE,4,0
2020-01-31,AE,5,0
2020-02-08,AE,7,0
2020-02-09,AE,7,0
2020-02-10,AE,8,0
2020-02-14,AE,8,0
2020-02-15,AE,8,0
2020-02-16,AE,9,0
2020-02-21,AE,11,0
2020-02-22,AE,13,0
2020-02-27,AE,19,0
2020-02-28,AE,21,0
2020-03-03,AE,27,0
2020-03-04,AE,29,0
2020-03-05,AE,30,0
2020-03-06,AE,30,0
2020-03-07,AE,45,0
2020-03-08,AE,45,0
2020-03-09,AE,59,0
2020-03-10,AE,74,0
2020-03-11,AE,74,0
2020-03-12,AE,85,0
2020-03-13,AE,85,0
2020-03-14,AE,86,0
2020-03-15,AE,98,0
2020-03-18,AE,113,0
2020-03-19,AE,140,0
2020-03-20,AE,140,0
2020-03-21,AE,153,2
2020-03-22,AE,153,2
2020-03-23,AE,198,2
2020-03-24,AE,248,2
2020-03-25,AE,333,2
2020-03-26,AE,333,2
2020-03-27,AE,405,2
2020-03-28,AE,468,2
2020-03-29,AE,570,3
2020-03-30,AE,611,5
2020-03-31,AE,664,6
2020-04-01,AE,814,8
2020-04-02,AE,1024,8
2020-04-03,AE,1264,9
2020-04-04,AE,1505,10
2020-04-05,AE,1799,10
2020-04-06,AE,2076,11
2020-04-07,AE,2359,12
2020-04-08,AE,2659,12
2020-04-09,AE,2990,14
2020-04-10,AE,3360,16
2020-04-11,AE,3736,20
2020-04-12,AE,4123,22
2020-04-13,AE,4521,25
2020-04-14,AE,4933,28
2020-04-15,AE,5365,33
2020-04-16,AE,5825,35
2020-04-17,AE,6302,37
2020-04-18,AE,6302,37
2020-04-19,AE,6781,41
2020-04-20,AE,7265,43
2020-04-21,AE,7755,46
2020-04-22,AE,8238,52
2020-04-23,AE,8756,56
2020-04-24,AE,9281,64
2020-04-25,AE,9813,71
2020-04-26,AE,10349,76
2020-04-27,AE,10839,82
2020-04-28,AE,11380,89
2020-04-29,AE,11929,98
2020-04-30,AE,12481,105
2020-05-01,AE,13038,111
2020-05-02,AE,13599,119
2020-05-03,AE,14163,126
2020-05-04,AE,14730,137
2020-05-05,AE,15192,146
2020-05-06,AE,15738,157
2020-05-07,AE,16240,165
2020-05-08,AE,16793,174
2020-05-09,AE,17417,185
2020-05-10,AE,18198,198
2020-05-11,AE,18878,201
2020-05-12,AE,19661,203
2020-05-13,AE,20386,206
2020-05-14,AE,21084,208
2020-05-15,AE,21831,210
2020-05-16,AE,22627,214
2020-05-17,AE,23358,220
2020-05-18,AE,24190,224
2020-05-19,AE,25063,227
2020-05-20,AE,26004,233
2020-05-21,AE,26898,237
2020-05-22,AE,27892,241
2020-05-23,AE,28704,244
2020-05-24,AE,29485,245
2020-05-25,AE,30307,248
2020-05-26,AE,31086,253
2020-05-27,AE,31969,255
2020-05-28,AE,32532,258
2020-05-29,AE,33170,260
2020-05-30,AE,33896,262
2020-05-31,AE,34557,264
2020-06-01,AE,35192,266
2020-06-02,AE,35788,269
2020-06-03,AE,36359,270
2020-06-04,AE,37018,273
2020-06-05,AE,37642,274
2020-06-06,AE,38268,275
2020-06-07,AE,38808,276
2020-06-08,AE,39376,281
2020-06-09,AE,39904,283
2020-06-10,AE,40507,284
2020-06-11,AE,40986,286
2020-06-12,AE,41499,287
2020-06-13,AE,41990,288
2020-06-14,AE,42294,289
2020-06-15,AE,42636,291
2020-06-16,AE,42982,293
2020-06-17,AE,43364,295
2020-06-18,AE,43752,298
2020-06-19,AE,44145,300
2020-06-20,AE,44533,301
2020-06-21,AE,44925,302
2020-06-22,AE,45303,303
2020-06-23,AE,45683,305
2020-06-24,AE,46133,307
2020-06-25,AE,46563,308
2020-06-26,AE,46973,310
2020-06-27,AE,47360,311
2020-06-28,AE,47797,313
2020-06-29,AE,48246,314
2020-06-30,AE,48667,315
2020-07-01,AE,49069,316
2020-07-02,AE,49469,317
2020-07-03,AE,50141,318
2020-07-04,AE,50857,321
2020-07-05,AE,51540,323
2020-07-06,AE,52068,324
2020-07-07,AE,52600,326
2020-07-08,AE,53045,327
2020-07-09,AE,53577,328
2020-07-10,AE,54050,330
2020-07-11,AE,54453,331
2020-07-12,AE,54854,333
2020-07-13,AE,55198,334
2020-07-14,AE,55573,335
2020-07-15,AE,55848,335
2020-07-16,AE,56129,335
2020-07-17,AE,56422,337
2020-07-18,AE,56711,338
2020-07-19,AE,56922,339
2020-07-20,AE,57193,340
2020-07-21,AE,57498,341
2020-07-22,AE,57734,342
2020-07-23,AE,57988,342
2020-07-24,AE,58249,343
2020-07-25,AE,58562,343
2020-07-26,AE,58913,344
2020-07-27,AE,59177,345
2020-07-28,AE,59546,347
2020-07-29,AE,59921,347
2020-07-30,AE,60223,349
2020-07-31,AE,60506,351
2020-08-01,AE,60760,351
2020-08-02,AE,60999,351
2020-08-03,AE,61163,351
2020-08-04,AE,61352,351
2020-08-05,AE,61606,353
2020-08-06,AE,61845,354
2020-08-07,AE,62061,356
2020-08-08,AE,62300,356
2020-08-09,AE,62525,357
2020-08-10,AE,62704,357
2020-08-11,AE,62966,358
2020-08-12,AE,63212,358
2020-08-13,AE,63489,358
2020-08-14,AE,63819,359
2020-08-15,AE,64102,361
2020-08-16,AE,64312,364
2020-08-17,AE,64541,364
2020-08-18,AE,64906,366
2020-08-19,AE,65341,367
2020-08-20,AE,65802,369
2020-08-21,AE,66193,370
2020-08-22,AE,66617,372
2020-08-23,AE,67007,375
2020-08-24,AE,67282,376
2020-08-25,AE,67621,377
2020-08-26,AE,68020,378
2020-08-27,AE,68511,378
2020-08-28,AE,68901,379
2020-08-29,AE,69328,379
2020-08-30,AE,69690,382
2020-08-31,AE,70231,384
2020-09-01,AE,70805,384
2020-09-02,AE,71540,387
2020-09-03,AE,72154,387
2020-09-04,AE,72766,387
2020-09-05,AE,73471,388
2020-09-06,AE,73984,388
2020-09-07,AE,74454,390
2020-09-08,AE,75098,391
2020-09-09,AE,75981,393
2020-09-10,AE,76911,398
2020-09-11,AE,77842,398
2020-09-12,AE,78849,399
2020-09-13,AE,79489,399
2020-09-14,AE,80266,399
2020-09-15,AE,80940,401
2020-09-16,AE,81782,402
2020-09-17,AE,82568,402
2020-09-18,AE,83433,403
2020-09-19,AE,84242,404
2020-09-20,AE,84916,404
2020-09-21,AE,85595,405
2020-09-22,AE,86447,405
2020-09-23,AE,87530,406
2020-09-24,AE,88532,407
2020-09-25,AE,89540,409
2020-09-26,AE,90618,411
2020-09-27,AE,91469,412
2020-09-28,AE,92095,413
2020-09-29,AE,93090,416
2020-09-30,AE,94190,419
2020-10-01,AE,95348,421
2020-10-02,AE,96529,424
2020-10-03,AE,97760,426
2020-10-04,AE,98801,426
2020-10-05,AE,99733,429
2020-10-06,AE,100794,435
2020-10-07,AE,101840,436
2020-10-08,AE,102929,438
2020-10-09,AE,104004,442
2020-10-10,AE,105133,443
2020-10-11,AE,106229,445
2020-10-12,AE,107293,446
2020-10-13,AE,108608,448
2020-10-14,AE,110039,450
2020-10-15,AE,111437,452
2020-10-16,AE,112849,455
2020-10-17,AE,114387,459
2020-10-18,AE,115602,463
2020-10-19,AE,116517,466
2020-10-20,AE,117594,470
2020-10-21,AE,119132,472
2020-10-22,AE,120710,474
2020-10-23,AE,122273,475
2020-10-24,AE,123764,475
2020-10-25,AE,125123,477
2020-10-26,AE,126234,480
2020-10-27,AE,127624,482
2020-10-28,AE,129024,485
2020-10-29,AE,130336,488
2020-10-30,AE,131508,490
2020-10-31,AE,132629,495
2020-11-01,AE,133907,496
2020-11-02,AE,135141,497
2020-11-03,AE,136149,503
2020-11-04,AE,137310,505
2020-11-05,AE,138599,508
2020-11-06,AE,139891,510
2020-11-07,AE,141032,514
2020-11-08,AE,142143,514
2020-11-09,AE,143289,515
2020-11-10,AE,144385,518
2020-11-11,AE,145599,520
2020-11-12,AE,146735,523
2020-11-13,AE,147961,528
2020-11-14,AE,149135,528
2020-11-15,AE,150345,530
2020-11-16,AE,151554,534
2020-11-17,AE,152809,538
2020-11-18,AE,154101,542
2020-11-19,AE,155254,544
2020-11-20,AE,156523,547
2020-11-21,AE,157785,548
2020-11-22,AE,158990,552
2020-11-23,AE,160055,554
2020-11-24,AE,161365,559
2020-11-25,AE,162662,563
2020-11-26,AE,163967,564
2020-11-27,AE,165250,567
2020-11-28,AE,166502,569
2020-11-29,AE,167753,570
2020-11-30,AE,168860,572
2020-12-01,AE,170149,576
2020-12-02,AE,171434,580
2020-12-03,AE,172751,585
2020-12-04,AE,174062,586
2020-12-05,AE,175276,589
2020-12-06,AE,176429,592
2020-12-07,AE,177577,594
2020-12-08,AE,178837,596
2020-12-09,AE,180150,598
2020-12-10,AE,181405,602
2020-12-11,AE,182601,607
2020-12-12,AE,183755,609
2020-12-13,AE,184949,617
2020-12-14,AE,186041,618
2020-12-15,AE,187267,622
2020-12-16,AE,188545,626
2020-12-17,AE,189899,629
2020-12-18,AE,191150,630
2020-12-19,AE,192404,634
2020-12-20,AE,193575,637
2020-12-21,AE,194652,639
2020-12-22,AE,195878,642
2020-12-23,AE,197124,645
2020-12-24,AE,198435,647
2020-12-25,AE,199665,653
2020-12-26,AE,200892,655
2020-12-27,AE,201836,657
2020-12-28,AE,202863,660
2020-12-29,AE,204369,662
2020-12-30,AE,206092,665
2020-12-31,AE,207822,669
2020-01-23,VN,2,0 # wgArticleId=63376173 wgCurRevisionId=1021563022 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Vietnam_medical_cases_chart&oldid=1021563022&action=edit
2020-01-28,VN,2,0
2020-01-31,VN,5,0
2020-02-01,VN,6,0
2020-02-02,VN,7,0
2020-02-03,VN,8,0
2020-02-04,VN,10,0
2020-02-05,VN,10,0
2020-02-06,VN,12,0
2020-02-07,VN,13,0
2020-02-08,VN,13,0
2020-02-09,VN,14,0
2020-02-10,VN,14,0
2020-02-11,VN,15,0
2020-02-12,VN,15,0
2020-02-13,VN,16,0
2020-02-18,VN,16,0
2020-02-19,VN,16,0
2020-02-20,VN,16,0
2020-02-26,VN,16,0
2020-03-06,VN,17,0
2020-03-07,VN,20,0
2020-03-08,VN,30,0
2020-03-09,VN,31,0
2020-03-10,VN,34,0
2020-03-11,VN,38,0
2020-03-12,VN,44,0
2020-03-13,VN,47,0
2020-03-14,VN,53,0
2020-03-15,VN,57,0
2020-03-16,VN,61,0
2020-03-17,VN,66,0
2020-03-18,VN,76,0
2020-03-19,VN,85,0
2020-03-20,VN,91,0
2020-03-21,VN,94,0
2020-03-22,VN,113,0
2020-03-23,VN,123,0
2020-03-24,VN,134,0
2020-03-25,VN,141,0
2020-03-26,VN,153,0
2020-03-27,VN,163,0
2020-03-28,VN,174,0
2020-03-29,VN,188,0
2020-03-30,VN,203,0
2020-03-31,VN,207,0
2020-04-01,VN,218,0
2020-04-02,VN,227,0
2020-04-03,VN,237,0
2020-04-04,VN,240,0
2020-04-05,VN,241,0
2020-04-06,VN,245,0
2020-04-07,VN,249,0
2020-04-08,VN,251,0
2020-04-09,VN,255,0
2020-04-10,VN,257,0
2020-04-11,VN,258,0
2020-04-12,VN,260,0
2020-04-13,VN,265,0
2020-04-14,VN,266,0
2020-04-15,VN,267,0
2020-04-16,VN,268,0
2020-04-17,VN,268,0
2020-04-18,VN,268,0
2020-04-19,VN,268,0
2020-04-20,VN,268,0
2020-04-21,VN,268,0
2020-04-22,VN,268,0
2020-04-23,VN,268,0
2020-04-24,VN,270,0
2020-04-25,VN,270,0
2020-05-03,VN,271,0
2020-05-04,VN,271,0
2020-05-05,VN,271,0
2020-05-06,VN,271,0
2020-05-07,VN,288,0
2020-05-08,VN,288,0
2020-05-10,VN,288,0
2020-05-11,VN,288,0
2020-05-12,VN,288,0
2020-05-13,VN,288,0
2020-05-14,VN,288,0
2020-05-15,VN,313,0
2020-05-16,VN,318,0
2020-05-17,VN,320,0
2020-05-18,VN,324,0
2020-05-19,VN,324,0
2020-05-20,VN,324,0
2020-05-21,VN,324,0
2020-05-22,VN,324,0
2020-05-23,VN,324,0
2020-05-24,VN,325,0
2020-05-25,VN,326,0
2020-05-26,VN,327,0
2020-05-27,VN,327,0
2020-05-29,VN,327,0
2020-05-30,VN,328,0
2020-05-31,VN,328,0
2020-06-01,VN,328,0
2020-06-02,VN,328,0
2020-06-03,VN,328,0
2020-06-04,VN,328,0
2020-06-05,VN,328,0
2020-06-06,VN,329,0
2020-06-07,VN,329,0
2020-06-08,VN,332,0
2020-06-09,VN,332,0
2020-06-10,VN,332,0
2020-06-11,VN,332,0
2020-06-12,VN,333,0
2020-06-13,VN,334,0
2020-06-14,VN,334,0
2020-06-15,VN,334,0
2020-06-16,VN,334,0
2020-06-17,VN,335,0
2020-06-18,VN,342,0
2020-06-19,VN,349,0
2020-06-20,VN,349,0
2020-06-21,VN,349,0
2020-06-22,VN,349,0
2020-06-23,VN,349,0
2020-06-24,VN,352,0
2020-06-25,VN,352,0
2020-06-26,VN,353,0
2020-06-27,VN,355,0
2020-06-28,VN,355,0
2020-06-29,VN,355,0
2020-06-30,VN,355,0
2020-07-01,VN,355,0
2020-07-02,VN,355,0
2020-07-06,VN,369,0
2020-07-07,VN,369,0
2020-07-08,VN,369,0
2020-07-09,VN,369,0
2020-07-10,VN,369,0
2020-07-11,VN,370,0
2020-07-12,VN,372,0
2020-07-13,VN,372,0
2020-07-14,VN,373,0
2020-07-15,VN,381,0
2020-07-16,VN,381,0
2020-07-17,VN,382,0
2020-07-18,VN,382,0
2020-07-19,VN,383,0
2020-07-20,VN,384,0
2020-07-21,VN,396,0
2020-07-22,VN,408,0
2020-07-23,VN,412,0
2020-07-24,VN,413,0
2020-07-25,VN,417,0
2020-07-26,VN,420,0
2020-07-27,VN,431,0
2020-07-28,VN,438,0
2020-07-29,VN,450,0
2020-07-30,VN,464,0
2020-07-31,VN,546,2
2020-08-01,VN,586,3
2020-08-02,VN,620,6
2020-08-03,VN,642,6
2020-08-04,VN,670,8
2020-08-05,VN,713,8
2020-08-06,VN,747,10
2020-08-07,VN,784,10
2020-08-08,VN,810,10
2020-08-09,VN,841,11
2020-08-10,VN,847,15
2020-08-11,VN,863,16
2020-08-12,VN,880,17
2020-08-13,VN,905,20
2020-08-14,VN,929,21
2020-08-15,VN,950,23
2020-08-16,VN,962,24
2020-08-17,VN,976,24
2020-08-18,VN,989,25
2020-08-19,VN,993,25
2020-08-20,VN,1007,25
2020-08-21,VN,1009,25
2020-08-22,VN,1014,26
2020-08-23,VN,1016,27
2020-08-24,VN,1022,27
2020-08-25,VN,1029,27
2020-08-26,VN,1034,29
2020-08-27,VN,1036,30
2020-08-28,VN,1038,30
2020-08-29,VN,1040,32
2020-08-30,VN,1040,32
2020-08-31,VN,1044,34
2020-09-01,VN,1044,34
2020-09-02,VN,1046,34
2020-09-03,VN,1046,35
2020-09-04,VN,1049,35
2020-09-05,VN,1049,35
2020-09-06,VN,1049,35
2020-09-07,VN,1049,35
2020-09-08,VN,1054,35
2020-09-09,VN,1059,35
2020-09-10,VN,1059,35
2020-09-11,VN,1060,35
2020-09-12,VN,1060,35
2020-09-13,VN,1063,35
2020-09-14,VN,1063,35
2020-09-15,VN,1063,35
2020-09-16,VN,1063,35
2020-09-17,VN,1066,35
2020-09-18,VN,1068,35
2020-09-19,VN,1068,35
2020-09-20,VN,1068,35
2020-09-21,VN,1068,35
2020-09-22,VN,1068,35
2020-09-23,VN,1069,35
2020-09-24,VN,1069,35
2020-09-25,VN,1069,35
2020-09-26,VN,1069,35
2020-09-27,VN,1074,35
2020-09-28,VN,1077,35
2020-09-29,VN,1094,35
2020-09-30,VN,1094,35
2020-10-01,VN,1095,35
2020-10-02,VN,1096,35
2020-10-03,VN,1096,35
2020-10-04,VN,1096,35
2020-10-05,VN,1097,35
2020-10-06,VN,1098,35
2020-10-07,VN,1099,35
2020-10-08,VN,1100,35
2020-10-09,VN,1105,35
2020-10-10,VN,1107,35
2020-10-11,VN,1109,35
2020-10-12,VN,1110,35
2020-10-13,VN,1113,35
2020-10-14,VN,1122,35
2020-10-15,VN,1124,35
2020-10-16,VN,1124,35
2020-10-17,VN,1126,35
2020-10-18,VN,1134,35
2020-10-19,VN,1140,35
2020-10-20,VN,1141,35
2020-10-21,VN,1144,35
2020-10-22,VN,1148,35
2020-10-23,VN,1148,35
2020-10-24,VN,1160,35
2020-10-25,VN,1168,35
2020-10-26,VN,1169,35
2020-10-27,VN,1172,35
2020-10-28,VN,1173,35
2020-10-29,VN,1177,35
2020-10-30,VN,1177,35
2020-10-31,VN,1180,35
2020-11-01,VN,1180,35
2020-11-02,VN,1192,35
2020-11-03,VN,1202,35
2020-11-04,VN,1206,35
2020-11-05,VN,1207,35
2020-11-06,VN,1212,35
2020-11-07,VN,1213,35
2020-11-08,VN,1213,35
2020-11-09,VN,1215,35
2020-11-10,VN,1226,35
2020-11-11,VN,1252,35
2020-11-12,VN,1253,35
2020-11-13,VN,1256,35
2020-11-14,VN,1256,35
2020-11-15,VN,1281,35
2020-11-16,VN,1283,35
2020-11-17,VN,1288,35
2020-11-18,VN,1300,35
2020-11-19,VN,1304,35
2020-11-20,VN,1305,35
2020-11-21,VN,1306,35
2020-11-22,VN,1307,35
2020-11-23,VN,1312,35
2020-11-24,VN,1316,35
2020-11-25,VN,1321,35
2020-11-26,VN,1331,35
2020-11-27,VN,1339,35
2020-11-28,VN,1341,35
2020-11-29,VN,1343,35
2020-11-30,VN,1346,35
2020-12-01,VN,1351,35
2020-12-02,VN,1358,35
2020-12-03,VN,1361,35
2020-12-04,VN,1361,35
2020-12-05,VN,1365,35
2020-12-06,VN,1366,35
2020-12-07,VN,1367,35
2020-12-08,VN,1377,35
2020-12-09,VN,1381,35
2020-12-10,VN,1385,35
2020-12-11,VN,1391,35
2020-12-12,VN,1395,35
2020-12-13,VN,1397,35
2020-12-14,VN,1402,35
2020-12-15,VN,1405,35
2020-12-16,VN,1405,35
2020-12-17,VN,1407,35
2020-12-18,VN,1410,35
2020-12-19,VN,1411,35
2020-12-20,VN,1413,35
2020-12-21,VN,1414,35
2020-12-22,VN,1420,35
2020-12-23,VN,1421,35
2020-12-24,VN,1433,35
2020-12-25,VN,1439,35
2020-12-26,VN,1440,35
2020-12-27,VN,1441,35
2020-12-28,VN,1451,35
2020-12-29,VN,1454,35
2020-12-30,VN,1456,35
2020-12-31,VN,1465,35
2020-04-10,YE,1,0 # wgArticleId=63616960 wgCurRevisionId=1015732858 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Yemen_medical_cases_chart&oldid=1015732858&action=edit
2020-04-24,YE,1,0
2020-04-29,YE,6,2
2020-05-02,YE,10,2
2020-05-04,YE,12,2
2020-05-05,YE,22,3
2020-05-06,YE,25,5
2020-05-08,YE,35,8
2020-05-09,YE,36,8
2020-05-10,YE,51,8
2020-05-11,YE,56,9
2020-05-12,YE,65,10
2020-05-13,YE,70,12
2020-05-14,YE,85,12
2020-05-15,YE,106,15
2020-05-16,YE,122,18
2020-05-17,YE,128,20
2020-05-18,YE,130,20
2020-05-19,YE,167,28
2020-05-20,YE,184,30
2020-05-21,YE,193,33
2020-05-22,YE,205,33
2020-05-23,YE,212,39
2020-05-24,YE,222,42
2020-05-25,YE,233,44
2020-05-26,YE,249,49
2020-05-27,YE,255,53
2020-05-28,YE,278,57
2020-05-29,YE,283,65
2020-05-30,YE,310,77
2020-05-31,YE,323,80
2020-06-01,YE,354,84
2020-06-02,YE,399,87
2020-06-04,YE,453,103
2020-06-05,YE,469,111
2020-06-06,YE,482,111
2020-06-07,YE,484,112
2020-06-08,YE,496,112
2020-06-09,YE,524,127
2020-06-10,YE,560,129
2020-06-11,YE,591,136
2020-06-12,YE,632,139
2020-06-13,YE,705,160
2020-06-14,YE,728,164
2020-06-15,YE,844,208
2020-06-16,YE,885,214
2020-06-17,YE,902,244
2020-06-18,YE,909,248
2020-06-19,YE,919,251
2020-06-20,YE,922,254
2020-06-21,YE,941,256
2020-06-22,YE,967,257
2020-06-23,YE,992,261
2020-06-24,YE,1015,274
2020-06-25,YE,1076,288
2020-06-26,YE,1089,293
2020-06-27,YE,1103,296
2020-06-28,YE,1118,302
2020-06-29,YE,1128,304
2020-06-30,YE,1158,312
2020-07-01,YE,1190,318
2020-07-02,YE,1221,325
2020-07-03,YE,1240,335
2020-07-04,YE,1248,337
2020-07-05,YE,1265,338
2020-07-06,YE,1284,345
2020-07-07,YE,1297,348
2020-07-08,YE,1318,351
2020-07-09,YE,1356,361
2020-07-10,YE,1380,364
2020-07-11,YE,1389,365
2020-07-12,YE,1465,417
2020-07-13,YE,1498,424
2020-07-19,YE,1581,443
2020-07-24,YE,1654,461
2020-11-29,YE,2077,605
2020-12-03,YE,2077,606
2020-12-06,YE,2078,606
2020-12-09,YE,2079,606
2020-12-10,YE,2081,606
2020-12-11,YE,2082,606
2020-12-12,YE,2083,606
2020-12-15,YE,2085,606
2020-12-17,YE,2087,606
2020-12-21,YE,2087,606
2020-12-24,YE,2092,606
2020-12-27,YE,2094,607
2020-12-28,YE,2096,608
2020-12-29,YE,2096,610
2020-12-30,YE,2097,610
2020-12-31,YE,2099,610
2020-03-08,AL,2,0 # wgArticleId=63387084 wgCurRevisionId=1021594384 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Albania_medical_cases_chart&oldid=1021594384&action=edit
2020-03-09,AL,6,0
2020-03-10,AL,10,0
2020-03-11,AL,15,1
2020-03-12,AL,23,1
2020-03-13,AL,33,1
2020-03-14,AL,38,1
2020-03-15,AL,42,1
2020-03-16,AL,51,1
2020-03-17,AL,55,1
2020-03-18,AL,59,2
2020-03-19,AL,64,2
2020-03-20,AL,70,2
2020-03-21,AL,76,2
2020-03-22,AL,89,3
2020-03-23,AL,104,4
2020-03-24,AL,123,5
2020-03-25,AL,146,5
2020-03-26,AL,174,6
2020-03-27,AL,186,8
2020-03-28,AL,197,10
2020-03-29,AL,212,10
2020-03-30,AL,223,11
2020-03-31,AL,243,13
2020-04-01,AL,259,15
2020-04-02,AL,277,16
2020-04-03,AL,304,17
2020-04-04,AL,333,18
2020-04-05,AL,361,20
2020-04-06,AL,377,21
2020-04-07,AL,383,22
2020-04-08,AL,400,22
2020-04-09,AL,409,22
2020-04-10,AL,416,23
2020-04-11,AL,433,23
2020-04-12,AL,446,23
2020-04-13,AL,467,24
2020-04-14,AL,475,24
2020-04-15,AL,494,25
2020-04-16,AL,518,26
2020-04-17,AL,539,26
2020-04-18,AL,548,26
2020-04-19,AL,562,26
2020-04-20,AL,584,26
2020-04-21,AL,609,26
2020-04-22,AL,634,27
2020-04-23,AL,663,27
2020-04-24,AL,678,27
2020-04-25,AL,712,27
2020-04-26,AL,726,28
2020-04-27,AL,736,28
2020-04-28,AL,750,30
2020-04-29,AL,766,30
2020-04-30,AL,773,31
2020-05-01,AL,782,31
2020-05-02,AL,789,31
2020-05-03,AL,795,31
2020-05-04,AL,803,31
2020-05-05,AL,820,31
2020-05-06,AL,832,31
2020-05-07,AL,842,31
2020-05-08,AL,850,31
2020-05-09,AL,856,31
2020-05-10,AL,868,31
2020-05-11,AL,872,31
2020-05-12,AL,876,31
2020-05-13,AL,880,31
2020-05-14,AL,898,31
2020-05-15,AL,916,31
2020-05-16,AL,933,31
2020-05-17,AL,946,31
2020-05-18,AL,948,31
2020-05-19,AL,949,31
2020-05-20,AL,964,31
2020-05-21,AL,969,31
2020-05-22,AL,981,31
2020-05-23,AL,989,31
2020-05-24,AL,998,32
2020-05-25,AL,1004,32
2020-05-26,AL,1029,33
2020-05-27,AL,1050,33
2020-05-28,AL,1076,33
2020-05-29,AL,1099,33
2020-05-30,AL,1122,33
2020-05-31,AL,1137,33
2020-06-01,AL,1143,33
2020-06-02,AL,1164,33
2020-06-03,AL,1184,33
2020-06-04,AL,1197,33
2020-06-05,AL,1212,34
2020-06-06,AL,1232,34
2020-06-07,AL,1246,34
2020-06-08,AL,1263,34
2020-06-09,AL,1299,34
2020-06-10,AL,1341,34
2020-06-11,AL,1385,35
2020-06-12,AL,1416,36
2020-06-13,AL,1464,36
2020-06-14,AL,1521,36
2020-06-15,AL,1590,36
2020-06-16,AL,1672,37
2020-06-17,AL,1722,38
2020-06-18,AL,1788,39
2020-06-19,AL,1838,42
2020-06-20,AL,1891,43
2020-06-21,AL,1962,44
2020-06-22,AL,1995,44
2020-06-23,AL,2047,45
2020-06-24,AL,2114,47
2020-06-25,AL,2192,48
2020-06-26,AL,2269,51
2020-06-27,AL,2330,53
2020-06-28,AL,2402,55
2020-06-29,AL,2466,58
2020-06-30,AL,2535,62
2020-07-01,AL,2580,65
2020-07-02,AL,2662,69
2020-07-03,AL,2752,72
2020-07-04,AL,2819,74
2020-07-05,AL,2893,76
2020-07-06,AL,2964,79
2020-07-07,AL,3038,81
2020-07-08,AL,3106,83
2020-07-09,AL,3188,83
2020-07-10,AL,3278,85
2020-07-11,AL,3371,89
2020-07-12,AL,3454,93
2020-07-13,AL,3571,95
2020-07-14,AL,3667,97
2020-07-15,AL,3752,101
2020-07-16,AL,3851,104
2020-07-17,AL,3906,107
2020-07-18,AL,4008,111
2020-07-19,AL,4090,112
2020-07-20,AL,4171,113
2020-07-21,AL,4290,117
2020-07-22,AL,4358,120
2020-07-23,AL,4466,123
2020-07-24,AL,4570,128
2020-07-25,AL,4637,134
2020-07-26,AL,4763,138
2020-07-27,AL,4880,144
2020-07-28,AL,4997,148
2020-07-29,AL,5105,150
2020-07-30,AL,5197,154
2020-07-31,AL,5276,157
2020-08-01,AL,5396,161
2020-08-02,AL,5519,166
2020-08-03,AL,5620,172
2020-08-04,AL,5750,176
2020-08-05,AL,5889,182
2020-08-06,AL,6016,188
2020-08-07,AL,6151,189
2020-08-08,AL,6275,193
2020-08-09,AL,6411,199
2020-08-10,AL,6536,200
2020-08-11,AL,6676,205
2020-08-12,AL,6817,208
2020-08-13,AL,6971,213
2020-08-14,AL,7117,219
2020-08-15,AL,7260,225
2020-08-16,AL,7380,228
2020-08-17,AL,7499,230
2020-08-18,AL,7654,232
2020-08-19,AL,7812,234
2020-08-20,AL,7967,238
2020-08-21,AL,8119,240
2020-08-22,AL,8275,245
2020-08-23,AL,8427,250
2020-08-24,AL,8605,254
2020-08-25,AL,8759,259
2020-08-26,AL,8927,263
2020-08-27,AL,9083,266
2020-08-28,AL,9195,271
2020-08-29,AL,9279,275
2020-08-30,AL,9380,280
2020-08-31,AL,9513,284
2020-09-01,AL,9606,290
2020-09-02,AL,9728,296
2020-09-03,AL,9844,301
2020-09-04,AL,9967,306
2020-09-05,AL,10102,312
2020-09-06,AL,10255,316
2020-09-07,AL,10406,319
2020-09-08,AL,10553,321
2020-09-09,AL,10704,322
2020-09-10,AL,10860,324
2020-09-11,AL,11020,327
2020-09-12,AL,11185,330
2020-09-13,AL,11353,334
2020-09-14,AL,11520,338
2020-09-15,AL,11672,340
2020-09-16,AL,11816,343
2020-09-17,AL,11948,347
2020-09-18,AL,12073,353
2020-09-19,AL,12226,358
2020-09-20,AL,12385,362
2020-09-21,AL,12535,364
2020-09-22,AL,12666,367
2020-09-23,AL,12787,370
2020-09-24,AL,12921,370
2020-09-25,AL,13045,373
2020-09-26,AL,13153,375
2020-09-27,AL,13259,377
2020-09-28,AL,13391,380
2020-09-29,AL,13518,384
2020-09-30,AL,13649,387
2020-10-01,AL,13806,388
2020-10-02,AL,13965,389
2020-10-03,AL,14117,392
2020-10-04,AL,14266,396
2020-10-05,AL,14410,400
2020-10-06,AL,14568,403
2020-10-07,AL,14730,407
2020-10-08,AL,14899,411
2020-10-09,AL,15066,413
2020-10-10,AL,15231,416
2020-10-11,AL,15399,420
2020-10-12,AL,15570,424
2020-10-13,AL,15752,429
2020-10-14,AL,15955,435
2020-10-15,AL,16212,439
2020-10-16,AL,16501,443
2020-10-17,AL,16774,448
2020-10-18,AL,17055,451
2020-10-19,AL,17350,454
2020-10-20,AL,17651,458
2020-10-21,AL,17948,462
2020-10-22,AL,18250,465
2020-10-23,AL,18556,469
2020-10-24,AL,18858,473
2020-10-25,AL,19157,477
2020-10-26,AL,19445,480
2020-10-27,AL,19729,487
2020-10-28,AL,20040,493
2020-10-29,AL,20315,499
2020-10-30,AL,20634,502
2020-10-31,AL,20875,509
2020-11-01,AL,21202,518
2020-11-02,AL,21523,527
2020-11-03,AL,21904,532
2020-11-04,AL,22300,536
2020-11-05,AL,22721,543
2020-11-06,AL,23210,549
2020-11-07,AL,23705,557
2020-11-08,AL,24206,559
2020-11-09,AL,24731,571
2020-11-10,AL,25294,579
2020-11-11,AL,25801,590
2020-11-12,AL,26211,598
2020-11-13,AL,26701,605
2020-11-14,AL,27233,612
2020-11-15,AL,27830,623
2020-11-16,AL,28432,631
2020-11-17,AL,29126,637
2020-11-18,AL,29837,646
2020-11-19,AL,30623,657
2020-11-20,AL,31459,672
2020-11-21,AL,32196,685
2020-11-22,AL,32761,699
2020-11-23,AL,33556,716
2020-11-24,AL,34300,735
2020-11-25,AL,34944,743
2020-11-26,AL,35600,753
2020-11-27,AL,36245,771
2020-11-28,AL,36790,787
2020-11-29,AL,37625,798
2020-11-30,AL,38182,810
2020-12-01,AL,39014,822
2020-12-02,AL,39719,839
2020-12-03,AL,40501,852
2020-12-04,AL,41302,870
2020-12-05,AL,42148,889
2020-12-06,AL,42988,905
2020-12-07,AL,43683,922
2020-12-08,AL,44436,936
2020-12-09,AL,45188,951
2020-12-10,AL,46061,965
2020-12-11,AL,46863,977
2020-12-12,AL,47742,989
2020-12-13,AL,48530,1003
2020-12-14,AL,49191,1016
2020-12-15,AL,50000,1028
2020-12-16,AL,50637,1040
2020-12-17,AL,51424,1055
2020-12-18,AL,52004,1066
2020-12-19,AL,52542,1074
2020-12-20,AL,53003,1088
2020-12-21,AL,53425,1098
2020-12-22,AL,53814,1111
2020-12-23,AL,54317,1117
2020-12-24,AL,54827,1125
2020-12-25,AL,55380,1134
2020-12-26,AL,55755,1143
2020-12-27,AL,56254,1153
2020-12-28,AL,56572,1164
2020-12-29,AL,57146,1170
2020-12-30,AL,57727,1174
2020-12-31,AL,58316,1181
2020-02-08,AT,1,0 # wgArticleId=63365301 wgCurRevisionId=1021010558 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Austria_medical_cases_chart&oldid=1021010558&action=edit
2020-02-25,AT,3,0
2020-02-26,AT,3,0
2020-02-27,AT,4,0
2020-02-28,AT,5,0
2020-02-29,AT,5,0
2020-03-01,AT,10,0
2020-03-02,AT,10,0
2020-03-03,AT,18,0
2020-03-04,AT,29,0
2020-03-05,AT,41,0
2020-03-06,AT,55,0
2020-03-07,AT,79,0
2020-03-08,AT,97,0
2020-03-09,AT,129,0
2020-03-10,AT,178,0
2020-03-11,AT,242,0
2020-03-12,AT,356,1
2020-03-13,AT,498,1
2020-03-14,AT,648,1
2020-03-15,AT,853,1
2020-03-16,AT,1004,3
2020-03-17,AT,1320,3
2020-03-18,AT,1633,4
2020-03-19,AT,1999,6
2020-03-20,AT,2373,6
2020-03-21,AT,2797,8
2020-03-22,AT,3219,16
2020-03-23,AT,3894,21
2020-03-24,AT,4848,28
2020-03-25,AT,5529,31
2020-03-26,AT,6349,49
2020-03-27,AT,7341,58
2020-03-28,AT,7927,68
2020-03-29,AT,8536,86
2020-03-30,AT,9377,108
2020-03-31,AT,9974,128
2020-04-01,AT,10482,146
2020-04-02,AT,10967,158
2020-04-03,AT,11383,168
2020-04-04,AT,11665,186
2020-04-05,AT,11907,204
2020-04-06,AT,12206,220
2020-04-07,AT,12519,243
2020-04-08,AT,12852,273
2020-04-09,AT,13138,295
2020-04-10,AT,13492,319
2020-04-11,AT,13776,337
2020-04-12,AT,13894,350
2020-04-13,AT,13999,368
2020-04-14,AT,14159,384
2020-04-15,AT,14321,393
2020-04-16,AT,14451,410
2020-04-17,AT,14553,431
2020-04-18,AT,14637,443
2020-04-19,AT,14696,452
2020-04-20,AT,14755,470
2020-04-21,AT,14810,491
2020-04-22,AT,14889,510
2020-04-23,AT,14963,522
2020-04-24,AT,15038,530
2020-04-25,AT,15117,536
2020-04-26,AT,15175,542
2020-04-27,AT,15239,549
2020-04-28,AT,15286,569
2020-04-29,AT,15353,580
2020-04-30,AT,15424,584
2020-05-01,AT,15470,589
2020-05-02,AT,15508,596
2020-05-03,AT,15527,598
2020-05-04,AT,15551,600
2020-05-05,AT,15579,606
2020-05-06,AT,15633,608
2020-05-07,AT,15665,609
2020-05-08,AT,15714,614
2020-05-09,AT,15756,615
2020-05-10,AT,15786,618
2020-05-11,AT,15845,620
2020-05-12,AT,15894,623
2020-05-13,AT,15973,624
2020-05-14,AT,16014,626
2020-05-15,AT,16093,628
2020-05-16,AT,16146,629
2020-05-17,AT,16167,629
2020-05-18,AT,16201,629
2020-05-19,AT,16261,632
2020-05-20,AT,16295,633
2020-05-21,AT,16335,633
2020-05-22,AT,16388,635
2020-05-23,AT,16414,639
2020-05-24,AT,16440,640
2020-05-25,AT,16459,641
2020-05-26,AT,16497,643
2020-05-27,AT,16514,645
2020-05-28,AT,16544,668
2020-05-29,AT,16575,668
2020-05-30,AT,16685,668
2020-05-31,AT,16731,668
2020-06-01,AT,16733,668
2020-06-02,AT,16759,669
2020-06-03,AT,16771,670
2020-06-04,AT,16805,670
2020-06-05,AT,16843,672
2020-06-06,AT,16898,672
2020-06-07,AT,16902,672
2020-06-08,AT,16968,672
2020-06-09,AT,16979,672
2020-06-10,AT,17005,673
2020-06-11,AT,17034,674
2020-06-12,AT,17064,675
2020-06-13,AT,17078,677
2020-06-14,AT,17109,677
2020-06-15,AT,17135,678
2020-06-16,AT,17189,681
2020-06-17,AT,17203,687
2020-06-18,AT,17223,688
2020-06-19,AT,17271,688
2020-06-20,AT,17323,688
2020-06-21,AT,17341,690
2020-06-22,AT,17380,690
2020-06-23,AT,17408,693
2020-06-24,AT,17449,693
2020-06-25,AT,17477,698
2020-06-26,AT,17522,698
2020-06-27,AT,17580,700
2020-06-28,AT,17654,702
2020-06-29,AT,17723,703
2020-06-30,AT,17766,705
2020-07-01,AT,17873,705
2020-07-02,AT,17941,705
2020-07-03,AT,18050,705
2020-07-04,AT,18165,705
2020-07-05,AT,18280,706
2020-07-06,AT,18365,706
2020-07-07,AT,18421,706
2020-07-08,AT,18513,706
2020-07-09,AT,18615,706
2020-07-10,AT,18709,706
2020-07-11,AT,18783,706
2020-07-12,AT,18897,708
2020-07-13,AT,18948,708
2020-07-14,AT,19021,709
2020-07-15,AT,19154,710
2020-07-16,AT,19270,711
2020-07-17,AT,19439,711
2020-07-18,AT,19573,711
2020-07-19,AT,19655,711
2020-07-20,AT,19743,711
2020-07-21,AT,19827,710
2020-07-22,AT,19929,711
2020-07-23,AT,20099,711
2020-07-24,AT,20214,711
2020-07-25,AT,20338,712
2020-07-26,AT,20472,712
2020-07-27,AT,20558,713
2020-07-28,AT,20677,713
2020-07-29,AT,20850,716
2020-07-30,AT,20955,718
2020-07-31,AT,21130,718
2020-08-01,AT,21212,718
2020-08-02,AT,21304,718
2020-08-03,AT,21385,718
2020-08-04,AT,21481,719
2020-08-05,AT,21566,719
2020-08-06,AT,21696,719
2020-08-07,AT,21837,720
2020-08-08,AT,21919,721
2020-08-09,AT,22033,721
2020-08-10,AT,22106,723
2020-08-11,AT,22245,723
2020-08-12,AT,22439,724
2020-08-13,AT,22594,725
2020-08-14,AT,22876,725
2020-08-15,AT,23179,728
2020-08-16,AT,23370,728
2020-08-17,AT,23534,729
2020-08-18,AT,23829,729
2020-08-19,AT,24084,729
2020-08-20,AT,24431,729
2020-08-21,AT,24762,730
2020-08-22,AT,25062,732
2020-08-23,AT,25253,732
2020-08-24,AT,25495,733
2020-08-25,AT,25706,733
2020-08-26,AT,26033,733
2020-08-27,AT,26361,733
2020-08-28,AT,26590,733
2020-08-29,AT,26985,733
2020-08-30,AT,27166,733
2020-08-31,AT,27438,733
2020-09-01,AT,27642,734
2020-09-02,AT,27969,734
2020-09-03,AT,28372,735
2020-09-04,AT,28729,735
2020-09-05,AT,29087,735
2020-09-06,AT,29271,736
2020-09-07,AT,29561,746
2020-09-08,AT,30081,747
2020-09-09,AT,30583,747
2020-09-10,AT,31247,748
2020-09-11,AT,31827,750
2020-09-12,AT,32696,754
2020-09-13,AT,33159,756
2020-09-14,AT,33541,757
2020-09-15,AT,34305,757
2020-09-16,AT,35073,758
2020-09-17,AT,35853,758
2020-09-18,AT,36661,763
2020-09-19,AT,37474,765
2020-09-20,AT,38095,766
2020-09-21,AT,38658,767
2020-09-22,AT,39303,771
2020-09-23,AT,39984,777
2020-09-24,AT,40816,783
2020-09-25,AT,41500,786
2020-09-26,AT,42214,787
2020-09-27,AT,42876,787
2020-09-28,AT,43432,790
2020-09-29,AT,44041,796
2020-09-30,AT,44813,799
2020-10-01,AT,45686,802
2020-10-02,AT,46374,803
2020-10-03,AT,47432,809
2020-10-04,AT,48146,813
2020-10-05,AT,48896,818
2020-10-06,AT,49819,822
2020-10-07,AT,50848,830
2020-10-08,AT,52057,838
2020-10-09,AT,53188,842
2020-10-10,AT,54423,852
2020-10-11,AT,55319,851
2020-10-12,AT,56298,855
2020-10-13,AT,57326,861
2020-10-14,AT,58672,872
2020-10-15,AT,60224,877
2020-10-16,AT,61387,882
2020-10-17,AT,63134,889
2020-10-18,AT,64806,893
2020-10-19,AT,65927,904
2020-10-20,AT,67451,914
2020-10-21,AT,69409,925
2020-10-22,AT,71844,941
2020-10-23,AT,74415,954
2020-10-24,AT,78029,965
2020-10-25,AT,80811,979
2020-10-26,AT,83267,992
2020-10-27,AT,86102,1005
2020-10-28,AT,89496,1027
2020-10-29,AT,93949,1056
2020-10-30,AT,99576,1082
2020-10-31,AT,104925,1109
2020-11-01,AT,109881,1130
2020-11-02,AT,114016,1159
2020-11-03,AT,118198,1192
2020-11-04,AT,125099,1227
2020-11-05,AT,132515,1268
2020-11-06,AT,138979,1340
2020-11-07,AT,147220,1377
2020-11-08,AT,153153,1411
2020-11-09,AT,158746,1454
2020-11-10,AT,164866,1499
2020-11-11,AT,172380,1564
2020-11-12,AT,181642,1608
2020-11-13,AT,191228,1661
2020-11-14,AT,198291,1746
2020-11-15,AT,203956,1829
2020-11-16,AT,208613,1887
2020-11-17,AT,214597,1945
2020-11-18,AT,221688,2054
2020-11-19,AT,228683,2116
2020-11-20,AT,235351,2224
2020-11-21,AT,241962,2328
2020-11-22,AT,247188,2388
2020-11-23,AT,250333,2459
2020-11-24,AT,254710,2577
2020-11-25,AT,260512,2667
2020-11-26,AT,266038,2773
2020-11-27,AT,270992,2886
2020-11-28,AT,275661,3018
2020-11-29,AT,279708,3105
2020-11-30,AT,282456,3184
2020-12-01,AT,285489,3325
2020-12-02,AT,289461,3446
2020-12-03,AT,293430,3538
2020-12-04,AT,297245,3651
2020-12-05,AT,300689,3757
2020-12-06,AT,303430,3840
2020-12-07,AT,305693,3897
2020-12-08,AT,308070,4002
2020-12-09,AT,311002,4056
2020-12-10,AT,313688,4163
2020-12-11,AT,316581,4289
2020-12-12,AT,319822,4415
2020-12-13,AT,322463,4473
2020-12-14,AT,325051,4530
2020-12-15,AT,327679,4648
2020-12-16,AT,330343,4764
2020-12-17,AT,332828,4982
2020-12-18,AT,334913,5127
2020-12-19,AT,337209,5209
2020-12-20,AT,338854,5351
2020-12-21,AT,340373,5435
2020-12-22,AT,342226,5540
2020-12-23,AT,344357,5654
2020-12-24,AT,347204,5745
2020-12-25,AT,349055,5783
2020-12-26,AT,350484,5843
2020-12-27,AT,351892,5881
2020-12-28,AT,353484,5931
2020-12-29,AT,355352,6059
2020-12-30,AT,357902,6149
2020-12-31,AT,360815,6222
2020-02-28,BY,1,0 # wgArticleId=63386716 wgCurRevisionId=1021563673 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Belarus_medical_cases_chart&oldid=1021563673&action=edit
2020-03-03,BY,4,0
2020-03-04,BY,10,0
2020-03-12,BY,21,0
2020-03-13,BY,27,0
2020-03-16,BY,36,0
2020-03-17,BY,36,0
2020-03-18,BY,51,0
2020-03-19,BY,51,0
2020-03-20,BY,69,0
2020-03-21,BY,76,0
2020-03-22,BY,76,0
2020-03-23,BY,81,0
2020-03-24,BY,81,0
2020-03-25,BY,86,0
2020-03-26,BY,86,0
2020-03-27,BY,94,0
2020-03-30,BY,152,0
2020-03-31,BY,152,1
2020-04-01,BY,163,2
2020-04-02,BY,304,4
2020-04-03,BY,351,4
2020-04-04,BY,440,5
2020-04-05,BY,562,8
2020-04-06,BY,700,13
2020-04-07,BY,861,13
2020-04-08,BY,1066,13
2020-04-09,BY,1486,16
2020-04-10,BY,1981,19
2020-04-11,BY,2226,23
2020-04-12,BY,2578,26
2020-04-13,BY,2919,29
2020-04-14,BY,3281,33
2020-04-15,BY,3728,36
2020-04-16,BY,4204,40
2020-04-17,BY,4779,42
2020-04-18,BY,5297,45
2020-04-19,BY,5807,47
2020-04-20,BY,6264,51
2020-04-21,BY,6723,55
2020-04-22,BY,7281,58
2020-04-23,BY,8022,60
2020-04-24,BY,8773,63
2020-04-25,BY,9590,67
2020-04-26,BY,10463,72
2020-04-27,BY,11289,75
2020-04-28,BY,12208,79
2020-04-29,BY,13181,84
2020-04-30,BY,14027,89
2020-05-01,BY,14917,93
2020-05-02,BY,15828,97
2020-05-03,BY,16705,99
2020-05-04,BY,17489,103
2020-05-05,BY,18350,107
2020-05-06,BY,19255,112
2020-05-07,BY,20168,116
2020-05-08,BY,21101,121
2020-05-09,BY,22052,126
2020-05-10,BY,22973,131
2020-05-11,BY,23906,135
2020-05-12,BY,24873,142
2020-05-13,BY,25825,146
2020-05-14,BY,26772,151
2020-05-15,BY,27730,156
2020-05-16,BY,28681,160
2020-05-17,BY,29650,165
2020-05-18,BY,30572,171
2020-05-19,BY,31508,175
2020-05-20,BY,32426,179
2020-05-21,BY,33371,185
2020-05-22,BY,34303,190
2020-05-23,BY,35244,194
2020-05-24,BY,36198,199
2020-05-25,BY,37144,204
2020-05-26,BY,38059,208
2020-05-27,BY,38956,214
2020-05-28,BY,39858,219
2020-05-29,BY,40764,224
2020-05-30,BY,41658,229
2020-05-31,BY,42556,235
2020-06-01,BY,43403,240
2020-06-02,BY,44255,243
2020-06-03,BY,45116,248
2020-06-04,BY,45981,253
2020-06-05,BY,46868,259
2020-06-06,BY,47751,263
2020-06-07,BY,48630,269
2020-06-08,BY,49453,276
2020-06-09,BY,50265,282
2020-06-10,BY,51066,288
2020-06-11,BY,51816,293
2020-06-12,BY,52520,298
2020-06-13,BY,53241,303
2020-06-14,BY,53973,308
2020-06-15,BY,54680,312
2020-06-16,BY,55369,318
2020-06-17,BY,56032,324
2020-06-18,BY,56657,331
2020-06-19,BY,57333,337
2020-06-20,BY,57936,343
2020-06-21,BY,58505,346
2020-06-22,BY,59023,351
2020-06-23,BY,59487,357
2020-06-24,BY,59945,362
2020-06-25,BY,60382,367
2020-06-26,BY,60713,373
2020-06-27,BY,61095,377
2020-06-28,BY,61475,383
2020-06-29,BY,61790,387
2020-06-30,BY,62118,392
2020-07-01,BY,62424,398
2020-07-02,BY,62698,405
2020-07-03,BY,62997,412
2020-07-04,BY,63270,418
2020-07-05,BY,63554,423
2020-07-06,BY,63804,429
2020-07-07,BY,64003,436
2020-07-08,BY,64224,443
2020-07-09,BY,64411,449
2020-07-10,BY,64604,454
2020-07-11,BY,64767,459
2020-07-12,BY,64932,464
2020-07-13,BY,65114,468
2020-07-14,BY,65269,474
2020-07-15,BY,65443,480
2020-07-16,BY,65623,485
2020-07-17,BY,65782,491
2020-07-18,BY,65953,495
2020-07-19,BY,66095,499
2020-07-20,BY,66213,503
2020-07-21,BY,66348,507
2020-07-22,BY,66521,513
2020-07-23,BY,66688,519
2020-07-24,BY,66846,524
2020-07-25,BY,67002,530
2020-07-26,BY,67132,534
2020-07-27,BY,67251,538
2020-07-28,BY,67366,543
2020-07-29,BY,67518,548
2020-07-30,BY,67665,553
2020-07-31,BY,67808,559
2020-08-01,BY,67946,563
2020-08-02,BY,68067,567
2020-08-03,BY,68166,571
2020-08-04,BY,68250,574
2020-08-05,BY,68376,577
2020-08-06,BY,68503,580
2020-08-07,BY,68614,583
2020-08-08,BY,68738,585
2020-08-09,BY,68850,587
2020-08-10,BY,68947,589
2020-08-11,BY,69005,592
2020-08-12,BY,69102,595
2020-08-13,BY,69203,599
2020-08-14,BY,69308,603
2020-08-15,BY,69424,607
2020-08-16,BY,69516,610
2020-08-17,BY,69589,613
2020-08-18,BY,69673,617
2020-08-19,BY,69801,622
2020-08-20,BY,69950,627
2020-08-21,BY,70111,632
2020-08-22,BY,70285,637
2020-08-23,BY,70468,642
2020-08-24,BY,70645,646
2020-08-25,BY,70727,652
2020-08-26,BY,70974,657
2020-08-27,BY,71165,662
2020-08-28,BY,71346,667
2020-08-29,BY,71523,671
2020-08-30,BY,71687,676
2020-08-31,BY,71843,681
2020-09-01,BY,71962,686
2020-09-02,BY,72141,691
2020-09-03,BY,72302,696
2020-09-04,BY,72485,701
2020-09-05,BY,72663,705
2020-09-06,BY,72859,711
2020-09-07,BY,73031,716
2020-09-08,BY,73208,721
2020-09-09,BY,73402,726
2020-09-10,BY,73591,732
2020-09-11,BY,73784,738
2020-09-12,BY,73975,744
2020-09-13,BY,74173,750
2020-09-14,BY,74360,756
2020-09-15,BY,74552,761
2020-09-16,BY,74763,767
2020-09-17,BY,74987,771
2020-09-18,BY,75230,773
2020-09-19,BY,75461,776
2020-09-20,BY,75674,780
2020-09-21,BY,75898,785
2020-09-22,BY,76104,791
2020-09-23,BY,76357,796
2020-09-24,BY,76651,802
2020-09-25,BY,76957,807
2020-09-26,BY,77289,813
2020-09-27,BY,77609,818
2020-09-28,BY,77946,822
2020-09-29,BY,78260,828
2020-09-30,BY,78631,833
2020-10-01,BY,79019,839
2020-10-02,BY,79421,844
2020-10-03,BY,79852,851
2020-10-04,BY,80295,857
2020-10-05,BY,80696,862
2020-10-06,BY,81090,868
2020-10-07,BY,81505,874
2020-10-08,BY,81982,880
2020-10-09,BY,82471,885
2020-10-10,BY,83023,891
2020-10-11,BY,83534,896
2020-10-12,BY,83998,901
2020-10-13,BY,84524,906
2020-10-14,BY,85121,911
2020-10-15,BY,85734,916
2020-10-16,BY,86392,921
2020-10-17,BY,87063,925
2020-10-18,BY,87698,929
2020-10-19,BY,88290,933
2020-10-20,BY,88909,937
2020-10-21,BY,89642,941
2020-10-22,BY,90380,945
2020-10-23,BY,91167,949
2020-10-24,BY,91978,953
2020-10-25,BY,92823,957
2020-10-26,BY,93707,961
2020-10-27,BY,94609,965
2020-10-28,BY,95545,969
2020-10-29,BY,96529,973
2020-10-30,BY,97499,977
2020-10-31,BY,98482,980
2020-11-01,BY,99459,985
2020-11-02,BY,100400,989
2020-11-03,BY,101329,992
2020-11-04,BY,102313,995
2020-11-05,BY,103295,998
2020-11-06,BY,104286,1001
2020-11-07,BY,105283,1004
2020-11-08,BY,106279,1007
2020-11-09,BY,107262,1011
2020-11-10,BY,108300,1016
2020-11-11,BY,109357,1022
2020-11-12,BY,110455,1027
2020-11-13,BY,111622,1033
2020-11-14,BY,112870,1039
2020-11-15,BY,114185,1046
2020-11-16,BY,115448,1053
2020-11-17,BY,116699,1060
2020-11-18,BY,118008,1067
2020-11-19,BY,119390,1074
2020-11-20,BY,120847,1081
2020-11-21,BY,122435,1089
2020-11-22,BY,123999,1096
2020-11-23,BY,125482,1104
2020-11-24,BY,126953,1112
2020-11-25,BY,128449,1119
2020-11-26,BY,130012,1128
2020-11-27,BY,131633,1136
2020-11-28,BY,133324,1143
2020-11-29,BY,135008,1151
2020-11-30,BY,136647,1158
2020-12-01,BY,138219,1166
2020-12-02,BY,139908,1174
2020-12-03,BY,141609,1181
2020-12-04,BY,143383,1190
2020-12-05,BY,145279,1198
2020-12-06,BY,147157,1207
2020-12-07,BY,148953,1215
2020-12-08,BY,150602,1222
2020-12-09,BY,152453,1230
2020-12-10,BY,154392,1238
2020-12-11,BY,156359,1246
2020-12-12,BY,158334,1254
2020-12-13,BY,160295,1263
2020-12-14,BY,162148,1273
2020-12-15,BY,164059,1282
2020-12-16,BY,165897,1291
2020-12-17,BY,167731,1299
2020-12-18,BY,169648,1308
2020-12-19,BY,171579,1316
2020-12-20,BY,173523,1324
2020-12-21,BY,175416,1333
2020-12-22,BY,177274,1341
2020-12-23,BY,179196,1349
2020-12-24,BY,181113,1358
2020-12-25,BY,183006,1367
2020-12-26,BY,184922,1376
2020-12-27,BY,186747,1385
2020-12-28,BY,188588,1394
2020-12-29,BY,190404,1404
2020-12-30,BY,192361,1414
2020-12-31,BY,194284,1424
2020-02-04,BE,1,0 # wgArticleId=63365067 wgCurRevisionId=1021526384 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Belgium_medical_cases_chart&oldid=1021526384&action=edit
2020-03-01,BE,2,0
2020-03-02,BE,8,0
2020-03-03,BE,13,0
2020-03-04,BE,23,0
2020-03-05,BE,50,0
2020-03-06,BE,109,0
2020-03-07,BE,169,0
2020-03-08,BE,200,0
2020-03-09,BE,239,0
2020-03-10,BE,267,1
2020-03-11,BE,314,3
2020-03-12,BE,399,3
2020-03-13,BE,559,3
2020-03-14,BE,689,4
2020-03-15,BE,886,4
2020-03-16,BE,1058,5
2020-03-17,BE,1243,10
2020-03-18,BE,1486,14
2020-03-19,BE,1795,21
2020-03-20,BE,2257,37
2020-03-21,BE,2815,67
2020-03-22,BE,3401,75
2020-03-23,BE,3743,88
2020-03-24,BE,4269,122
2020-03-25,BE,4937,178
2020-03-26,BE,6235,220
2020-03-27,BE,7284,289
2020-03-28,BE,9134,353
2020-03-29,BE,10386,431
2020-03-30,BE,11899,513
2020-03-31,BE,12775,705
2020-04-01,BE,13964,828
2020-04-02,BE,15348,1011
2020-04-03,BE,16770,1143
2020-04-04,BE,18431,1283
2020-04-05,BE,19691,1447
2020-04-06,BE,20814,1632
2020-04-07,BE,22194,2035
2020-04-08,BE,23403,2240
2020-04-09,BE,24983,2523
2020-04-10,BE,26667,3019
2020-04-11,BE,28018,3346
2020-04-12,BE,29647,3600
2020-04-13,BE,30589,3903
2020-04-14,BE,31119,4157
2020-04-15,BE,33573,4440
2020-04-16,BE,34809,4857
2020-04-17,BE,36138,5163
2020-04-18,BE,37183,5453
2020-04-19,BE,38496,5683
2020-04-20,BE,39983,5828
2020-04-21,BE,40956,5998
2020-04-22,BE,41889,6262
2020-04-23,BE,42797,6490
2020-04-24,BE,44293,6679
2020-04-25,BE,45325,6917
2020-04-26,BE,46134,7094
2020-04-27,BE,46687,7207
2020-04-28,BE,47334,7331
2020-04-29,BE,47859,7501
2020-04-30,BE,48519,7594
2020-05-01,BE,49032,7703
2020-05-02,BE,49517,7765
2020-05-03,BE,49906,7844
2020-05-04,BE,50267,7924
2020-05-05,BE,50509,8016
2020-05-06,BE,50781,8339
2020-05-07,BE,51420,8415
2020-05-08,BE,52011,8521
2020-05-09,BE,52596,8581
2020-05-10,BE,53081,8656
2020-05-11,BE,53449,8707
2020-05-12,BE,53779,8761
2020-05-13,BE,53981,8843
2020-05-14,BE,54288,8924
2020-05-15,BE,54644,8959
2020-05-16,BE,54989,9005
2020-05-17,BE,55280,9052
2020-05-18,BE,55559,9080
2020-05-19,BE,55791,9108
2020-05-20,BE,55983,9150
2020-05-21,BE,56235,9186
2020-05-22,BE,56511,9212
2020-05-23,BE,56810,9237
2020-05-24,BE,57092,9280
2020-05-25,BE,57342,9312
2020-05-26,BE,57455,9334
2020-05-27,BE,57592,9364
2020-05-28,BE,57849,9388
2020-05-29,BE,58061,9430
2020-05-30,BE,58186,9453
2020-05-31,BE,58381,9467
2020-06-01,BE,58517,9486
2020-06-02,BE,58615,9505
2020-06-03,BE,58685,9522
2020-06-04,BE,58767,9548
2020-06-05,BE,58907,9566
2020-06-06,BE,59072,9580
2020-06-07,BE,59226,9595
2020-06-08,BE,59348,9606
2020-06-09,BE,59437,9619
2020-06-10,BE,59569,9629
2020-06-11,BE,59711,9636
2020-06-12,BE,59819,9646
2020-06-13,BE,59918,9650
2020-06-14,BE,60029,9655
2020-06-15,BE,60100,9661
2020-06-16,BE,60155,9663
2020-06-17,BE,60244,9675
2020-06-18,BE,60348,9683
2020-06-19,BE,60476,9695
2020-06-20,BE,60550,9696
2020-06-23,BE,60810,9713
2020-06-24,BE,60898,9722
2020-06-25,BE,61007,9726
2020-06-26,BE,61106,9731
2020-06-27,BE,61209,9732
2020-06-30,BE,61427,9747
2020-07-01,BE,61509,9754
2020-07-02,BE,61598,9761
2020-07-03,BE,61727,9765
2020-07-04,BE,61838,9771
2020-07-07,BE,62058,9774
2020-07-08,BE,62123,9776
2020-07-09,BE,62210,9778
2020-07-10,BE,62357,9781
2020-07-11,BE,62469,9782
2020-07-14,BE,62781,9787
2020-07-15,BE,62872,9788
2020-07-16,BE,63039,9792
2020-07-17,BE,63238,9795
2020-07-18,BE,63499,9800
2020-07-21,BE,64094,9805
2020-07-22,BE,64258,9805
2020-07-23,BE,64627,9808
2020-07-24,BE,64847,9812
2020-07-25,BE,65199,9817
2020-07-26,BE,65727,9821
2020-07-27,BE,66026,9821
2020-07-28,BE,66428,9822
2020-07-29,BE,66662,9833
2020-07-30,BE,67335,9836
2020-07-31,BE,68006,9840
2020-08-01,BE,68751,9841
2020-08-02,BE,69402,9845
2020-08-03,BE,69849,9845
2020-08-04,BE,70314,9850
2020-08-05,BE,70648,9852
2020-08-06,BE,71158,9859
2020-08-07,BE,72016,9861
2020-08-08,BE,72784,9866
2020-08-09,BE,73401,9870
2020-08-10,BE,74152,9872
2020-08-11,BE,74620,9879
2020-08-12,BE,75008,9885
2020-08-13,BE,75647,9900
2020-08-14,BE,76191,9916
2020-08-15,BE,77113,9924
2020-08-16,BE,77869,9935
2020-08-17,BE,78323,9939
2020-08-18,BE,78534,9944
2020-08-19,BE,78897,9959
2020-08-20,BE,79479,9969
2020-08-21,BE,80178,9976
2020-08-22,BE,80894,9985
2020-08-23,BE,81468,9988
2020-08-24,BE,81936,9992
2020-08-25,BE,82092,9996
2020-08-26,BE,82447,9878
2020-08-27,BE,83030,9879
2020-08-28,BE,83500,9884
2020-08-29,BE,83952,9886
2020-08-30,BE,84599,9891
2020-08-31,BE,85042,9894
2020-09-01,BE,85236,9895
2020-09-02,BE,85487,9897
2020-09-03,BE,85911,9898
2020-09-04,BE,86544,9899
2020-09-05,BE,87174,9901
2020-09-06,BE,87825,9906
2020-09-07,BE,88367,9907
2020-09-08,BE,88769,9909
2020-09-09,BE,89141,9912
2020-09-10,BE,89691,9917
2020-09-11,BE,90568,9917
2020-09-12,BE,91537,9919
2020-09-13,BE,92478,9923
2020-09-14,BE,93455,9925
2020-09-15,BE,94306,9927
2020-09-16,BE,94795,9930
2020-09-17,BE,95948,9935
2020-09-18,BE,97976,9936
2020-09-19,BE,99649,9937
2020-09-20,BE,100748,9944
2020-09-21,BE,102295,9948
2020-09-22,BE,103392,9950
2020-09-23,BE,105226,9955
2020-09-24,BE,106887,9959
2020-09-25,BE,108768,9965
2020-09-26,BE,110976,9969
2020-09-27,BE,112803,9974
2020-09-28,BE,114179,9980
2020-09-29,BE,115353,9987
2020-09-30,BE,117115,10001
2020-10-01,BE,118452,10016
2020-10-02,BE,121059,10023
2020-10-03,BE,124234,10037
2020-10-04,BE,127623,10044
2020-10-05,BE,130235,10064
2020-10-06,BE,132203,10078
2020-10-07,BE,134291,10092
2020-10-08,BE,137868,10108
2020-10-09,BE,143596,10126
2020-10-10,BE,148981,10151
2020-10-11,BE,156931,10175
2020-10-12,BE,162258,10191
2020-10-13,BE,165880,10211
2020-10-14,BE,173240,10244
2020-10-15,BE,181511,10278
2020-10-16,BE,191959,10327
2020-10-17,BE,202151,10359
2020-10-18,BE,213115,10392
2020-10-19,BE,222253,10413
2020-10-20,BE,230480,10443
2020-10-21,BE,240159,10489
2020-10-22,BE,253386,10539
2020-10-23,BE,270132,10588
2020-10-24,BE,287700,10658
2020-10-25,BE,305409,10737
2020-10-26,BE,321031,10810
2020-10-27,BE,333718,10899
2020-10-28,BE,347289,11038
2020-10-29,BE,368337,11170
2020-10-30,BE,392258,11308
2020-10-31,BE,412314,11452
2020-11-01,BE,429229,11625
2020-11-02,BE,441018,11737
2020-11-03,BE,447355,11858
2020-11-04,BE,452541,12126
2020-11-05,BE,468213,12311
2020-11-06,BE,479341,12520
2020-11-07,BE,488044,12708
2020-11-08,BE,494168,12907
2020-11-09,BE,500789,13055
2020-11-10,BE,503182,13216
2020-11-11,BE,507475,13561
2020-11-12,BE,515391,13758
2020-11-13,BE,520393,13891
2020-11-14,BE,525012,14106
2020-11-15,BE,531280,14303
2020-11-16,BE,535939,14421
2020-11-17,BE,537871,14616
2020-11-18,BE,540605,14839
2020-11-19,BE,545787,15025
2020-11-20,BE,550264,15196
2020-11-21,BE,553680,15352
2020-11-22,BE,556904,15522
2020-11-23,BE,558779,15618
2020-11-24,BE,559902,15755
2020-11-25,BE,561803,15938
2020-11-26,BE,564967,16077
2020-11-27,BE,567532,16219
2020-11-28,BE,570829,16339
2020-11-29,BE,574448,16461
2020-11-30,BE,576599,16547
2020-12-01,BE,577345,16645
2020-12-02,BE,579212,16786
2020-12-03,BE,582252,16911
2020-12-04,BE,584587,17033
2020-12-05,BE,587439,17142
2020-12-06,BE,589942,17254
2020-12-07,BE,591756,17320
2020-12-08,BE,592615,17386
2020-12-09,BE,594572,17507
2020-12-10,BE,597643,17603
2020-12-11,BE,600397,17692
2020-12-12,BE,603159,17792
2020-12-13,BE,605966,17902
2020-12-14,BE,608137,17951
2020-12-15,BE,609211,18054
2020-12-16,BE,611422,18187
2020-12-17,BE,615058,18278
2020-12-18,BE,618204,18371
2020-12-19,BE,621039,18455
2020-12-20,BE,623760,18545
2020-12-21,BE,625930,18626
2020-12-22,BE,626911,18697
2020-12-23,BE,629109,18821
2020-12-24,BE,632321,18939
2020-12-25,BE,634904,19038
2020-12-26,BE,637246,19089
2020-12-27,BE,638030,19158
2020-12-28,BE,638877,19200
2020-12-29,BE,639734,19234
2020-12-30,BE,641411,19361
2020-12-31,BE,644242,19441
2020-03-05,BA,2,0 # wgArticleId=63434249 wgCurRevisionId=1021593114 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bosnia_and_Herzegovina_medical_cases_chart&oldid=1021593114&action=edit
2020-03-06,BA,3,0
2020-03-09,BA,5,0
2020-03-10,BA,5,0
2020-03-11,BA,7,0
2020-03-12,BA,11,0
2020-03-13,BA,18,0
2020-03-14,BA,21,0
2020-03-15,BA,24,0
2020-03-16,BA,25,0
2020-03-17,BA,36,0
2020-03-18,BA,44,0
2020-03-19,BA,62,0
2020-03-20,BA,83,0
2020-03-21,BA,92,1
2020-03-22,BA,125,1
2020-03-23,BA,131,1
2020-03-24,BA,164,2
2020-03-25,BA,173,3
2020-03-26,BA,190,3
2020-03-27,BA,236,4
2020-03-28,BA,269,6
2020-03-29,BA,327,6
2020-03-30,BA,368,10
2020-03-31,BA,420,13
2020-04-01,BA,459,13
2020-04-02,BA,533,16
2020-04-03,BA,579,17
2020-04-04,BA,624,21
2020-04-05,BA,656,24
2020-04-06,BA,680,29
2020-04-07,BA,764,33
2020-04-08,BA,822,34
2020-04-09,BA,876,35
2020-04-10,BA,919,37
2020-04-11,BA,959,37
2020-04-12,BA,1013,39
2020-04-13,BA,1046,39
2020-04-14,BA,1077,41
2020-04-15,BA,1106,42
2020-04-16,BA,1159,44
2020-04-17,BA,1214,46
2020-04-18,BA,1247,47
2020-04-19,BA,1262,49
2020-04-20,BA,1277,50
2020-04-21,BA,1321,51
2020-04-22,BA,1350,54
2020-04-23,BA,1387,54
2020-04-24,BA,1400,55
2020-04-25,BA,1458,58
2020-04-26,BA,1488,59
2020-04-27,BA,1537,60
2020-04-28,BA,1557,62
2020-04-29,BA,1651,65
2020-04-30,BA,1731,69
2020-05-01,BA,1756,70
2020-05-02,BA,1817,72
2020-05-03,BA,1836,77
2020-05-04,BA,1914,78
2020-05-05,BA,1934,80
2020-05-06,BA,1975,86
2020-05-07,BA,2014,90
2020-05-08,BA,2056,98
2020-05-09,BA,2080,104
2020-05-10,BA,2106,112
2020-05-11,BA,2131,113
2020-05-12,BA,2147,117
2020-05-13,BA,2171,120
2020-05-14,BA,2210,122
2020-05-15,BA,2233,125
2020-05-16,BA,2267,129
2020-05-17,BA,2290,133
2020-05-18,BA,2304,133
2020-05-19,BA,2321,134
2020-05-20,BA,2338,134
2020-05-21,BA,2350,138
2020-05-22,BA,2372,141
2020-05-23,BA,2391,141
2020-05-24,BA,2401,144
2020-05-25,BA,2406,146
2020-05-26,BA,2416,149
2020-05-27,BA,2435,151
2020-05-28,BA,2462,153
2020-05-29,BA,2485,153
2020-05-30,BA,2494,153
2020-05-31,BA,2510,153
2020-06-01,BA,2524,154
2020-06-02,BA,2535,157
2020-06-03,BA,2551,157
2020-06-04,BA,2594,159
2020-06-05,BA,2606,159
2020-06-06,BA,2637,159
2020-06-07,BA,2674,159
2020-06-08,BA,2704,160
2020-06-09,BA,2728,160
2020-06-10,BA,2775,161
2020-06-11,BA,2832,161
2020-06-12,BA,2893,163
2020-06-13,BA,2940,164
2020-06-14,BA,3002,164
2020-06-15,BA,3040,165
2020-06-16,BA,3085,168
2020-06-17,BA,3141,168
2020-06-18,BA,3199,168
2020-06-19,BA,3283,169
2020-06-20,BA,3349,169
2020-06-21,BA,3426,169
2020-06-22,BA,3525,171
2020-06-23,BA,3588,172
2020-06-24,BA,3676,173
2020-06-25,BA,3795,175
2020-06-26,BA,3935,178
2020-06-27,BA,4107,180
2020-06-28,BA,4215,183
2020-06-29,BA,4344,184
2020-06-30,BA,4453,186
2020-07-01,BA,4605,188
2020-07-02,BA,4788,189
2020-07-03,BA,4962,191
2020-07-04,BA,5251,191
2020-07-05,BA,5406,191
2020-07-06,BA,5458,199
2020-07-07,BA,5621,207
2020-07-08,BA,5869,209
2020-07-09,BA,6086,214
2020-07-10,BA,6402,216
2020-07-11,BA,6719,219
2020-07-12,BA,6877,221
2020-07-13,BA,6981,226
2020-07-14,BA,7176,226
2020-07-15,BA,7411,235
2020-07-16,BA,7681,240
2020-07-17,BA,7908,245
2020-07-18,BA,8161,246
2020-07-19,BA,8340,249
2020-07-20,BA,8479,255
2020-07-21,BA,8787,264
2020-07-22,BA,9115,268
2020-07-23,BA,9462,274
2020-07-24,BA,9767,280
2020-07-25,BA,10076,280
2020-07-26,BA,10342,280
2020-07-27,BA,10498,294
2020-07-28,BA,10766,297
2020-07-29,BA,11127,316
2020-07-30,BA,11444,328
2020-07-31,BA,11876,339
2020-08-01,BA,12109,339
2020-08-02,BA,12296,352
2020-08-03,BA,12462,362
2020-08-04,BA,12856,373
2020-08-05,BA,13138,379
2020-08-06,BA,13396,384
2020-08-07,BA,13687,394
2020-08-24,BA,18029,547
2020-10-04,BA,28354,879
2020-10-05,BA,28449,888
2020-10-06,BA,28710,903
2020-10-07,BA,29075,908
2020-10-08,BA,29528,913
2020-10-09,BA,29917,926
2020-10-10,BA,30345,927
2020-10-11,BA,30647,928
2020-10-12,BA,30837,936
2020-10-13,BA,31173,947
2020-10-14,BA,31655,958
2020-10-15,BA,32224,972
2020-10-16,BA,32845,980
2020-10-17,BA,33561,981
2020-10-18,BA,34112,984
2020-10-19,BA,34661,997
2020-10-20,BA,35389,1017
2020-10-21,BA,36315,1031
2020-10-22,BA,37314,1051
2020-10-23,BA,38493,1065
2020-10-24,BA,39758,1075
2020-10-25,BA,40893,1086
2020-10-26,BA,41596,1104
2020-10-27,BA,43151,1125
2020-10-28,BA,44737,1161
2020-10-29,BA,46639,1182
2020-10-30,BA,48137,1212
2020-10-31,BA,50092,1234
2020-11-01,BA,51505,1248
2020-11-02,BA,52269,1280
2020-11-03,BA,53822,1317
2020-11-04,BA,55598,1358
2020-11-05,BA,57506,1402
2020-11-06,BA,59427,1457
2020-11-07,BA,61212,1490
2020-11-08,BA,62423,1510
2020-11-09,BA,63419,1583
2020-11-10,BA,65024,1629
2020-11-11,BA,66565,1701
2020-11-12,BA,68293,1750
2020-11-13,BA,69625,1808
2020-11-14,BA,70900,1857
2020-11-15,BA,71956,1889
2020-11-16,BA,72689,1973
2020-11-17,BA,73944,2042
2020-11-18,BA,75577,2089
2020-11-19,BA,76757,2153
2020-11-20,BA,77990,2210
2020-11-21,BA,79305,2247
2020-11-22,BA,80002,2277
2020-11-23,BA,80549,2343
2020-11-24,BA,81735,2395
2020-11-25,BA,83324,2430
2020-11-26,BA,84248,2481
2020-11-27,BA,85427,2543
2020-11-28,BA,86706,2577
2020-11-29,BA,87370,2621
2020-11-30,BA,87896,2682
2020-12-01,BA,89081,2728
2020-12-02,BA,90374,2774
2020-12-03,BA,91535,2813
2020-12-04,BA,92789,2845
2020-12-05,BA,93764,2887
2020-12-06,BA,94503,2917
2020-12-07,BA,94940,2977
2020-12-08,BA,96017,3046
2020-12-09,BA,97313,3116
2020-12-10,BA,98599,3150
2020-12-11,BA,99539,3187
2020-12-12,BA,100302,3228
2020-12-13,BA,101113,3262
2020-12-14,BA,101457,3317
2020-12-15,BA,102326,3383
2020-12-16,BA,103228,3437
2020-12-17,BA,104093,3473
2020-12-18,BA,104877,3507
2020-12-19,BA,105520,3549
2020-12-20,BA,106002,3577
2020-12-21,BA,106218,3629
2020-12-22,BA,106892,3715
2020-12-23,BA,107566,3761
2020-12-24,BA,108294,3799
2020-12-25,BA,108887,3821
2020-12-26,BA,109326,3842
2020-12-27,BA,109687,3872
2020-12-28,BA,109907,3895
2020-12-29,BA,110450,3942
2020-12-30,BA,110981,3968
2020-12-31,BA,111639,3990
2020-03-08,BG,4,0 # wgArticleId=63370803 wgCurRevisionId=1020761170 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Bulgaria_medical_cases_chart&oldid=1020761170&action=edit
2020-03-09,BG,4,0
2020-03-10,BG,6,0
2020-03-11,BG,7,1
2020-03-12,BG,23,1
2020-03-13,BG,31,1
2020-03-14,BG,41,2
2020-03-15,BG,51,2
2020-03-16,BG,62,2
2020-03-17,BG,81,2
2020-03-18,BG,92,2
2020-03-19,BG,105,3
2020-03-20,BG,127,3
2020-03-21,BG,163,3
2020-03-22,BG,187,3
2020-03-23,BG,201,3
2020-03-24,BG,218,3
2020-03-25,BG,242,3
2020-03-26,BG,264,3
2020-03-27,BG,293,3
2020-03-28,BG,331,7
2020-03-29,BG,334,8
2020-03-30,BG,359,8
2020-03-31,BG,399,8
2020-04-01,BG,422,9
2020-04-02,BG,457,10
2020-04-03,BG,485,14
2020-04-04,BG,503,17
2020-04-05,BG,531,20
2020-04-06,BG,549,22
2020-04-07,BG,577,23
2020-04-08,BG,593,24
2020-04-09,BG,618,24
2020-04-10,BG,635,25
2020-04-11,BG,661,28
2020-04-12,BG,675,29
2020-04-13,BG,685,32
2020-04-14,BG,713,35
2020-04-15,BG,747,36
2020-04-16,BG,800,38
2020-04-17,BG,846,41
2020-04-18,BG,878,41
2020-04-19,BG,894,42
2020-04-20,BG,929,43
2020-04-21,BG,975,45
2020-04-22,BG,1024,49
2020-04-23,BG,1097,52
2020-04-24,BG,1188,54
2020-04-25,BG,1247,54
2020-04-26,BG,1300,56
2020-04-27,BG,1363,58
2020-04-28,BG,1399,58
2020-04-29,BG,1447,64
2020-04-30,BG,1506,66
2020-05-01,BG,1555,68
2020-05-02,BG,1594,72
2020-05-03,BG,1618,73
2020-05-04,BG,1652,78
2020-05-05,BG,1704,80
2020-05-06,BG,1778,84
2020-05-07,BG,1829,84
2020-05-08,BG,1872,86
2020-05-09,BG,1921,90
2020-05-10,BG,1965,91
2020-05-11,BG,1990,93
2020-05-12,BG,2023,95
2020-05-13,BG,2069,96
2020-05-14,BG,2100,99
2020-05-15,BG,2138,102
2020-05-16,BG,2175,105
2020-05-17,BG,2211,108
2020-05-18,BG,2235,110
2020-05-19,BG,2259,112
2020-05-20,BG,2292,116
2020-05-21,BG,2331,120
2020-05-22,BG,2372,125
2020-05-23,BG,2408,126
2020-05-24,BG,2427,130
2020-05-25,BG,2433,130
2020-05-26,BG,2443,130
2020-05-27,BG,2460,133
2020-05-28,BG,2477,134
2020-05-29,BG,2485,136
2020-05-30,BG,2499,139
2020-05-31,BG,2513,140
2020-06-01,BG,2519,140
2020-06-02,BG,2538,144
2020-06-03,BG,2560,146
2020-06-04,BG,2585,147
2020-06-05,BG,2627,159
2020-06-06,BG,2668,160
2020-06-07,BG,2711,160
2020-06-08,BG,2727,160
2020-06-09,BG,2810,164
2020-06-10,BG,2889,167
2020-06-11,BG,2993,167
2020-06-12,BG,3086,168
2020-06-13,BG,3169,172
2020-06-14,BG,3266,172
2020-06-15,BG,3290,174
2020-06-16,BG,3341,176
2020-06-17,BG,3453,181
2020-06-18,BG,3542,184
2020-06-19,BG,3674,190
2020-06-20,BG,3755,193
2020-06-21,BG,3872,199
2020-06-22,BG,3905,199
2020-06-23,BG,3984,207
2020-06-24,BG,4114,208
2020-06-25,BG,4242,209
2020-06-26,BG,4408,211
2020-06-27,BG,4513,215
2020-06-28,BG,4625,216
2020-06-29,BG,4691,219
2020-06-30,BG,4831,223
2020-07-01,BG,4989,230
2020-07-02,BG,5154,232
2020-07-03,BG,5315,232
2020-07-04,BG,5497,239
2020-07-05,BG,5677,241
2020-07-06,BG,5740,246
2020-07-07,BG,5914,250
2020-07-08,BG,6102,254
2020-07-09,BG,6342,259
2020-07-10,BG,6672,262
2020-07-11,BG,6964,267
2020-07-12,BG,7175,267
2020-07-13,BG,7252,268
2020-07-14,BG,7411,276
2020-07-15,BG,7645,283
2020-07-16,BG,7877,289
2020-07-17,BG,8144,293
2020-07-18,BG,8442,297
2020-07-19,BG,8638,299
2020-07-20,BG,8733,300
2020-07-21,BG,8929,308
2020-07-22,BG,9254,313
2020-07-23,BG,9584,321
2020-07-24,BG,9853,329
2020-07-25,BG,10123,337
2020-07-26,BG,10312,338
2020-07-27,BG,10427,340
2020-07-28,BG,10621,347
2020-07-29,BG,10871,355
2020-07-30,BG,11155,368
2020-07-31,BG,11420,374
2020-08-01,BG,11690,383
2020-08-02,BG,11836,385
2020-08-03,BG,11955,388
2020-08-04,BG,12159,404
2020-08-05,BG,12414,415
2020-08-06,BG,12717,424
2020-08-07,BG,13014,435
2020-08-08,BG,13209,442
2020-08-09,BG,13343,445
2020-08-10,BG,13396,447
2020-08-11,BG,13512,459
2020-08-12,BG,13722,471
2020-08-13,BG,13893,482
2020-08-14,BG,14069,484
2020-08-15,BG,14243,492
2020-08-16,BG,14333,495
2020-08-17,BG,14365,498
2020-08-18,BG,14500,512
2020-08-19,BG,14669,519
2020-08-20,BG,14820,527
2020-08-21,BG,14962,532
2020-08-22,BG,15131,539
2020-08-23,BG,15227,545
2020-08-24,BG,15287,545
2020-08-25,BG,15386,563
2020-08-26,BG,15589,572
2020-08-27,BG,15751,586
2020-08-28,BG,15908,594
2020-08-29,BG,16065,603
2020-08-30,BG,16164,605
2020-08-31,BG,16190,613
2020-09-01,BG,16266,629
2020-09-02,BG,16454,642
2020-09-03,BG,16617,648
2020-09-04,BG,16775,658
2020-09-05,BG,16954,665
2020-09-06,BG,17050,671
2020-09-07,BG,17089,676
2020-09-08,BG,17146,677
2020-09-09,BG,17313,692
2020-09-10,BG,17435,702
2020-09-11,BG,17598,706
2020-09-12,BG,17799,713
2020-09-13,BG,17891,717
2020-09-14,BG,17918,720
2020-09-15,BG,18061,729
2020-09-16,BG,18216,736
2020-09-17,BG,18390,739
2020-09-18,BG,18544,749
2020-09-19,BG,18733,753
2020-09-20,BG,18819,755
2020-09-21,BG,18863,761
2020-09-22,BG,19014,765
2020-09-23,BG,19123,767
2020-09-24,BG,19283,779
2020-09-25,BG,19573,785
2020-09-26,BG,19828,789
2020-09-27,BG,19997,789
2020-09-28,BG,20055,796
2020-09-29,BG,20271,807
2020-09-30,BG,20547,813
2020-10-01,BG,20833,825
2020-10-02,BG,21096,832
2020-10-03,BG,21336,838
2020-10-04,BG,21518,841
2020-10-05,BG,21587,844
2020-10-06,BG,21870,854
2020-10-07,BG,22306,862
2020-10-08,BG,22743,873
2020-10-09,BG,23259,880
2020-10-10,BG,23871,887
2020-10-11,BG,24319,891
2020-10-12,BG,24402,892
2020-10-13,BG,24989,915
2020-10-14,BG,25774,923
2020-10-15,BG,26593,929
2020-10-16,BG,27507,944
2020-10-17,BG,28505,958
2020-10-18,BG,29108,968
2020-10-19,BG,29503,986
2020-10-20,BG,30527,1008
2020-10-21,BG,31863,1019
2020-10-22,BG,33335,1048
2020-10-23,BG,34930,1064
2020-10-24,BG,36519,1077
2020-10-25,BG,37562,1084
2020-10-26,BG,37889,1094
2020-10-27,BG,40132,1136
2020-10-28,BG,42701,1161
2020-10-29,BG,45461,1197
2020-10-30,BG,48150,1225
2020-10-31,BG,51041,1254
2020-11-01,BG,52844,1279
2020-11-02,BG,54069,1298
2020-11-03,BG,56496,1349
2020-11-04,BG,60537,1412
2020-11-05,BG,64591,1466
2020-11-06,BG,68345,1518
2020-11-07,BG,72184,1576
2020-11-08,BG,74485,1632
2020-11-09,BG,75160,1665
2020-11-10,BG,78976,1771
2020-11-11,BG,83366,1851
2020-11-12,BG,87311,1898
2020-11-13,BG,90725,1970
2020-11-14,BG,94937,2055
2020-11-15,BG,97435,2091
2020-11-16,BG,98251,2130
2020-11-17,BG,101770,2282
2020-11-18,BG,106598,2413
2020-11-19,BG,110536,2530
2020-11-20,BG,114435,2649
2020-11-21,BG,118418,2778
2020-11-22,BG,120697,2820
2020-11-23,BG,121820,2880
2020-11-24,BG,124966,3069
2020-11-25,BG,129348,3226
2020-11-26,BG,133060,3367
2020-11-27,BG,136628,3529
2020-11-28,BG,139955,3680
2020-11-29,BG,141747,3749
2020-11-30,BG,142486,3814
2020-12-01,BG,145300,4035
2020-12-02,BG,148775,4188
2020-12-03,BG,151913,4347
2020-12-04,BG,155193,4503
2020-12-05,BG,158807,4650
2020-12-06,BG,160844,4729
2020-12-07,BG,161421,4797
2020-12-08,BG,164185,5010
2020-12-09,BG,168165,5156
2020-12-10,BG,171493,5283
2020-12-11,BG,174568,5405
2020-12-12,BG,177665,5562
2020-12-13,BG,178952,5626
2020-12-14,BG,179449,5688
2020-12-15,BG,181544,5838
2020-12-16,BG,184287,6005
2020-12-17,BG,186246,6196
2020-12-18,BG,188288,6339
2020-12-19,BG,190027,6496
2020-12-20,BG,191029,6551
2020-12-21,BG,191195,6609
2020-12-22,BG,192472,6765
2020-12-23,BG,194271,6879
2020-12-24,BG,195886,6978
2020-12-25,BG,196658,7023
2020-12-26,BG,196915,7073
2020-12-27,BG,197384,7123
2020-12-28,BG,197716,7164
2020-12-29,BG,198053,7251
2020-12-30,BG,199491,7405
2020-12-31,BG,201220,7515
2020-02-25,HR,1,0 # wgArticleId=63403941 wgCurRevisionId=1021552263 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Croatia_medical_cases_chart&oldid=1021552263&action=edit
2020-02-26,HR,3,0
2020-02-27,HR,3,0
2020-02-28,HR,5,0
2020-02-29,HR,7,0
2020-03-01,HR,7,0
2020-03-02,HR,8,0
2020-03-03,HR,9,0
2020-03-04,HR,9,0
2020-03-05,HR,10,0
2020-03-06,HR,11,0
2020-03-07,HR,12,0
2020-03-08,HR,12,0
2020-03-09,HR,13,0
2020-03-10,HR,15,0
2020-03-11,HR,19,0
2020-03-12,HR,27,0
2020-03-13,HR,32,0
2020-03-14,HR,39,0
2020-03-15,HR,49,0
2020-03-16,HR,56,0
2020-03-17,HR,69,0
2020-03-18,HR,89,1
2020-03-19,HR,105,1
2020-03-20,HR,128,1
2020-03-21,HR,206,1
2020-03-22,HR,254,1
2020-03-23,HR,315,1
2020-03-24,HR,382,1
2020-03-25,HR,442,1
2020-03-26,HR,495,2
2020-03-27,HR,586,3
2020-03-28,HR,657,5
2020-03-29,HR,713,6
2020-03-30,HR,790,6
2020-03-31,HR,867,6
2020-04-01,HR,963,6
2020-04-02,HR,1011,7
2020-04-03,HR,1079,8
2020-04-04,HR,1126,12
2020-04-05,HR,1182,15
2020-04-06,HR,1222,16
2020-04-07,HR,1282,18
2020-04-08,HR,1343,19
2020-04-09,HR,1407,20
2020-04-10,HR,1495,21
2020-04-11,HR,1534,21
2020-04-12,HR,1600,23
2020-04-13,HR,1650,25
2020-04-14,HR,1704,31
2020-04-15,HR,1741,33
2020-04-16,HR,1791,35
2020-04-17,HR,1814,36
2020-04-18,HR,1832,39
2020-04-19,HR,1871,47
2020-04-20,HR,1881,47
2020-04-21,HR,1908,48
2020-04-22,HR,1950,48
2020-04-23,HR,1981,50
2020-04-24,HR,2009,51
2020-04-25,HR,2016,54
2020-04-26,HR,2030,55
2020-04-27,HR,2039,59
2020-04-28,HR,2047,63
2020-04-29,HR,2062,67
2020-04-30,HR,2076,69
2020-05-01,HR,2085,75
2020-05-02,HR,2088,77
2020-05-03,HR,2096,79
2020-05-04,HR,2101,80
2020-05-05,HR,2112,83
2020-05-06,HR,2119,85
2020-05-07,HR,2125,86
2020-05-08,HR,2161,86
2020-05-09,HR,2176,87
2020-05-10,HR,2187,90
2020-05-11,HR,2196,91
2020-05-12,HR,2207,91
2020-05-13,HR,2213,94
2020-05-14,HR,2221,94
2020-05-15,HR,2222,95
2020-05-16,HR,2224,95
2020-05-17,HR,2226,95
2020-05-18,HR,2228,95
2020-05-19,HR,2232,96
2020-05-20,HR,2234,96
2020-05-21,HR,2237,97
2020-05-22,HR,2243,99
2020-05-23,HR,2243,99
2020-05-24,HR,2244,99
2020-05-25,HR,2244,100
2020-05-26,HR,2244,101
2020-05-27,HR,2244,101
2020-05-28,HR,2245,102
2020-05-29,HR,2245,103
2020-05-30,HR,2246,103
2020-05-31,HR,2246,103
2020-06-01,HR,2246,103
2020-06-02,HR,2246,103
2020-06-03,HR,2246,103
2020-06-04,HR,2247,103
2020-06-05,HR,2247,103
2020-06-06,HR,2247,104
2020-06-07,HR,2247,104
2020-06-08,HR,2247,104
2020-06-09,HR,2247,106
2020-06-10,HR,2249,106
2020-06-11,HR,2249,106
2020-06-12,HR,2249,107
2020-06-13,HR,2251,107
2020-06-14,HR,2252,107
2020-06-15,HR,2254,107
2020-06-16,HR,2255,107
2020-06-17,HR,2258,107
2020-06-18,HR,2269,107
2020-06-19,HR,2280,107
2020-06-20,HR,2299,107
2020-06-21,HR,2317,107
2020-06-22,HR,2336,107
2020-06-23,HR,2366,107
2020-06-24,HR,2388,107
2020-06-25,HR,2483,107
2020-06-26,HR,2539,107
2020-06-27,HR,2624,107
2020-06-28,HR,2691,107
2020-06-29,HR,2725,107
2020-06-30,HR,2777,107
2020-07-01,HR,2831,108
2020-07-02,HR,2912,110
2020-07-03,HR,3008,112
2020-07-04,HR,3094,113
2020-07-05,HR,3151,113
2020-07-06,HR,3220,113
2020-07-07,HR,3272,113
2020-07-08,HR,3325,114
2020-07-09,HR,3416,115
2020-07-10,HR,3532,117
2020-07-11,HR,3672,118
2020-07-12,HR,3722,119
2020-07-13,HR,3775,119
2020-07-14,HR,3827,120
2020-07-15,HR,3953,120
2020-07-16,HR,4039,120
2020-07-17,HR,4137,120
2020-07-18,HR,4253,120
2020-07-19,HR,4345,120
2020-07-20,HR,4370,122
2020-07-21,HR,4422,123
2020-07-22,HR,4530,125
2020-07-23,HR,4634,128
2020-07-24,HR,4715,128
2020-07-25,HR,4792,133
2020-07-26,HR,4857,136
2020-07-27,HR,4881,139
2020-07-28,HR,4922,140
2020-07-29,HR,4993,141
2020-07-30,HR,5071,144
2020-07-31,HR,5138,145
2020-08-01,HR,5224,145
2020-08-02,HR,5260,149
2020-08-03,HR,5294,153
2020-08-04,HR,5318,154
2020-08-05,HR,5376,154
2020-08-06,HR,5404,155
2020-08-07,HR,5466,155
2020-08-08,HR,5543,157
2020-08-09,HR,5604,157
2020-08-10,HR,5649,158
2020-08-11,HR,5740,160
2020-08-12,HR,5870,160
2020-08-13,HR,6050,161
2020-08-14,HR,6258,163
2020-08-15,HR,6420,165
2020-08-16,HR,6571,166
2020-08-17,HR,6656,166
2020-08-18,HR,6855,166
2020-08-19,HR,7074,168
2020-08-20,HR,7329,168
2020-08-21,HR,7594,169
2020-08-22,HR,7900,170
2020-08-23,HR,8175,171
2020-08-24,HR,8311,173
2020-08-25,HR,8530,175
2020-08-26,HR,8888,175
2020-08-27,HR,9192,177
2020-08-28,HR,9549,180
2020-08-29,HR,9861,183
2020-08-30,HR,10123,184
2020-08-31,HR,10269,186
2020-09-01,HR,10414,187
2020-09-02,HR,10725,191
2020-09-03,HR,11094,194
2020-09-04,HR,11428,195
2020-09-05,HR,11739,197
2020-09-06,HR,11964,198
2020-09-07,HR,12081,201
2020-09-08,HR,12285,203
2020-09-09,HR,12626,206
2020-09-10,HR,12917,208
2020-09-11,HR,13107,211
2020-09-12,HR,13368,218
2020-09-13,HR,13533,224
2020-09-14,HR,13598,227
2020-09-15,HR,13749,230
2020-09-16,HR,14029,236
2020-09-17,HR,14279,238
2020-09-18,HR,14513,244
2020-09-19,HR,14725,244
2020-09-20,HR,14922,248
2020-09-21,HR,14992,253
2020-09-22,HR,15136,255
2020-09-23,HR,15340,257
2020-09-24,HR,15572,261
2020-09-25,HR,15795,266
2020-09-26,HR,16007,269
2020-09-27,HR,16197,272
2020-09-28,HR,16245,272
2020-09-29,HR,16380,275
2020-09-30,HR,16593,280
2020-10-01,HR,16827,284
2020-10-02,HR,17160,291
2020-10-03,HR,17401,293
2020-10-04,HR,17659,298
2020-10-05,HR,17797,300
2020-10-06,HR,18084,304
2020-10-07,HR,18447,309
2020-10-08,HR,18989,310
2020-10-09,HR,19446,313
2020-10-10,HR,19932,317
2020-10-11,HR,20440,324
2020-10-12,HR,20621,327
2020-10-13,HR,20993,330
2020-10-14,HR,21741,334
2020-10-15,HR,22534,344
2020-10-16,HR,23665,345
2020-10-17,HR,24761,355
2020-10-18,HR,25580,363
2020-10-19,HR,25973,374
2020-10-20,HR,26863,382
2020-10-21,HR,28287,393
2020-10-22,HR,29850,406
2020-10-23,HR,31717,413
2020-10-24,HR,33959,429
2020-10-25,HR,36380,437
2020-10-26,HR,37208,452
2020-10-27,HR,38621,470
2020-10-28,HR,40999,493
2020-10-29,HR,43775,511
2020-10-30,HR,46547,531
2020-10-31,HR,49316,546
2020-11-01,HR,51495,562
2020-11-02,HR,52660,594
2020-11-03,HR,54087,628
2020-11-04,HR,56567,654
2020-11-05,HR,59415,683
2020-11-06,HR,62305,717
2020-11-07,HR,64704,752
2020-11-08,HR,67247,794
2020-11-09,HR,68776,832
2020-11-10,HR,70243,865
2020-11-11,HR,72840,893
2020-11-12,HR,75922,925
2020-11-13,HR,78978,968
2020-11-14,HR,81844,1006
2020-11-15,HR,84206,1049
2020-11-16,HR,85519,1082
2020-11-17,HR,87464,1113
2020-11-18,HR,90715,1151
2020-11-19,HR,93879,1200
2020-11-20,HR,96837,1257
2020-11-21,HR,100410,1304
2020-11-22,HR,103718,1353
2020-11-23,HR,105691,1398
2020-11-24,HR,108014,1445
2020-11-25,HR,111617,1501
2020-11-26,HR,115626,1552
2020-11-27,HR,119706,1600
2020-11-28,HR,123693,1655
2020-11-29,HR,126612,1712
2020-11-30,HR,128442,1786
2020-12-01,HR,131342,1861
2020-12-02,HR,134881,1916
2020-12-03,HR,139415,1964
2020-12-04,HR,143370,2032
2020-12-05,HR,147454,2102
2020-12-06,HR,150353,2174
2020-12-07,HR,152239,2233
2020-12-08,HR,154852,2298
2020-12-09,HR,159372,2367
2020-12-10,HR,163992,2420
2020-12-11,HR,168388,2484
2020-12-12,HR,172523,2562
2020-12-13,HR,175886,2640
2020-12-14,HR,177358,2705
2020-12-15,HR,179718,2778
2020-12-16,HR,183045,2870
2020-12-17,HR,186963,2955
2020-12-18,HR,190235,3023
2020-12-19,HR,192987,3101
2020-12-20,HR,194962,3177
2020-12-21,HR,195728,3257
2020-12-22,HR,197323,3328
2020-12-23,HR,200086,3394
2020-12-24,HR,202319,3464
2020-12-25,HR,203962,3548
2020-12-26,HR,204312,3613
2020-12-27,HR,204930,3671
2020-12-28,HR,205246,3739
2020-12-29,HR,206596,3795
2020-12-30,HR,208446,3860
2020-12-31,HR,210837,3920
2020-03-09,CY,2,0 # wgArticleId=63471988 wgCurRevisionId=1015721616 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Cyprus_medical_cases_chart&oldid=1015721616&action=edit
2020-03-10,CY,2,0
2020-03-11,CY,6,0
2020-03-12,CY,10,0
2020-03-13,CY,21,0
2020-03-14,CY,26,0
2020-03-15,CY,33,0
2020-03-16,CY,46,0
2020-03-17,CY,49,0
2020-03-18,CY,58,0
2020-03-19,CY,67,0
2020-03-20,CY,75,0
2020-03-21,CY,84,1
2020-03-22,CY,95,1
2020-03-23,CY,116,1
2020-03-24,CY,124,3
2020-03-25,CY,132,3
2020-03-26,CY,146,3
2020-03-27,CY,162,6
2020-03-28,CY,179,7
2020-03-29,CY,214,8
2020-03-30,CY,230,8
2020-03-31,CY,262,10
2020-04-01,CY,320,12
2020-04-02,CY,356,12
2020-04-03,CY,396,13
2020-04-04,CY,426,14
2020-04-05,CY,446,14
2020-04-06,CY,465,14
2020-04-07,CY,494,14
2020-04-08,CY,526,14
2020-04-09,CY,564,15
2020-04-10,CY,595,15
2020-04-11,CY,616,15
2020-04-12,CY,633,16
2020-04-13,CY,662,17
2020-04-14,CY,695,17
2020-04-15,CY,715,17
2020-04-16,CY,735,17
2020-04-17,CY,750,17
2020-04-18,CY,761,17
2020-04-19,CY,767,17
2020-04-20,CY,772,17
2020-04-21,CY,784,17
2020-04-22,CY,790,18
2020-04-23,CY,795,18
2020-04-24,CY,804,19
2020-04-25,CY,810,19
2020-04-26,CY,817,19
2020-04-27,CY,822,20
2020-04-28,CY,837,20
2020-04-29,CY,843,20
2020-04-30,CY,850,20
2020-05-01,CY,857,20
2020-05-02,CY,864,20
2020-05-03,CY,872,20
2020-05-04,CY,874,20
2020-05-05,CY,878,21
2020-05-06,CY,883,21
2020-05-07,CY,889,21
2020-05-08,CY,891,21
2020-05-09,CY,892,21
2020-05-10,CY,898,22
2020-05-11,CY,901,22
2020-05-12,CY,903,23
2020-05-13,CY,905,24
2020-05-14,CY,907,24
2020-05-15,CY,910,24
2020-05-16,CY,914,24
2020-05-17,CY,916,24
2020-05-18,CY,917,24
2020-05-19,CY,918,24
2020-05-20,CY,922,24
2020-05-21,CY,923,24
2020-05-22,CY,927,24
2020-05-23,CY,927,24
2020-05-24,CY,935,24
2020-05-25,CY,937,24
2020-05-26,CY,939,24
2020-05-27,CY,939,24
2020-05-28,CY,941,24
2020-05-29,CY,942,24
2020-05-30,CY,943,24
2020-05-31,CY,944,24
2020-06-01,CY,949,24
2020-06-02,CY,952,24
2020-06-03,CY,958,24
2020-06-04,CY,958,24
2020-06-05,CY,960,24
2020-06-06,CY,960,25
2020-06-07,CY,964,25
2020-06-08,CY,970,25
2020-06-09,CY,972,25
2020-06-10,CY,974,25
2020-06-11,CY,975,25
2020-06-12,CY,980,25
2020-06-13,CY,980,25
2020-06-14,CY,983,25
2020-06-15,CY,985,25
2020-06-16,CY,985,25
2020-06-17,CY,985,25
2020-06-18,CY,985,26
2020-06-19,CY,985,26
2020-06-20,CY,985,26
2020-06-30,CY,998,19
2020-07-10,CY,1013,19
2020-07-20,CY,1038,19
2020-07-31,CY,1119,19
2020-08-10,CY,1252,19
2020-08-20,CY,1395,20
2020-08-31,CY,1488,20
2020-09-10,CY,1517,22
2020-09-20,CY,1600,22
2020-09-30,CY,1755,22
2020-10-10,CY,1986,25
2020-10-15,CY,2285,25
2020-10-20,CY,2839,25
2020-10-25,CY,3545,25
2020-10-31,CY,4366,26
2020-11-05,CY,5333,27
2020-11-10,CY,6296,29
2020-11-15,CY,7178,39
2020-11-20,CY,8211,43
2020-11-21,CY,8456,43
2020-11-22,CY,8643,44
2020-11-25,CY,9453,47
2020-11-28,CY,10231,49
2020-11-29,CY,10383,49
2020-11-30,CY,10565,49
2020-12-01,CY,10883,52
2020-12-02,CY,11175,52
2020-12-03,CY,11523,54
2020-12-07,CY,12867,63
2020-12-08,CY,13286,68
2020-12-09,CY,13649,70
2020-12-12,CY,14476,75
2020-12-14,CY,15450,82
2020-12-15,CY,15789,84
2020-12-16,CY,16190,85
2020-12-18,CY,16647,85
2020-12-19,CY,17476,89
2020-12-20,CY,17718,91
2020-12-21,CY,18004,96
2020-12-22,CY,18406,101
2020-12-23,CY,18883,104
2020-12-24,CY,19316,107
2020-12-25,CY,19366,109
2020-12-26,CY,19391,111
2020-12-27,CY,19657,112
2020-12-28,CY,20408,113
2020-12-29,CY,21315,117
2020-12-30,CY,22019,119
2020-12-31,CY,22651,119
2020-03-01,CZ,3,0 # wgArticleId=63415694 wgCurRevisionId=1020875678 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Czech_Republic_medical_cases_chart&oldid=1020875678&action=edit
2020-03-02,CZ,3,0
2020-03-03,CZ,5,0
2020-03-04,CZ,6,0
2020-03-05,CZ,9,0
2020-03-06,CZ,20,0
2020-03-07,CZ,27,0
2020-03-08,CZ,33,0
2020-03-09,CZ,39,0
2020-03-10,CZ,64,0
2020-03-11,CZ,95,0
2020-03-12,CZ,117,0
2020-03-13,CZ,142,0
2020-03-14,CZ,190,0
2020-03-15,CZ,299,0
2020-03-16,CZ,384,0
2020-03-17,CZ,451,0
2020-03-18,CZ,561,0
2020-03-19,CZ,767,0
2020-03-20,CZ,891,0
2020-03-21,CZ,1050,0
2020-03-22,CZ,1165,1
2020-03-23,CZ,1291,1
2020-03-24,CZ,1476,3
2020-03-25,CZ,1768,10
2020-03-26,CZ,2027,10
2020-03-27,CZ,2404,12
2020-03-28,CZ,2667,17
2020-03-29,CZ,2826,23
2020-03-30,CZ,3010,28
2020-03-31,CZ,3314,35
2020-04-01,CZ,3597,43
2020-04-02,CZ,3865,49
2020-04-03,CZ,4198,57
2020-04-04,CZ,4481,66
2020-04-05,CZ,4598,74
2020-04-06,CZ,4834,82
2020-04-07,CZ,5030,92
2020-04-08,CZ,5324,107
2020-04-09,CZ,5581,117
2020-04-10,CZ,5744,128
2020-04-11,CZ,5914,136
2020-04-12,CZ,6003,146
2020-04-13,CZ,6071,157
2020-04-14,CZ,6153,166
2020-04-15,CZ,6313,166
2020-04-16,CZ,6445,168
2020-04-17,CZ,6561,176
2020-04-18,CZ,6666,180
2020-04-19,CZ,6758,189
2020-04-20,CZ,6912,196
2020-04-21,CZ,7045,204
2020-04-22,CZ,7144,206
2020-04-23,CZ,7199,212
2020-04-24,CZ,7285,218
2020-04-25,CZ,7364,222
2020-04-26,CZ,7416,224
2020-04-27,CZ,7457,225
2020-04-28,CZ,7517,229
2020-04-29,CZ,7592,234
2020-04-30,CZ,7695,242
2020-05-01,CZ,7750,250
2020-05-02,CZ,7768,251
2020-05-03,CZ,7794,254
2020-05-04,CZ,7832,259
2020-05-05,CZ,7909,262
2020-05-06,CZ,7988,265
2020-05-07,CZ,8046,269
2020-05-08,CZ,8092,274
2020-05-09,CZ,8110,277
2020-05-10,CZ,8138,280
2020-05-11,CZ,8194,282
2020-05-12,CZ,8239,285
2020-05-13,CZ,8289,289
2020-05-14,CZ,8371,292
2020-05-15,CZ,8426,294
2020-05-16,CZ,8477,295
2020-05-17,CZ,8497,297
2020-05-18,CZ,8609,300
2020-05-19,CZ,8671,302
2020-05-20,CZ,8745,307
2020-05-21,CZ,8779,310
2020-05-22,CZ,8838,312
2020-05-23,CZ,8915,313
2020-05-24,CZ,8980,314
2020-05-25,CZ,9027,315
2020-05-26,CZ,9078,316
2020-05-27,CZ,9115,316
2020-05-28,CZ,9169,318
2020-05-29,CZ,9226,318
2020-05-30,CZ,9260,318
2020-05-31,CZ,9298,318
2020-06-01,CZ,9332,320
2020-06-02,CZ,9395,321
2020-06-03,CZ,9469,322
2020-06-04,CZ,9530,325
2020-06-05,CZ,9565,325
2020-06-06,CZ,9603,325
2020-06-07,CZ,9664,326
2020-06-08,CZ,9733,326
2020-06-09,CZ,9788,327
2020-06-10,CZ,9861,328
2020-06-11,CZ,9925,329
2020-06-12,CZ,9977,330
2020-06-13,CZ,10030,330
2020-06-14,CZ,10063,331
2020-06-15,CZ,10103,332
2020-06-16,CZ,10150,333
2020-06-17,CZ,10201,334
2020-06-18,CZ,10319,336
2020-06-19,CZ,10445,337
2020-06-20,CZ,10487,338
2020-06-21,CZ,10537,339
2020-06-22,CZ,10601,340
2020-06-23,CZ,10690,340
2020-06-24,CZ,10817,344
2020-06-25,CZ,10910,344
2020-06-26,CZ,11078,345
2020-06-27,CZ,11338,346
2020-06-28,CZ,11643,346
2020-06-29,CZ,11844,346
2020-06-30,CZ,11993,347
2020-07-01,CZ,12084,347
2020-07-02,CZ,12216,348
2020-07-03,CZ,12355,348
2020-07-04,CZ,12476,350
2020-07-05,CZ,12551,352
2020-07-06,CZ,12602,353
2020-07-07,CZ,12720,353
2020-07-08,CZ,12849,353
2020-07-09,CZ,12954,354
2020-07-10,CZ,13095,354
2020-07-11,CZ,13148,354
2020-07-12,CZ,13207,355
2020-07-13,CZ,13271,356
2020-07-14,CZ,13375,358
2020-07-15,CZ,13509,358
2020-07-16,CZ,13646,358
2020-07-17,CZ,13774,360
2020-07-18,CZ,13886,360
2020-07-19,CZ,13977,361
2020-07-20,CZ,14145,361
2020-07-21,CZ,14352,363
2020-07-22,CZ,14597,365
2020-07-23,CZ,14828,366
2020-07-24,CZ,15106,369
2020-07-25,CZ,15238,371
2020-07-26,CZ,15352,372
2020-07-27,CZ,15546,374
2020-07-28,CZ,15824,376
2020-07-29,CZ,16098,378
2020-07-30,CZ,16352,380
2020-07-31,CZ,16583,382
2020-08-01,CZ,16706,384
2020-08-02,CZ,16807,386
2020-08-03,CZ,17015,388
2020-08-04,CZ,17302,390
2020-08-05,CZ,17543,391
2020-08-06,CZ,17758,392
2020-08-07,CZ,18080,392
2020-08-08,CZ,18253,392
2020-08-09,CZ,18375,393
2020-08-10,CZ,18516,393
2020-08-11,CZ,18804,395
2020-08-12,CZ,19093,395
2020-08-13,CZ,19423,396
2020-08-14,CZ,19714,398
2020-08-15,CZ,19911,400
2020-08-16,CZ,20032,402
2020-08-17,CZ,20223,406
2020-08-18,CZ,20504,406
2020-08-19,CZ,20816,409
2020-08-20,CZ,21062,412
2020-08-21,CZ,21566,415
2020-08-22,CZ,21800,415
2020-08-23,CZ,21936,418
2020-08-24,CZ,22195,419
2020-08-25,CZ,22559,421
2020-08-26,CZ,22954,422
2020-08-27,CZ,23304,422
2020-08-28,CZ,23789,422
2020-08-29,CZ,24109,425
2020-08-30,CZ,24383,426
2020-08-31,CZ,24639,427
2020-09-01,CZ,25138,428
2020-09-02,CZ,25783,428
2020-09-03,CZ,26458,432
2020-09-04,CZ,27255,435
2020-09-05,CZ,27759,440
2020-09-06,CZ,28169,443
2020-09-07,CZ,28730,445
2020-09-08,CZ,29891,450
2020-09-09,CZ,31049,453
2020-09-10,CZ,32431,458
2020-09-11,CZ,33874,461
2020-09-12,CZ,35411,467
2020-09-13,CZ,36202,472
2020-09-14,CZ,37230,478
2020-09-15,CZ,38905,488
2020-09-16,CZ,41038,495
2020-09-17,CZ,44162,502
2020-09-18,CZ,46270,514
2020-09-19,CZ,48315,522
2020-09-20,CZ,49299,528
2020-09-21,CZ,50775,543
2020-09-22,CZ,53163,553
2020-09-23,CZ,55470,575
2020-09-24,CZ,58376,585
2020-09-25,CZ,61322,595
2020-09-26,CZ,63303,611
2020-09-27,CZ,64607,627
2020-09-28,CZ,65891,638
2020-09-29,CZ,67854,659
2020-09-30,CZ,70780,675
2020-10-01,CZ,74282,704
2020-10-02,CZ,78077,725
2020-10-03,CZ,80631,738
2020-10-04,CZ,82471,773
2020-10-05,CZ,85590,802
2020-10-06,CZ,90048,840
2020-10-07,CZ,95385,891
2020-10-08,CZ,100779,917
2020-10-09,CZ,109395,978
2020-10-10,CZ,114031,1031
2020-10-11,CZ,117135,1073
2020-10-12,CZ,121443,1142
2020-10-13,CZ,129767,1195
2020-10-14,CZ,139312,1261
2020-10-15,CZ,149036,1323
2020-10-16,CZ,160140,1403
2020-10-17,CZ,168853,1484
2020-10-18,CZ,173911,1567
2020-10-19,CZ,181988,1676
2020-10-20,CZ,193973,1784
2020-10-21,CZ,208943,1914
2020-10-22,CZ,223098,2041
2020-10-23,CZ,238346,2165
2020-10-24,CZ,250819,2306
2020-10-25,CZ,258119,2460
2020-10-26,CZ,268391,2622
2020-10-27,CZ,284057,2815
2020-10-28,CZ,297035,2984
2020-10-29,CZ,310086,3183
2020-10-30,CZ,323689,3401
2020-10-31,CZ,335116,3594
2020-11-01,CZ,341667,3815
2020-11-02,CZ,350906,4038
2020-11-03,CZ,362996,4300
2020-11-04,CZ,378721,4527
2020-11-05,CZ,391955,4719
2020-11-06,CZ,403501,4934
2020-11-07,CZ,411221,5132
2020-11-08,CZ,414830,5335
2020-11-09,CZ,420878,5521
2020-11-10,CZ,429933,5734
2020-11-11,CZ,438853,5917
2020-11-12,CZ,446727,6086
2020-11-13,CZ,454085,6266
2020-11-14,CZ,458281,6449
2020-11-15,CZ,460171,6599
2020-11-16,CZ,465583,6772
2020-11-17,CZ,469829,6909
2020-11-18,CZ,475343,7064
2020-11-19,CZ,481813,7197
2020-11-20,CZ,487621,7313
2020-11-21,CZ,490812,7444
2020-11-22,CZ,492321,7567
2020-11-23,CZ,496700,7693
2020-11-24,CZ,502561,7828
2020-11-25,CZ,507490,7948
2020-11-26,CZ,511539,8076
2020-11-27,CZ,516001,8210
2020-11-28,CZ,518668,8349
2020-11-29,CZ,519742,8443
2020-11-30,CZ,523314,8569
2020-12-01,CZ,528494,8667
2020-12-02,CZ,533055,8782
2020-12-03,CZ,537679,8880
2020-12-04,CZ,542426,8974
2020-12-05,CZ,545738,9102
2020-12-06,CZ,546850,9189
2020-12-07,CZ,551101,9283
2020-12-08,CZ,556956,9376
2020-12-09,CZ,563369,9457
2020-12-10,CZ,569238,9570
2020-12-11,CZ,575446,9675
2020-12-12,CZ,579100,9772
2020-12-13,CZ,581098,9879
2020-12-14,CZ,586274,10009
2020-12-15,CZ,594182,10114
2020-12-16,CZ,602437,10226
2020-12-17,CZ,610050,10332
2020-12-18,CZ,618881,10430
2020-12-19,CZ,624203,10542
2020-12-20,CZ,627602,10639
2020-12-21,CZ,635549,10741
2020-12-22,CZ,646455,10843
2020-12-23,CZ,660583,10957
2020-12-24,CZ,664955,11066
2020-12-25,CZ,667626,11171
2020-12-26,CZ,670657,11293
2020-12-27,CZ,674436,11401
2020-12-28,CZ,685361,11533
2020-12-29,CZ,701816,11664
2020-12-30,CZ,718869,11813
2020-12-31,CZ,732174,11940
2020-02-27,DK,1,0 # wgArticleId=63352991 wgCurRevisionId=1021446173 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Denmark_medical_cases_chart&oldid=1021446173&action=edit
2020-02-28,DK,2,0
2020-02-29,DK,3,0
2020-03-01,DK,4,0
2020-03-02,DK,4,0
2020-03-03,DK,10,0
2020-03-04,DK,15,0
2020-03-05,DK,20,0
2020-03-06,DK,23,0
2020-03-07,DK,29,0
2020-03-08,DK,37,0
2020-03-09,DK,92,0
2020-03-10,DK,264,0
2020-03-11,DK,516,0
2020-03-12,DK,676,1
2020-03-13,DK,804,1
2020-03-14,DK,836,2
2020-03-15,DK,875,4
2020-03-16,DK,932,5
2020-03-17,DK,1024,6
2020-03-18,DK,1115,9
2020-03-19,DK,1223,14
2020-03-20,DK,1335,18
2020-03-21,DK,1418,21
2020-03-22,DK,1512,24
2020-03-23,DK,1582,24
2020-03-24,DK,1717,32
2020-03-25,DK,1861,34
2020-03-26,DK,2023,41
2020-03-27,DK,2199,52
2020-03-28,DK,2366,65
2020-03-29,DK,2564,72
2020-03-30,DK,2755,77
2020-03-31,DK,3039,90
2020-04-01,DK,3290,104
2020-04-02,DK,3573,123
2020-04-03,DK,3946,139
2020-04-04,DK,4268,161
2020-04-05,DK,4561,179
2020-04-06,DK,4875,187
2020-04-07,DK,5266,203
2020-04-08,DK,5597,218
2020-04-09,DK,5830,237
2020-04-10,DK,6014,247
2020-04-11,DK,6191,260
2020-04-12,DK,6369,273
2020-04-13,DK,6513,285
2020-04-14,DK,6706,299
2020-04-15,DK,6876,309
2020-04-16,DK,7074,321
2020-04-17,DK,7268,336
2020-04-18,DK,7437,346
2020-04-19,DK,7580,355
2020-04-20,DK,7711,364
2020-04-21,DK,7891,370
2020-04-22,DK,8108,384
2020-04-23,DK,8271,394
2020-04-24,DK,8408,403
2020-04-25,DK,8643,418
2020-04-26,DK,8773,422
2020-04-27,DK,8896,427
2020-04-28,DK,9049,434
2020-04-29,DK,9206,443
2020-04-30,DK,9356,452
2020-05-01,DK,9509,460
2020-05-02,DK,9605,475
2020-05-03,DK,9721,484
2020-05-04,DK,9868,493
2020-05-05,DK,10019,503
2020-05-06,DK,10136,506
2020-05-07,DK,10281,514
2020-05-08,DK,10416,522
2020-05-09,DK,10517,526
2020-05-10,DK,10627,529
2020-05-11,DK,10711,533
2020-05-12,DK,10789,527
2020-05-13,DK,10865,533
2020-05-14,DK,10911,537
2020-05-15,DK,10989,537
2020-05-16,DK,11056,543
2020-05-17,DK,11125,547
2020-05-18,DK,11166,548
2020-05-19,DK,11242,551
2020-05-20,DK,11315,554
2020-05-21,DK,11380,561
2020-05-22,DK,11428,561
2020-05-23,DK,11487,561
2020-05-24,DK,11558,562
2020-05-25,DK,11586,563
2020-05-26,DK,11627,563
2020-05-27,DK,11679,565
2020-05-28,DK,11712,568
2020-05-29,DK,11793,568
2020-05-30,DK,11833,571
2020-05-31,DK,11869,574
2020-06-01,DK,11899,576
2020-06-02,DK,11934,580
2020-06-03,DK,11971,580
2020-06-04,DK,12011,582
2020-06-05,DK,12075,586
2020-06-06,DK,12124,587
2020-06-07,DK,12148,589
2020-06-08,DK,12162,593
2020-06-09,DK,12201,593
2020-06-10,DK,12216,593
2020-06-11,DK,12235,593
2020-06-12,DK,12299,594
2020-06-13,DK,12339,597
2020-06-14,DK,12393,597
2020-06-15,DK,12417,598
2020-06-16,DK,12450,598
2020-06-17,DK,12494,598
2020-06-18,DK,12544,600
2020-06-19,DK,12591,600
2020-06-22,DK,12727,602
2020-06-23,DK,12761,603
2020-06-24,DK,12815,603
2020-06-25,DK,12836,603
2020-06-26,DK,12875,604
2020-06-29,DK,12951,605
2020-06-30,DK,12968,605
2020-07-01,DK,12994,606
2020-07-02,DK,13015,606
2020-07-03,DK,13032,606
2020-07-06,DK,13079,607
2020-07-07,DK,13089,609
2020-07-08,DK,13101,609
2020-07-09,DK,13117,609
2020-07-10,DK,13147,609
2020-07-13,DK,13238,610
2020-07-14,DK,13262,610
2020-07-15,DK,13293,610
2020-07-16,DK,13325,610
2020-07-17,DK,13374,611
2020-07-20,DK,13466,611
2020-07-21,DK,13506,611
2020-07-22,DK,13554,611
2020-07-23,DK,13596,612
2020-07-24,DK,13642,613
2020-07-27,DK,13775,613
2020-07-28,DK,13811,613
2020-07-29,DK,13868,614
2020-07-30,DK,13964,615
2020-07-31,DK,14028,615
2020-08-03,DK,14235,616
2020-08-04,DK,14314,616
2020-08-05,DK,14440,616
2020-08-06,DK,14586,617
2020-08-07,DK,14747,617
2020-08-10,DK,15135,620
2020-08-11,DK,15291,621
2020-08-12,DK,15419,621
2020-08-13,DK,15590,621
2020-08-14,DK,15758,621
2020-08-15,DK,15867,621
2020-08-16,DK,16003,621
2020-08-17,DK,16127,621
2020-08-18,DK,16246,621
2020-08-19,DK,16336,621
2020-08-20,DK,16453,621
2020-08-21,DK,16525,621
2020-08-22,DK,16637,622
2020-08-23,DK,16715,622
2020-08-24,DK,16821,623
2020-08-25,DK,16905,623
2020-08-26,DK,16962,623
2020-08-27,DK,17052,624
2020-08-28,DK,17125,624
2020-08-29,DK,17204,624
2020-08-30,DK,17316,624
2020-08-31,DK,17410,624
2020-09-01,DK,17509,625
2020-09-02,DK,17620,626
2020-09-03,DK,17800,626
2020-09-04,DK,17974,627
2020-09-05,DK,18163,627
2020-09-06,DK,18310,627
2020-09-07,DK,18540,628
2020-09-08,DK,18784,628
2020-09-09,DK,19036,628
2020-09-10,DK,19353,629
2020-09-11,DK,19646,629
2020-09-12,DK,19989,630
2020-09-13,DK,20327,631
2020-09-14,DK,20674,633
2020-09-15,DK,21013,633
2020-09-16,DK,21382,634
2020-09-17,DK,21836,635
2020-09-18,DK,22291,635
2020-09-19,DK,22881,635
2020-09-20,DK,23353,638
2020-09-21,DK,23774,640
2020-09-22,DK,24261,641
2020-09-23,DK,24822,643
2020-09-24,DK,25385,645
2020-09-25,DK,26066,647
2020-09-26,DK,26687,648
2020-09-27,DK,27111,649
2020-09-28,DK,27546,649
2020-09-29,DK,27941,650
2020-09-30,DK,28479,650
2020-10-01,DK,28882,651
2020-10-02,DK,29418,652
2020-10-03,DK,29789,654
2020-10-04,DK,30168,658
2020-10-05,DK,30546,659
2020-10-06,DK,30868,663
2020-10-07,DK,31201,663
2020-10-08,DK,31648,665
2020-10-09,DK,32131,665
2020-10-10,DK,32575,667
2020-10-11,DK,32915,669
2020-10-12,DK,33304,671
2020-10-13,DK,33594,674
2020-10-14,DK,34087,675
2020-10-15,DK,34519,677
2020-10-16,DK,34939,677
2020-10-17,DK,35440,679
2020-10-18,DK,35893,680
2020-10-19,DK,36345,686
2020-10-20,DK,36877,688
2020-10-21,DK,37507,690
2020-10-22,DK,38270,694
2020-10-23,DK,39129,697
2020-10-24,DK,39918,700
2020-10-25,DK,40863,702
2020-10-26,DK,41919,708
2020-10-27,DK,42668,709
2020-10-28,DK,43685,715
2020-10-29,DK,44545,716
2020-10-30,DK,45736,719
2020-10-31,DK,46863,721
2020-11-01,DK,47811,723
2020-11-02,DK,48753,724
2020-11-03,DK,50106,728
2020-11-04,DK,51042,729
2020-11-05,DK,52265,733
2020-11-06,DK,53692,738
2020-11-07,DK,54742,740
2020-11-08,DK,55635,743
2020-11-09,DK,56406,747
2020-11-10,DK,57472,750
2020-11-11,DK,58466,753
2020-11-12,DK,59478,755
2020-11-13,DK,60515,756
2020-11-14,DK,61593,757
2020-11-15,DK,62652,760
2020-11-16,DK,63847,764
2020-11-17,DK,65067,768
2020-11-18,DK,66324,770
2020-11-19,DK,67621,773
2020-11-20,DK,68878,778
2020-11-21,DK,70152,781
2020-11-22,DK,71003,784
2020-11-23,DK,72172,789
2020-11-24,DK,73539,797
2020-11-25,DK,74722,802
2020-11-26,DK,75913,811
2020-11-27,DK,77236,816
2020-11-28,DK,78874,823
2020-11-29,DK,79872,829
2020-11-30,DK,81002,837
2020-12-01,DK,82470,846
2020-12-02,DK,84056,852
2020-12-03,DK,85663,858
2020-12-04,DK,87266,867
2020-12-05,DK,89382,878
2020-12-06,DK,91131,885
2020-12-07,DK,93177,894
2020-12-08,DK,95332,901
2020-12-09,DK,97895,904
2020-12-10,DK,101027,918
2020-12-11,DK,104103,927
2020-12-12,DK,107660,935
2020-12-13,DK,110305,941
2020-12-14,DK,113642,950
2020-12-15,DK,116636,961
2020-12-16,DK,120330,975
2020-12-17,DK,124366,992
2020-12-18,DK,128874,1007
2020-12-19,DK,132164,1019
2020-12-20,DK,134999,1035
2020-12-21,DK,138204,1053
2020-12-22,DK,140750,1070
2020-12-23,DK,144053,1096
2020-12-24,DK,146927,1114
2020-12-25,DK,149926,1134
2020-12-26,DK,151764,1153
2020-12-27,DK,153952,1174
2020-12-28,DK,156434,1204
2020-12-29,DK,159074,1226
2020-12-30,DK,161862,1256
2020-12-31,DK,164116,1298
2020-02-27,EE,1,0 # wgArticleId=63373878 wgCurRevisionId=1021537023 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Estonia_medical_cases_chart&oldid=1021537023&action=edit
2020-03-02,EE,2,0
2020-03-03,EE,3,0
2020-03-04,EE,3,0
2020-03-05,EE,5,0
2020-03-06,EE,10,0
2020-03-10,EE,13,0
2020-03-11,EE,17,0
2020-03-12,EE,41,0
2020-03-13,EE,79,0
2020-03-14,EE,115,0
2020-03-15,EE,171,0
2020-03-16,EE,205,0
2020-03-17,EE,225,0
2020-03-18,EE,258,0
2020-03-19,EE,267,0
2020-03-20,EE,283,0
2020-03-21,EE,306,0
2020-03-22,EE,326,0
2020-03-23,EE,352,0
2020-03-24,EE,369,0
2020-03-25,EE,404,1
2020-03-26,EE,538,1
2020-03-27,EE,575,1
2020-03-28,EE,640,1
2020-03-29,EE,679,3
2020-03-30,EE,715,3
2020-03-31,EE,745,4
2020-04-01,EE,779,5
2020-04-02,EE,858,11
2020-04-03,EE,961,12
2020-04-04,EE,1018,13
2020-04-05,EE,1097,15
2020-04-06,EE,1108,19
2020-04-07,EE,1149,21
2020-04-08,EE,1185,24
2020-04-09,EE,1207,24
2020-04-10,EE,1258,24
2020-04-11,EE,1304,24
2020-04-12,EE,1309,25
2020-04-13,EE,1332,27
2020-04-14,EE,1373,31
2020-04-15,EE,1400,35
2020-04-16,EE,1434,36
2020-04-17,EE,1459,38
2020-04-18,EE,1512,38
2020-04-19,EE,1528,40
2020-04-20,EE,1535,40
2020-04-21,EE,1552,43
2020-04-22,EE,1559,44
2020-04-23,EE,1592,45
2020-04-24,EE,1605,46
2020-04-25,EE,1635,46
2020-04-26,EE,1643,49
2020-04-27,EE,1647,50
2020-04-28,EE,1660,50
2020-04-29,EE,1666,50
2020-04-30,EE,1689,52
2020-05-01,EE,1694,52
2020-05-02,EE,1699,53
2020-05-03,EE,1700,55
2020-05-04,EE,1703,55
2020-05-05,EE,1711,55
2020-05-06,EE,1713,55
2020-05-07,EE,1720,56
2020-05-08,EE,1725,56
2020-05-09,EE,1733,60
2020-05-10,EE,1739,60
2020-05-11,EE,1741,61
2020-05-12,EE,1746,61
2020-05-13,EE,1751,61
2020-05-14,EE,1758,62
2020-05-15,EE,1766,63
2020-05-16,EE,1770,63
2020-05-17,EE,1774,63
2020-05-18,EE,1784,64
2020-05-19,EE,1791,64
2020-05-20,EE,1794,64
2020-05-21,EE,1800,64
2020-05-22,EE,1807,64
2020-05-23,EE,1821,64
2020-05-24,EE,1823,64
2020-05-25,EE,1824,65
2020-05-26,EE,1834,65
2020-05-27,EE,1840,66
2020-05-28,EE,1851,66
2020-05-29,EE,1859,67
2020-05-30,EE,1865,67
2020-05-31,EE,1869,68
2020-06-01,EE,1870,68
2020-06-02,EE,1870,68
2020-06-03,EE,1880,69
2020-06-04,EE,1890,69
2020-06-05,EE,1910,69
2020-06-06,EE,1931,69
2020-06-07,EE,1939,69
2020-06-08,EE,1940,69
2020-06-09,EE,1947,69
2020-06-10,EE,1958,69
2020-06-11,EE,1965,69
2020-06-12,EE,1970,69
2020-06-13,EE,1973,69
2020-06-14,EE,1973,69
2020-06-15,EE,1973,69
2020-06-16,EE,1973,69
2020-06-17,EE,1975,69
2020-06-18,EE,1976,69
2020-06-19,EE,1979,69
2020-06-20,EE,1981,69
2020-06-21,EE,1981,69
2020-06-22,EE,1981,69
2020-06-23,EE,1982,69
2020-06-24,EE,1983,69
2020-06-25,EE,1983,69
2020-06-26,EE,1986,69
2020-06-27,EE,1986,69
2020-06-28,EE,1987,69
2020-06-29,EE,1987,69
2020-06-30,EE,1989,69
2020-07-01,EE,1989,69
2020-07-02,EE,1990,69
2020-07-03,EE,1991,69
2020-07-04,EE,1993,69
2020-07-05,EE,1993,69
2020-07-06,EE,1994,69
2020-07-07,EE,1994,69
2020-07-08,EE,2003,69
2020-07-09,EE,2011,69
2020-07-10,EE,2013,69
2020-07-11,EE,2014,69
2020-07-14,EE,2015,69
2020-07-15,EE,2016,69
2020-07-16,EE,2016,69
2020-07-20,EE,2025,69
2020-07-21,EE,2025,69
2020-07-22,EE,2025,69
2020-07-23,EE,2028,69
2020-07-25,EE,2033,69
2020-07-27,EE,2034,69
2020-07-28,EE,2038,69
2020-07-29,EE,2042,69
2020-07-30,EE,2051,69
2020-07-31,EE,2064,69
2020-08-01,EE,2072,63
2020-08-02,EE,2079,63
2020-08-03,EE,2080,63
2020-08-04,EE,2091,63
2020-08-05,EE,2113,63
2020-08-06,EE,2124,63
2020-08-07,EE,2133,63
2020-08-08,EE,2147,63
2020-08-09,EE,2152,63
2020-08-10,EE,2158,63
2020-08-11,EE,2167,63
2020-08-12,EE,2174,63
2020-08-13,EE,2174,63
2020-08-14,EE,2177,63
2020-08-15,EE,2184,63
2020-08-16,EE,2190,63
2020-08-17,EE,2192,63
2020-08-18,EE,2200,63
2020-08-19,EE,2207,63
2020-08-20,EE,2227,63
2020-08-21,EE,2244,63
2020-08-22,EE,2265,63
2020-08-23,EE,2272,63
2020-08-24,EE,2275,64
2020-08-25,EE,2294,64
2020-08-26,EE,2311,64
2020-08-27,EE,2325,64
2020-08-28,EE,2343,64
2020-08-29,EE,2363,64
2020-08-30,EE,2373,64
2020-08-31,EE,2375,64
2020-09-01,EE,2395,64
2020-09-02,EE,2415,64
2020-09-03,EE,2441,64
2020-09-04,EE,2456,64
2020-09-05,EE,2491,64
2020-09-06,EE,2516,64
2020-09-07,EE,2532,64
2020-09-08,EE,2564,64
2020-09-09,EE,2585,64
2020-09-10,EE,2600,64
2020-09-11,EE,2632,64
2020-09-12,EE,2655,64
2020-09-13,EE,2676,64
2020-09-14,EE,2698,64
2020-09-15,EE,2722,64
2020-09-16,EE,2756,64
2020-09-17,EE,2778,64
2020-09-18,EE,2814,64
2020-09-19,EE,2875,64
2020-09-20,EE,2924,64
2020-09-21,EE,2941,64
2020-09-22,EE,2976,64
2020-09-23,EE,3033,64
2020-09-24,EE,3076,64
2020-09-25,EE,3118,64
2020-09-26,EE,3165,64
2020-09-27,EE,3200,64
2020-09-28,EE,3267,64
2020-09-29,EE,3315,64
2020-09-30,EE,3371,64
2020-10-01,EE,3450,65
2020-10-02,EE,3507,66
2020-10-03,EE,3577,67
2020-10-04,EE,3607,67
2020-10-05,EE,3617,67
2020-10-06,EE,3659,67
2020-10-07,EE,3684,67
2020-10-08,EE,3715,67
2020-10-09,EE,3760,68
2020-10-10,EE,3846,68
2020-10-11,EE,3865,68
2020-10-12,EE,3883,68
2020-10-13,EE,3908,68
2020-10-14,EE,3947,68
2020-10-15,EE,3980,69
2020-10-16,EE,4017,69
2020-10-17,EE,4052,70
2020-10-18,EE,4078,71
2020-10-19,EE,4085,71
2020-10-20,EE,4127,73
2020-10-21,EE,4171,73
2020-10-22,EE,4247,73
2020-10-23,EE,4300,73
2020-10-24,EE,4351,73
2020-10-25,EE,4411,73
2020-10-26,EE,4428,73
2020-10-27,EE,4465,73
2020-10-28,EE,4590,73
2020-10-29,EE,4671,73
2020-10-30,EE,4771,73
2020-10-31,EE,4905,73
2020-11-01,EE,4985,73
2020-11-02,EE,5046,73
2020-11-03,EE,5125,73
2020-11-04,EE,5333,73
2020-11-05,EE,5464,73
2020-11-06,EE,5705,73
2020-11-07,EE,5933,73
2020-11-08,EE,6125,75
2020-11-09,EE,6250,76
2020-11-10,EE,6376,76
2020-11-11,EE,6508,76
2020-11-12,EE,6881,76
2020-11-13,EE,7148,80
2020-11-14,EE,7412,80
2020-11-15,EE,7637,81
2020-11-16,EE,7848,81
2020-11-17,EE,8033,85
2020-11-18,EE,8304,85
2020-11-19,EE,8715,86
2020-11-20,EE,9076,87
2020-11-21,EE,9375,87
2020-11-22,EE,9724,88
2020-11-23,EE,9956,92
2020-11-24,EE,10159,94
2020-11-25,EE,10541,97
2020-11-26,EE,10955,99
2020-11-27,EE,11323,104
2020-11-28,EE,11698,109
2020-11-29,EE,12052,112
2020-11-30,EE,12308,118
2020-12-01,EE,12497,121
2020-12-02,EE,13019,122
2020-12-03,EE,13469,123
2020-12-04,EE,13939,125
2020-12-05,EE,14500,126
2020-12-06,EE,14978,131
2020-12-07,EE,15226,134
2020-12-08,EE,15510,137
2020-12-09,EE,16054,139
2020-12-10,EE,16598,141
2020-12-11,EE,16956,142
2020-12-12,EE,17713,148
2020-12-13,EE,18055,149
2020-12-14,EE,18385,154
2020-12-15,EE,18682,157
2020-12-16,EE,19271,160
2020-12-17,EE,20004,164
2020-12-18,EE,20658,168
2020-12-19,EE,21219,170
2020-12-20,EE,21794,174
2020-12-21,EE,22083,181
2020-12-22,EE,22647,186
2020-12-23,EE,23309,192
2020-12-24,EE,24009,195
2020-12-25,EE,24582,202
2020-12-26,EE,25027,204
2020-12-27,EE,25392,207
2020-12-28,EE,25808,213
2020-12-29,EE,26283,221
2020-12-30,EE,27256,226
2020-12-31,EE,27990,229
2020-01-29,FI,1,0 # wgArticleId=63366441 wgCurRevisionId=1021541534 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Finland_medical_cases_chart&oldid=1021541534&action=edit
2020-02-24,FI,3,0
2020-02-25,FI,4,0
2020-02-26,FI,4,0
2020-02-27,FI,5,0
2020-02-28,FI,8,0
2020-02-29,FI,9,0
2020-03-01,FI,9,0
2020-03-02,FI,9,0
2020-03-03,FI,14,0
2020-03-04,FI,20,0
2020-03-05,FI,21,0
2020-03-06,FI,28,0
2020-03-07,FI,35,0
2020-03-08,FI,44,0
2020-03-09,FI,61,0
2020-03-10,FI,115,0
2020-03-11,FI,191,0
2020-03-12,FI,252,0
2020-03-13,FI,280,0
2020-03-14,FI,309,0
2020-03-15,FI,362,0
2020-03-16,FI,414,0
2020-03-17,FI,461,0
2020-03-18,FI,551,0
2020-03-19,FI,650,0
2020-03-20,FI,738,0
2020-03-21,FI,825,1
2020-03-22,FI,903,1
2020-03-23,FI,987,1
2020-03-24,FI,1086,1
2020-03-25,FI,1189,3
2020-03-26,FI,1303,4
2020-03-27,FI,1398,7
2020-03-28,FI,1475,9
2020-03-29,FI,1545,11
2020-03-30,FI,1674,13
2020-03-31,FI,1799,17
2020-04-01,FI,1947,17
2020-04-02,FI,2108,19
2020-04-03,FI,2307,20
2020-04-04,FI,2388,25
2020-04-05,FI,2507,28
2020-04-06,FI,2718,27
2020-04-07,FI,2917,34
2020-04-08,FI,3055,40
2020-04-09,FI,3213,42
2020-04-10,FI,3284,48
2020-04-11,FI,3359,49
2020-04-12,FI,3437,56
2020-04-13,FI,3554,59
2020-04-14,FI,3729,64
2020-04-15,FI,3858,72
2020-04-16,FI,3977,75
2020-04-17,FI,4102,82
2020-04-18,FI,4158,90
2020-04-19,FI,4225,94
2020-04-20,FI,4368,98
2020-04-21,FI,4480,141
2020-04-22,FI,4604,149
2020-04-23,FI,4720,172
2020-04-24,FI,4813,177
2020-04-25,FI,4889,186
2020-04-26,FI,4962,190
2020-04-27,FI,5086,193
2020-04-28,FI,5225,199
2020-04-29,FI,5331,206
2020-04-30,FI,5417,211
2020-05-01,FI,5465,218
2020-05-02,FI,5521,220
2020-05-03,FI,5582,230
2020-05-04,FI,5715,240
2020-05-05,FI,5840,246
2020-05-06,FI,5934,252
2020-05-07,FI,6042,255
2020-05-08,FI,6123,260
2020-05-09,FI,6170,265
2020-05-10,FI,6198,267
2020-05-11,FI,6291,271
2020-05-12,FI,6358,275
2020-05-13,FI,6437,284
2020-05-14,FI,6488,287
2020-05-15,FI,6543,293
2020-05-16,FI,6568,297
2020-05-17,FI,6596,298
2020-05-18,FI,6643,300
2020-05-19,FI,6683,301
2020-05-20,FI,6726,304
2020-05-21,FI,6748,306
2020-05-22,FI,6780,306
2020-05-23,FI,6797,306
2020-05-24,FI,6816,307
2020-05-25,FI,6861,308
2020-05-26,FI,6894,312
2020-05-27,FI,6906,313
2020-05-28,FI,6936,313
2020-05-29,FI,6957,314
2020-05-30,FI,6967,316
2020-05-31,FI,6979,317
2020-06-01,FI,6997,318
2020-06-02,FI,7012,320
2020-06-03,FI,7037,321
2020-06-04,FI,7049,322
2020-06-05,FI,7062,322
2020-06-06,FI,7075,322
2020-06-07,FI,7079,323
2020-06-08,FI,7089,323
2020-06-09,FI,7097,324
2020-06-10,FI,7104,324
2020-06-11,FI,7113,325
2020-06-12,FI,7125,325
2020-06-13,FI,7128,325
2020-06-14,FI,7132,326
2020-06-15,FI,7147,326
2020-06-16,FI,7155,326
2020-06-17,FI,7158,326
2020-06-18,FI,7166,326
2020-06-19,FI,7166,326
2020-06-20,FI,7168,326
2020-06-21,FI,7181,326
2020-06-22,FI,7186,327
2020-06-23,FI,7191,327
2020-06-24,FI,7206,327
2020-06-25,FI,7220,327
2020-06-26,FI,7222,328
2020-06-27,FI,7224,328
2020-06-28,FI,7231,328
2020-06-29,FI,7246,328
2020-06-30,FI,7256,328
2020-07-01,FI,7259,328
2020-07-02,FI,7266,328
2020-07-03,FI,7271,328
2020-07-04,FI,7273,328
2020-07-05,FI,7275,328
2020-07-06,FI,7281,328
2020-07-07,FI,7284,328
2020-07-08,FI,7293,328
2020-07-09,FI,7301,328
2020-07-10,FI,7308,328
2020-07-11,FI,7308,328
2020-07-12,FI,7312,328
2020-07-13,FI,7319,328
2020-07-14,FI,7324,328
2020-07-15,FI,7331,328
2020-07-16,FI,7341,328
2020-07-17,FI,7347,328
2020-07-18,FI,7354,328
2020-07-19,FI,7358,328
2020-07-20,FI,7371,328
2020-07-21,FI,7379,328
2020-07-22,FI,7391,328
2020-07-23,FI,7394,328
2020-07-24,FI,7404,329
2020-07-25,FI,7407,329
2020-07-26,FI,7416,329
2020-07-27,FI,7429,329
2020-07-28,FI,7437,329
2020-07-29,FI,7449,329
2020-07-30,FI,7457,329
2020-07-31,FI,7476,329
2020-08-01,FI,7491,329
2020-08-02,FI,7501,329
2020-08-03,FI,7536,329
2020-08-04,FI,7558,331
2020-08-05,FI,7587,331
2020-08-06,FI,7609,331
2020-08-07,FI,7626,331
2020-08-08,FI,7635,331
2020-08-09,FI,7670,331
2020-08-10,FI,7685,333
2020-08-11,FI,7713,333
2020-08-12,FI,7739,333
2020-08-13,FI,7761,333
2020-08-14,FI,7789,333
2020-08-15,FI,7782,333
2020-08-16,FI,7845,333
2020-08-17,FI,7872,334
2020-08-18,FI,7911,334
2020-08-19,FI,7958,334
2020-08-20,FI,7984,334
2020-08-21,FI,8009,334
2020-08-22,FI,8025,334
2020-08-23,FI,8035,334
2020-08-24,FI,8052,335
2020-08-25,FI,8067,335
2020-08-26,FI,8087,335
2020-08-27,FI,8119,335
2020-08-28,FI,8152,335
2020-08-29,FI,8171,335
2020-08-30,FI,8189,335
2020-08-31,FI,8237,335
2020-09-01,FI,8266,335
2020-09-02,FI,8292,335
2020-09-03,FI,8327,335
2020-09-04,FI,8369,335
2020-09-05,FI,8391,335
2020-09-06,FI,8424,335
2020-09-07,FI,8469,336
2020-09-08,FI,8526,336
2020-09-09,FI,8581,337
2020-09-10,FI,8633,337
2020-09-11,FI,8690,337
2020-09-12,FI,8731,337
2020-09-13,FI,8777,337
2020-09-14,FI,8836,339
2020-09-15,FI,8889,339
2020-09-16,FI,8946,339
2020-09-17,FI,9031,339
2020-09-18,FI,9108,339
2020-09-19,FI,9169,339
2020-09-20,FI,9243,339
2020-09-21,FI,9363,341
2020-09-22,FI,9469,341
2020-09-23,FI,9586,343
2020-09-24,FI,9683,343
2020-09-25,FI,9810,343
2020-09-26,FI,9884,343
2020-09-27,FI,9955,343
2020-09-28,FI,10077,344
2020-09-29,FI,10212,344
2020-09-30,FI,10377,344
2020-10-01,FI,10565,344
2020-10-02,FI,10755,345
2020-10-03,FI,10925,345
2020-10-04,FI,11071,345
2020-10-05,FI,11360,346
2020-10-06,FI,11663,346
2020-10-07,FI,11969,346
2020-10-08,FI,12229,346
2020-10-09,FI,12455,346
2020-10-10,FI,12564,346
2020-10-11,FI,12694,346
2020-10-12,FI,12948,346
2020-10-13,FI,13145,346
2020-10-14,FI,13346,350
2020-10-15,FI,13536,350
2020-10-16,FI,13728,351
2020-10-17,FI,13828,351
2020-10-18,FI,13955,351
2020-10-19,FI,14199,351
2020-10-20,FI,14363,351
2020-10-21,FI,14553,353
2020-10-22,FI,14771,353
2020-10-23,FI,14963,353
2020-10-24,FI,15071,353
2020-10-25,FI,15194,353
2020-10-26,FI,15465,354
2020-10-27,FI,15695,354
2020-10-28,FI,15935,354
2020-10-29,FI,16172,354
2020-10-30,FI,16391,358
2020-10-31,FI,16512,358
2020-11-01,FI,16677,358
2020-11-02,FI,16964,359
2020-11-03,FI,17205,359
2020-11-04,FI,17418,361
2020-11-05,FI,17644,361
2020-11-06,FI,17840,362
2020-11-07,FI,17969,362
2020-11-08,FI,18102,362
2020-11-09,FI,18375,363
2020-11-10,FI,18585,363
2020-11-11,FI,18878,365
2020-11-12,FI,19160,365
2020-11-13,FI,19425,369
2020-11-14,FI,19570,369
2020-11-15,FI,19752,369
2020-11-16,FI,20143,371
2020-11-17,FI,20534,371
2020-11-18,FI,20905,374
2020-11-19,FI,21383,374
2020-11-20,FI,21812,375
2020-11-21,FI,22080,375
2020-11-22,FI,22347,375
2020-11-23,FI,22854,384
2020-11-24,FI,23320,384
2020-11-25,FI,23934,388
2020-11-26,FI,24442,388
2020-11-27,FI,24900,393
2020-11-28,FI,25183,393
2020-11-29,FI,25478,393
2020-11-30,FI,26073,399
2020-12-01,FI,26512,399
2020-12-02,FI,27008,408
2020-12-03,FI,27485,408
2020-12-04,FI,27957,415
2020-12-05,FI,28206,415
2020-12-06,FI,28488,415
2020-12-07,FI,29075,424
2020-12-08,FI,29551,424
2020-12-09,FI,30016,433
2020-12-10,FI,30433,442
2020-12-11,FI,30877,453
2020-12-12,FI,31127,453
2020-12-13,FI,31403,453
2020-12-14,FI,31866,461
2020-12-15,FI,32224,466
2020-12-16,FI,32602,472
2020-12-17,FI,32922,484
2020-12-18,FI,33327,489
2020-12-19,FI,33517,489
2020-12-20,FI,33745,489
2020-12-21,FI,34124,506
2020-12-22,FI,34455,511
2020-12-23,FI,34733,524
2020-12-24,FI,34872,524
2020-12-25,FI,35029,524
2020-12-26,FI,35209,524
2020-12-27,FI,35401,524
2020-12-28,FI,35835,546
2020-12-29,FI,36143,550
2020-12-30,FI,36393,556
2020-12-31,FI,36646,561
2020-01-24,FR,3,0 # wgArticleId=63307527 wgCurRevisionId=1021649845 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/France_medical_cases_chart&oldid=1021649845&action=edit
2020-01-28,FR,4,0
2020-01-31,FR,5,0
2020-02-09,FR,11,0
2020-02-18,FR,11,0
2020-02-24,FR,11,0
2020-02-25,FR,13,1
2020-02-26,FR,18,2
2020-02-27,FR,38,2
2020-02-28,FR,57,2
2020-02-29,FR,100,2
2020-03-01,FR,130,3
2020-03-02,FR,191,3
2020-03-03,FR,212,4
2020-03-04,FR,285,4
2020-03-05,FR,423,7
2020-03-06,FR,613,9
2020-03-07,FR,949,16
2020-03-08,FR,1126,19
2020-03-09,FR,1412,25
2020-03-10,FR,1784,33
2020-03-11,FR,2281,48
2020-03-12,FR,2876,61
2020-03-13,FR,3661,79
2020-03-14,FR,4499,91
2020-03-15,FR,5423,127
2020-03-16,FR,6633,148
2020-03-17,FR,7730,175
2020-03-18,FR,9134,244
2020-03-19,FR,10995,375
2020-03-20,FR,12612,450
2020-03-21,FR,14459,562
2020-03-22,FR,16689,674
2020-03-23,FR,19856,860
2020-03-24,FR,22302,1100
2020-03-25,FR,25233,1331
2020-03-26,FR,29155,1696
2020-03-27,FR,32964,1995
2020-03-28,FR,37575,2314
2020-03-29,FR,40174,2606
2020-03-30,FR,44550,3024
2020-03-31,FR,52128,3523
2020-04-01,FR,56989,4032
2020-04-02,FR,59105,5387
2020-04-03,FR,64338,6507
2020-04-04,FR,68605,7560
2020-04-05,FR,70478,8078
2020-04-06,FR,74390,8911
2020-04-07,FR,78167,10328
2020-04-08,FR,82048,10869
2020-04-09,FR,86334,12210
2020-04-10,FR,90676,13197
2020-04-11,FR,93790,13832
2020-04-12,FR,95403,14393
2020-04-13,FR,98076,14967
2020-04-14,FR,103573,15729
2020-04-15,FR,106206,17167
2020-04-16,FR,108847,17920
2020-04-17,FR,109252,18681
2020-04-18,FR,111821,19323
2020-04-19,FR,112606,19718
2020-04-20,FR,114657,20265
2020-04-21,FR,117324,20796
2020-04-22,FR,119151,21340
2020-04-23,FR,120804,21856
2020-04-24,FR,122577,22245
2020-04-25,FR,124114,22614
2020-04-26,FR,124575,22856
2020-04-27,FR,125770,23293
2020-04-28,FR,126835,23660
2020-04-29,FR,128442,24087
2020-04-30,FR,129581,24376
2020-05-01,FR,130185,24594
2020-05-02,FR,130979,24760
2020-05-03,FR,131287,24895
2020-05-04,FR,131863,25201
2020-05-05,FR,132967,25531
2020-05-06,FR,137150,25809
2020-05-07,FR,137779,25987
2020-05-08,FR,138421,26230
2020-05-09,FR,138854,26310
2020-05-10,FR,139063,26380
2020-05-11,FR,139519,26643
2020-05-12,FR,140227,26991
2020-05-13,FR,140734,27074
2020-05-14,FR,141356,27425
2020-05-15,FR,141919,27529
2020-05-16,FR,142291,27625
2020-05-17,FR,142411,28108
2020-05-18,FR,142903,28239
2020-05-19,FR,143427,28022
2020-05-20,FR,143845,28132
2020-05-21,FR,144163,28215
2020-05-22,FR,144566,28289
2020-05-23,FR,144806,28332
2020-05-24,FR,144921,28367
2020-05-25,FR,145279,28432
2020-05-26,FR,145555,28530
2020-05-27,FR,145746,28596
2020-05-28,FR,149071,28662
2020-05-29,FR,149668,28714
2020-05-30,FR,151496,28771
2020-05-31,FR,151753,28802
2020-06-01,FR,152091,28833
2020-06-02,FR,151325,28940
2020-06-03,FR,151677,29021
2020-06-04,FR,152444,29065
2020-06-05,FR,153055,29111
2020-06-06,FR,153634,29142
2020-06-07,FR,153977,29155
2020-06-08,FR,154188,29209
2020-06-09,FR,154591,29296
2020-06-10,FR,155136,29319
2020-06-11,FR,155561,29346
2020-06-12,FR,156287,29374
2020-06-13,FR,156813,29398
2020-06-14,FR,157220,29407
2020-06-15,FR,157372,29436
2020-06-16,FR,157716,29547
2020-06-17,FR,158174,29575
2020-06-18,FR,158641,29603
2020-06-19,FR,159452,29617
2020-06-20,FR,160093,29633
2020-06-21,FR,160377,29640
2020-06-22,FR,160750,29663
2020-06-23,FR,161267,29720
2020-06-24,FR,161348,29731
2020-06-25,FR,161348,29752
2020-06-26,FR,162936,29778
2020-06-29,FR,164260,29813
2020-06-30,FR,164801,29843
2020-07-01,FR,165719,29861
2020-07-02,FR,166378,29875
2020-07-03,FR,166960,29893
2020-07-06,FR,168335,29920
2020-07-07,FR,168810,29933
2020-07-08,FR,169473,29963
2020-07-09,FR,170004,29979
2020-07-10,FR,170752,30004
2020-07-15,FR,173304,30120
2020-07-16,FR,173838,30138
2020-07-17,FR,174674,30152
2020-07-20,FR,176754,30177
2020-07-21,FR,177338,30165
2020-07-22,FR,178336,30172
2020-07-23,FR,179398,30182
2020-07-24,FR,180528,30192
2020-07-25,FR,181636,30180
2020-07-26,FR,182565,30181
2020-07-27,FR,183079,30209
2020-07-28,FR,183804,30223
2020-07-29,FR,185196,30238
2020-07-30,FR,186573,30254
2020-07-31,FR,187919,30265
2020-08-01,FR,189547,30251
2020-08-02,FR,190739,30252
2020-08-03,FR,191295,30294
2020-08-04,FR,192334,30296
2020-08-05,FR,194029,30305
2020-08-06,FR,195633,30312
2020-08-07,FR,197921,30324
2020-08-08,FR,200105,30306
2020-08-09,FR,201990,30306
2020-08-10,FR,202775,30340
2020-08-11,FR,204172,30354
2020-08-12,FR,206696,30371
2020-08-13,FR,209365,30388
2020-08-14,FR,212211,30406
2020-08-15,FR,215521,30409
2020-08-16,FR,218536,30410
2020-08-17,FR,219029,30429
2020-08-18,FR,221267,30451
2020-08-19,FR,225043,30468
2020-08-20,FR,229814,30480
2020-08-21,FR,234400,30503
2020-08-22,FR,238002,30512
2020-08-23,FR,242899,30513
2020-08-24,FR,244854,30528
2020-08-25,FR,248158,30544
2020-08-26,FR,253587,30544
2020-08-27,FR,259698,30576
2020-08-28,FR,267077,30596
2020-08-29,FR,272530,30602
2020-08-30,FR,277943,30606
2020-08-31,FR,281025,30635
2020-09-01,FR,286007,30661
2020-09-02,FR,293024,30686
2020-09-03,FR,300181,30706
2020-09-04,FR,309156,30686
2020-09-05,FR,317706,30698
2020-09-06,FR,324777,30701
2020-09-07,FR,328980,30726
2020-09-08,FR,335524,30764
2020-09-09,FR,344101,30788
2020-09-10,FR,353944,30813
2020-09-11,FR,363350,30893
2020-09-12,FR,373911,30910
2020-09-13,FR,381094,30916
2020-09-14,FR,387252,30950
2020-09-15,FR,395104,30999
2020-09-16,FR,404888,31045
2020-09-17,FR,415418,31095
2020-09-18,FR,428696,31249
2020-09-19,FR,442194,31274
2020-09-20,FR,453763,31285
2020-09-21,FR,458061,31338
2020-09-22,FR,468069,31416
2020-09-23,FR,481141,31459
2020-09-24,FR,497237,31511
2020-09-25,FR,513034,31661
2020-09-26,FR,527446,31700
2020-09-27,FR,538569,31727
2020-09-28,FR,542639,31808
2020-09-29,FR,550690,31893
2020-09-30,FR,563535,31956
2020-10-01,FR,577505,32019
2020-10-02,FR,589653,32155
2020-10-03,FR,606625,32198
2020-10-04,FR,619190,32230
2020-10-05,FR,624274,32299
2020-10-06,FR,634763,32365
2020-10-07,FR,653509,32445
2020-10-08,FR,671638,32521
2020-10-09,FR,691977,32630
2020-10-10,FR,718873,32684
2020-10-11,FR,734974,32730
2020-10-12,FR,743479,32825
2020-10-13,FR,756472,32933
2020-10-14,FR,779063,33037
2020-10-15,FR,809684,33125
2020-10-16,FR,834770,33303
2020-10-17,FR,867197,33392
2020-10-18,FR,897034,33477
2020-10-19,FR,910277,33623
2020-10-20,FR,930745,33885
2020-10-21,FR,957421,34048
2020-10-22,FR,999043,34210
2020-10-23,FR,1041075,34508
2020-10-24,FR,1086497,34645
2020-10-25,FR,1138510,34761
2020-10-26,FR,1165278,35018
2020-10-27,FR,1198695,35541
2020-10-28,FR,1235132,35785
2020-10-29,FR,1282769,36020
2020-10-30,FR,1331984,36565
2020-10-31,FR,1367625,36788
2020-11-01,FR,1413195,37019
2020-11-02,FR,1466433,37435
2020-11-03,FR,1502763,38289
2020-11-04,FR,1543321,38674
2020-11-05,FR,1601367,39037
2020-11-06,FR,1661853,39865
2020-11-07,FR,1748705,40169
2020-11-08,FR,1787324,40439
2020-11-09,FR,1807479,40987
2020-11-10,FR,1829659,42207
2020-11-11,FR,1865538,42535
2020-11-12,FR,1898710,42960
2020-11-13,FR,1922504,43892
2020-11-14,FR,1954599,44246
2020-11-15,FR,1981827,44548
2020-11-16,FR,1991233,45054
2020-11-17,FR,2036755,46273
2020-11-18,FR,2065138,46698
2020-11-19,FR,2086288,47127
2020-11-20,FR,2109170,48265
2020-11-21,FR,2127051,48518
2020-11-22,FR,2140208,48732
2020-11-23,FR,2144660,49232
2020-11-24,FR,2153815,50237
2020-11-25,FR,2170097,50618
2020-11-26,FR,2183660,50957
2020-11-27,FR,2196119,51914
2020-11-28,FR,2208699,52127
2020-11-29,FR,2218483,52325
2020-11-30,FR,2222488,52731
2020-12-01,FR,2230571,53506
2020-12-02,FR,2244635,53816
2020-12-03,FR,2257331,54140
2020-12-04,FR,2268552,54767
2020-12-05,FR,2281475,54981
2020-12-06,FR,2292497,55155
2020-12-07,FR,2295908,55521
2020-12-08,FR,2309621,56352
2020-12-09,FR,2324216,56648
2020-12-10,FR,2337966,56940
2020-12-11,FR,2351372,57567
2020-12-12,FR,2365319,57761
2020-12-13,FR,2376852,57911
2020-12-14,FR,2379915,58282
2020-12-15,FR,2391447,59072
2020-12-16,FR,2409062,59361
2020-12-17,FR,2427316,59619
2020-12-18,FR,2442990,60229
2020-12-19,FR,2460555,60418
2020-12-20,FR,2473354,60549
2020-12-21,FR,2479151,60900
2020-12-22,FR,2490946,61702
2020-12-23,FR,2505875,61978
2020-12-24,FR,2527509,62268
2020-12-25,FR,2547771,62427
2020-12-26,FR,2550864,62573
2020-12-27,FR,2559686,62746
2020-12-28,FR,2562646,63109
2020-12-29,FR,2574041,64078
2020-12-31,FR,2620425,64632
2020-01-27,DE,1,0 # wgArticleId=63305421 wgCurRevisionId=1021527393 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Germany_medical_cases_chart&oldid=1021527393&action=edit
2020-01-28,DE,4,0
2020-01-30,DE,6,0
2020-01-31,DE,7,0
2020-02-01,DE,8,0
2020-02-02,DE,10,0
2020-02-03,DE,12,0
2020-02-06,DE,13,0
2020-02-07,DE,14,0
2020-02-11,DE,16,0
2020-02-24,DE,16,0
2020-02-25,DE,18,0
2020-02-26,DE,21,0
2020-02-27,DE,26,0
2020-02-28,DE,53,0
2020-02-29,DE,66,0
2020-03-01,DE,117,0
2020-03-02,DE,150,0
2020-03-03,DE,188,0
2020-03-04,DE,240,0
2020-03-05,DE,349,0
2020-03-06,DE,534,0
2020-03-07,DE,684,0
2020-03-08,DE,847,0
2020-03-09,DE,1112,2
2020-03-10,DE,1460,2
2020-03-11,DE,1884,3
2020-03-12,DE,2369,5
2020-03-13,DE,3062,8
2020-03-14,DE,3795,8
2020-03-15,DE,4838,12
2020-03-16,DE,6012,12
2020-03-17,DE,7156,12
2020-03-18,DE,8198,12
2020-03-19,DE,10999,20
2020-03-20,DE,13957,31
2020-03-21,DE,16662,47
2020-03-22,DE,18610,55
2020-03-23,DE,22672,86
2020-03-24,DE,27436,114
2020-03-25,DE,31554,149
2020-03-26,DE,36508,198
2020-03-27,DE,42288,253
2020-03-28,DE,48582,325
2020-03-29,DE,52547,389
2020-03-30,DE,57298,455
2020-03-31,DE,61913,583
2020-04-01,DE,67366,732
2020-04-02,DE,73522,872
2020-04-03,DE,79696,1017
2020-04-04,DE,85778,1158
2020-04-05,DE,91714,1342
2020-04-06,DE,95391,1434
2020-04-07,DE,99225,1607
2020-04-08,DE,103228,1861
2020-04-09,DE,108202,2107
2020-04-10,DE,113525,2373
2020-04-11,DE,117658,2544
2020-04-12,DE,120479,2673
2020-04-13,DE,123016,2799
2020-04-14,DE,125098,2969
2020-04-15,DE,127584,3254
2020-04-16,DE,130450,3569
2020-04-17,DE,133830,3868
2020-04-18,DE,137439,4110
2020-04-19,DE,139897,4294
2020-04-20,DE,141672,4404
2020-04-21,DE,143457,4598
2020-04-22,DE,145694,4879
2020-04-23,DE,148046,5094
2020-04-24,DE,150383,5321
2020-04-25,DE,152438,5500
2020-04-26,DE,154175,5640
2020-04-27,DE,155193,5750
2020-04-28,DE,156337,5913
2020-04-29,DE,157641,6115
2020-04-30,DE,159119,6288
2020-05-01,DE,160758,6481
2020-05-02,DE,161703,6575
2020-05-03,DE,162496,6649
2020-05-04,DE,163175,6692
2020-05-05,DE,163860,6831
2020-05-06,DE,164807,6996
2020-05-07,DE,166091,7119
2020-05-08,DE,167300,7266
2020-05-09,DE,168551,7369
2020-05-10,DE,169218,7395
2020-05-11,DE,169575,7417
2020-05-12,DE,170508,7533
2020-05-13,DE,171306,7634
2020-05-14,DE,172239,7723
2020-05-15,DE,173152,7824
2020-05-16,DE,173772,7881
2020-05-17,DE,174355,7914
2020-05-18,DE,174697,7935
2020-05-19,DE,175210,8007
2020-05-20,DE,176007,8090
2020-05-21,DE,176752,8147
2020-05-22,DE,177212,8174
2020-05-23,DE,177850,8216
2020-05-24,DE,178281,8247
2020-05-25,DE,178570,8257
2020-05-26,DE,179002,8302
2020-05-27,DE,179364,8349
2020-05-28,DE,179717,8411
2020-05-29,DE,180458,8450
2020-05-30,DE,181196,8489
2020-05-31,DE,181482,8500
2020-06-01,DE,181815,8511
2020-06-02,DE,182028,8522
2020-06-03,DE,182370,8551
2020-06-04,DE,182764,8581
2020-06-05,DE,183271,8613
2020-06-06,DE,183678,8646
2020-06-07,DE,183979,8668
2020-06-08,DE,184193,8674
2020-06-09,DE,184543,8711
2020-06-10,DE,184861,8729
2020-06-11,DE,185416,8755
2020-06-12,DE,185674,8763
2020-06-13,DE,186022,8781
2020-06-14,DE,186269,8787
2020-06-15,DE,186461,8791
2020-06-16,DE,186839,8800
2020-06-17,DE,187184,8830
2020-06-18,DE,187764,8856
2020-06-19,DE,188534,8872
2020-06-20,DE,189135,8883
2020-06-21,DE,189822,8882
2020-06-22,DE,190359,8885
2020-06-23,DE,190862,8895
2020-06-24,DE,191449,8914
2020-06-25,DE,192079,8927
2020-06-26,DE,192556,8948
2020-06-27,DE,193243,8954
2020-06-28,DE,193499,8957
2020-06-29,DE,193761,8961
2020-06-30,DE,194259,8973
2020-07-01,DE,194725,8985
2020-07-02,DE,195228,8994
2020-07-03,DE,195674,9003
2020-07-04,DE,196096,9010
2020-07-05,DE,196335,9012
2020-07-06,DE,196554,9016
2020-07-07,DE,196944,9024
2020-07-08,DE,197341,9036
2020-07-09,DE,197783,9048
2020-07-10,DE,198178,9054
2020-07-11,DE,198556,9060
2020-07-12,DE,198804,9063
2020-07-13,DE,198963,9064
2020-07-14,DE,199375,9068
2020-07-15,DE,199726,9071
2020-07-16,DE,200260,9078
2020-07-17,DE,200843,9082
2020-07-18,DE,201372,9083
2020-07-19,DE,201574,9084
2020-07-20,DE,201823,9086
2020-07-21,DE,202345,9090
2020-07-22,DE,202799,9095
2020-07-23,DE,203368,9101
2020-07-24,DE,204183,9111
2020-07-25,DE,204964,9118
2020-07-26,DE,205269,9118
2020-07-27,DE,205609,9118
2020-07-28,DE,206242,9122
2020-07-29,DE,206926,9126
2020-07-30,DE,207828,9134
2020-07-31,DE,208698,9141
2020-08-01,DE,209653,9148
2020-08-02,DE,209893,9141
2020-08-03,DE,210402,9148
2020-08-04,DE,211281,9156
2020-08-05,DE,212022,9168
2020-08-06,DE,213067,9175
2020-08-07,DE,214214,9183
2020-08-08,DE,215336,9195
2020-08-09,DE,215891,9196
2020-08-10,DE,216327,9197
2020-08-11,DE,217293,9201
2020-08-12,DE,218519,9207
2020-08-13,DE,219964,9211
2020-08-14,DE,221413,9225
2020-08-15,DE,222828,9231
2020-08-16,DE,223453,9231
2020-08-17,DE,224014,9232
2020-08-18,DE,225404,9236
2020-08-19,DE,226914,9243
2020-08-20,DE,228621,9253
2020-08-21,DE,230048,9260
2020-08-22,DE,232082,9267
2020-08-23,DE,232864,9269
2020-08-24,DE,233575,9272
2020-08-25,DE,234853,9277
2020-08-26,DE,236429,9280
2020-08-27,DE,237936,9285
2020-08-28,DE,239507,9288
2020-08-29,DE,240986,9289
2020-08-30,DE,241771,9295
2020-08-31,DE,242381,9298
2020-09-01,DE,243599,9302
2020-09-02,DE,244855,9313
2020-09-03,DE,246166,9321
2020-09-04,DE,247619,9322
2020-09-05,DE,248997,9324
2020-09-06,DE,249985,9325
2020-09-07,DE,250799,9325
2020-09-08,DE,252298,9329
2020-09-09,DE,253474,9338
2020-09-10,DE,255366,9341
2020-09-11,DE,256850,9342
2020-09-12,DE,258480,9347
2020-09-13,DE,259428,9349
2020-09-14,DE,260355,9350
2020-09-15,DE,261762,9362
2020-09-16,DE,263663,9368
2020-09-17,DE,265857,9371
2020-09-18,DE,267773,9378
2020-09-19,DE,270070,9384
2020-09-20,DE,271415,9386
2020-09-21,DE,272337,9386
2020-09-22,DE,274158,9396
2020-09-23,DE,275927,9409
2020-09-24,DE,278070,9428
2020-09-25,DE,280223,9443
2020-09-26,DE,282730,9452
2020-09-27,DE,284140,9457
2020-09-28,DE,285332,9460
2020-09-29,DE,287421,9471
2020-09-30,DE,289219,9488
2020-10-01,DE,291722,9500
2020-10-02,DE,294395,9508
2020-10-03,DE,296958,9527
2020-10-04,DE,299237,9529
2020-10-05,DE,300619,9534
2020-10-06,DE,303258,9546
2020-10-07,DE,306086,9562
2020-10-08,DE,310144,9578
2020-10-09,DE,314660,9589
2020-10-10,DE,319381,9604
2020-10-11,DE,322864,9615
2020-10-12,DE,325331,9621
2020-10-13,DE,329453,9634
2020-10-14,DE,334585,9677
2020-10-15,DE,341223,9710
2020-10-16,DE,348557,9734
2020-10-17,DE,356387,9767
2020-10-18,DE,361974,9777
2020-10-19,DE,366299,9789
2020-10-20,DE,373167,9836
2020-10-21,DE,380762,9875
2020-10-22,DE,392049,9905
2020-10-23,DE,403291,9954
2020-10-24,DE,418005,10003
2020-10-25,DE,429181,10032
2020-10-26,DE,437866,10056
2020-10-27,DE,449275,10098
2020-10-28,DE,464239,10183
2020-10-29,DE,481013,10272
2020-10-30,DE,499694,10349
2020-10-31,DE,518753,10452
2020-11-01,DE,532930,10481
2020-11-02,DE,545027,10530
2020-11-03,DE,560379,10661
2020-11-04,DE,577593,10812
2020-11-05,DE,597583,10930
2020-11-06,DE,619089,11096
2020-11-07,DE,642488,11226
2020-11-08,DE,658505,11289
2020-11-09,DE,671868,11352
2020-11-10,DE,687200,11506
2020-11-11,DE,705687,11767
2020-11-12,DE,727553,11982
2020-11-13,DE,751095,12200
2020-11-14,DE,773556,12378
2020-11-15,DE,790503,12485
2020-11-16,DE,801327,12547
2020-11-17,DE,815746,12814
2020-11-18,DE,833307,13119
2020-11-19,DE,855916,13370
2020-11-20,DE,879564,13630
2020-11-21,DE,902528,13884
2020-11-22,DE,918269,14022
2020-11-23,DE,929133,14112
2020-11-24,DE,942687,14361
2020-11-25,DE,961320,14771
2020-11-26,DE,983588,15160
2020-11-27,DE,1006394,15586
2020-11-28,DE,1028089,15965
2020-11-29,DE,1042700,16123
2020-11-30,DE,1053869,16248
2020-12-01,DE,1067473,16636
2020-12-02,DE,1084743,17123
2020-12-03,DE,1106789,17602
2020-12-04,DE,1130238,18034
2020-12-05,DE,1153556,18517
2020-12-06,DE,1171323,18772
2020-12-07,DE,1183655,18919
2020-12-08,DE,1197709,19342
2020-12-09,DE,1218524,19932
2020-12-10,DE,1242203,20372
2020-12-11,DE,1272078,20970
2020-12-12,DE,1300516,21466
2020-12-13,DE,1320716,21787
2020-12-14,DE,1337078,21975
2020-12-15,DE,1351510,22475
2020-12-16,DE,1379238,23427
2020-12-17,DE,1406161,24125
2020-12-18,DE,1439938,24938
2020-12-19,DE,1471238,25640
2020-12-20,DE,1494009,26049
2020-12-21,DE,1510652,26275
2020-12-22,DE,1530180,27006
2020-12-23,DE,1554920,27968
2020-12-24,DE,1587115,28770
2020-12-25,DE,1612648,29182
2020-12-26,DE,1627103,29422
2020-12-27,DE,1640858,29778
2020-12-28,DE,1651834,30126
2020-12-29,DE,1664726,30978
2020-12-30,DE,1687185,32107
2020-12-31,DE,1719737,33071
2020-02-26,GR,1,0 # wgArticleId=63411832 wgCurRevisionId=1020851085 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Greece_medical_cases_chart&oldid=1020851085&action=edit
2020-02-27,GR,3,0
2020-02-28,GR,4,0
2020-02-29,GR,7,0
2020-03-04,GR,9,0
2020-03-05,GR,31,0
2020-03-06,GR,45,0
2020-03-07,GR,66,0
2020-03-08,GR,73,0
2020-03-09,GR,84,0
2020-03-10,GR,89,0
2020-03-11,GR,99,0
2020-03-12,GR,117,1
2020-03-13,GR,190,1
2020-03-14,GR,228,3
2020-03-15,GR,331,4
2020-03-16,GR,352,4
2020-03-17,GR,387,5
2020-03-18,GR,418,5
2020-03-19,GR,464,6
2020-03-20,GR,495,10
2020-03-21,GR,530,13
2020-03-22,GR,624,15
2020-03-23,GR,695,17
2020-03-24,GR,743,20
2020-03-25,GR,821,22
2020-03-26,GR,892,26
2020-03-27,GR,966,28
2020-03-28,GR,1061,32
2020-03-29,GR,1156,38
2020-03-30,GR,1212,43
2020-03-31,GR,1314,49
2020-04-01,GR,1415,50
2020-04-02,GR,1544,53
2020-04-03,GR,1613,59
2020-04-04,GR,1673,68
2020-04-05,GR,1735,73
2020-04-06,GR,1755,79
2020-04-07,GR,1832,81
2020-04-08,GR,1884,83
2020-04-09,GR,1955,86
2020-04-10,GR,2009,90
2020-04-11,GR,2081,93
2020-04-12,GR,2114,98
2020-04-13,GR,2145,99
2020-04-14,GR,2170,101
2020-04-15,GR,2192,102
2020-04-16,GR,2207,105
2020-04-17,GR,2224,108
2020-04-18,GR,2235,110
2020-04-19,GR,2235,113
2020-04-20,GR,2245,116
2020-04-21,GR,2401,121
2020-04-22,GR,2408,121
2020-04-23,GR,2463,125
2020-04-24,GR,2490,130
2020-04-25,GR,2506,130
2020-04-26,GR,2517,134
2020-04-27,GR,2534,136
2020-04-28,GR,2566,138
2020-04-29,GR,2576,139
2020-04-30,GR,2591,140
2020-05-01,GR,2612,140
2020-05-02,GR,2620,143
2020-05-03,GR,2626,144
2020-05-04,GR,2632,146
2020-05-05,GR,2642,146
2020-05-06,GR,2663,147
2020-05-07,GR,2678,148
2020-05-08,GR,2691,150
2020-05-09,GR,2710,151
2020-05-10,GR,2716,151
2020-05-11,GR,2726,151
2020-05-12,GR,2744,152
2020-05-13,GR,2760,155
2020-05-14,GR,2770,156
2020-05-15,GR,2810,160
2020-05-16,GR,2819,162
2020-05-17,GR,2834,163
2020-05-18,GR,2836,165
2020-05-19,GR,2840,165
2020-05-20,GR,2850,166
2020-05-21,GR,2853,168
2020-05-22,GR,2874,169
2020-05-23,GR,2877,171
2020-05-24,GR,2879,171
2020-05-25,GR,2883,172
2020-05-26,GR,2890,173
2020-05-27,GR,2903,173
2020-05-28,GR,2906,175
2020-05-29,GR,2909,175
2020-05-30,GR,2915,175
2020-05-31,GR,2917,175
2020-06-01,GR,2918,179
2020-06-02,GR,2937,179
2020-06-03,GR,2943,179
2020-06-04,GR,2952,180
2020-06-05,GR,2967,180
2020-06-06,GR,2980,181
2020-06-07,GR,2997,182
2020-06-08,GR,3049,182
2020-06-09,GR,3058,183
2020-06-10,GR,3068,183
2020-06-11,GR,3088,183
2020-06-12,GR,3108,183
2020-06-13,GR,3112,183
2020-06-14,GR,3121,183
2020-06-15,GR,3134,184
2020-06-16,GR,3148,185
2020-06-17,GR,3203,187
2020-06-18,GR,3227,188
2020-06-19,GR,3237,189
2020-06-20,GR,3256,190
2020-06-21,GR,3266,190
2020-06-22,GR,3287,190
2020-06-23,GR,3302,190
2020-06-24,GR,3310,190
2020-06-25,GR,3321,191
2020-06-26,GR,3343,191
2020-06-27,GR,3366,191
2020-06-28,GR,3376,191
2020-06-29,GR,3390,191
2020-06-30,GR,3409,192
2020-07-01,GR,3432,192
2020-07-02,GR,3458,192
2020-07-03,GR,3486,192
2020-07-04,GR,3511,192
2020-07-05,GR,3519,192
2020-07-06,GR,3562,192
2020-07-07,GR,3589,193
2020-07-08,GR,3622,193
2020-07-09,GR,3672,193
2020-07-10,GR,3732,193
2020-07-11,GR,3772,193
2020-07-12,GR,3803,193
2020-07-13,GR,3826,193
2020-07-14,GR,3883,193
2020-07-15,GR,3910,193
2020-07-16,GR,3939,193
2020-07-17,GR,3964,194
2020-07-18,GR,3983,194
2020-07-19,GR,4007,194
2020-07-20,GR,4012,195
2020-07-21,GR,4048,197
2020-07-22,GR,4077,200
2020-07-23,GR,4110,201
2020-07-24,GR,4135,201
2020-07-25,GR,4166,201
2020-07-26,GR,4193,202
2020-07-27,GR,4227,202
2020-07-28,GR,4279,203
2020-07-29,GR,4336,203
2020-07-30,GR,4401,203
2020-07-31,GR,4477,206
2020-08-01,GR,4587,206
2020-08-02,GR,4662,208
2020-08-03,GR,4773,209
2020-08-04,GR,4855,209
2020-08-05,GR,4973,210
2020-08-06,GR,5123,210
2020-08-07,GR,5270,210
2020-08-08,GR,5421,211
2020-08-09,GR,5623,212
2020-08-10,GR,5749,213
2020-08-11,GR,5942,214
2020-08-12,GR,6177,216
2020-08-13,GR,6381,221
2020-08-14,GR,6632,224
2020-08-15,GR,6862,226
2020-08-16,GR,7075,228
2020-08-17,GR,7222,230
2020-08-18,GR,7472,232
2020-08-19,GR,7684,235
2020-08-20,GR,7934,235
2020-08-21,GR,8138,238
2020-08-22,GR,8381,240
2020-08-23,GR,8664,242
2020-08-24,GR,8819,242
2020-08-25,GR,8987,243
2020-08-26,GR,9280,248
2020-08-27,GR,9531,254
2020-08-28,GR,9800,259
2020-08-29,GR,9977,260
2020-08-30,GR,10134,262
2020-08-31,GR,10317,266
2020-09-01,GR,10524,271
2020-09-02,GR,10757,273
2020-09-03,GR,10998,278
2020-09-04,GR,11200,279
2020-09-05,GR,11386,280
2020-09-06,GR,11524,284
2020-09-07,GR,11663,289
2020-09-08,GR,11832,290
2020-09-09,GR,12080,293
2020-09-10,GR,12452,297
2020-09-11,GR,12734,300
2020-09-12,GR,13036,302
2020-09-13,GR,13240,305
2020-09-14,GR,13420,310
2020-09-15,GR,13730,313
2020-09-16,GR,14041,316
2020-09-17,GR,14400,325
2020-09-18,GR,14738,327
2020-09-19,GR,14978,331
2020-09-20,GR,15142,338
2020-09-21,GR,15595,344
2020-09-22,GR,15928,352
2020-09-23,GR,16286,357
2020-09-24,GR,16627,366
2020-09-25,GR,16913,369
2020-09-26,GR,17228,376
2020-09-27,GR,17444,379
2020-09-28,GR,17707,383
2020-09-29,GR,18123,388
2020-09-30,GR,18475,391
2020-10-01,GR,18886,393
2020-10-02,GR,19346,398
2020-10-03,GR,19613,405
2020-10-04,GR,19842,409
2020-10-05,GR,20142,417
2020-10-06,GR,20581,420
2020-10-07,GR,20947,424
2020-10-08,GR,21381,430
2020-10-09,GR,21772,431
2020-10-10,GR,22078,436
2020-10-11,GR,22358,449
2020-10-12,GR,22652,456
2020-10-13,GR,23060,462
2020-10-14,GR,23495,469
2020-10-15,GR,23987,482
2020-10-16,GR,24450,490
2020-10-17,GR,24932,500
2020-10-18,GR,25370,509
2020-10-19,GR,25802,520
2020-10-20,GR,26469,528
2020-10-21,GR,27334,534
2020-10-22,GR,28216,549
2020-10-23,GR,29057,559
2020-10-24,GR,29992,564
2020-10-25,GR,30782,574
2020-10-26,GR,31496,581
2020-10-27,GR,32755,593
2020-10-28,GR,34299,603
2020-10-29,GR,35510,615
2020-10-30,GR,37196,620
2020-10-31,GR,39252,626
2020-11-01,GR,40929,635
2020-11-02,GR,42080,642
2020-11-03,GR,44256,655
2020-11-04,GR,46892,673
2020-11-05,GR,49807,702
2020-11-06,GR,52254,715
2020-11-07,GR,54809,749
2020-11-08,GR,56698,784
2020-11-09,GR,58187,825
2020-11-10,GR,60570,866
2020-11-11,GR,63321,909
2020-11-12,GR,66637,959
2020-11-13,GR,69675,997
2020-11-14,GR,72510,1035
2020-11-15,GR,74205,1106
2020-11-16,GR,76403,1165
2020-11-17,GR,78825,1228
2020-11-18,GR,82034,1288
2020-11-19,GR,85261,1347
2020-11-20,GR,87812,1419
2020-11-21,GR,90121,1527
2020-11-22,GR,91619,1630
2020-11-23,GR,93006,1714
2020-11-24,GR,95137,1815
2020-11-25,GR,97288,1902
2020-11-26,GR,99306,2001
2020-11-27,GR,101287,2102
2020-11-28,GR,103034,2223
2020-11-29,GR,104227,2321
2020-11-30,GR,105271,2406
2020-12-01,GR,107470,2517
2020-12-02,GR,109655,2606
2020-12-03,GR,111537,2706
2020-12-04,GR,113185,2804
2020-12-05,GR,114568,2902
2020-12-06,GR,115471,3003
2020-12-07,GR,116721,3092
2020-12-08,GR,118045,3194
2020-12-09,GR,119720,3289
2020-12-10,GR,121253,3370
2020-12-11,GR,122648,3472
2020-12-12,GR,123842,3540
2020-12-13,GR,124534,3625
2020-12-14,GR,125173,3687
2020-12-15,GR,126372,3785
2020-12-16,GR,127557,3870
2020-12-17,GR,128710,3948
2020-12-18,GR,129584,4044
2020-12-19,GR,130485,4102
2020-12-20,GR,131072,4172
2020-12-21,GR,131597,4257
2020-12-22,GR,132430,4340
2020-12-23,GR,133365,4402
2020-12-24,GR,134235,4457
2020-12-25,GR,134852,4507
2020-12-26,GR,135114,4553
2020-12-27,GR,135456,4606
2020-12-28,GR,135931,4672
2020-12-29,GR,136976,4730
2020-12-30,GR,137918,4788
2020-12-31,GR,138850,4838
2020-03-04,HU,2,0 # wgArticleId=63365528 wgCurRevisionId=1021535645 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Hungary_medical_cases_chart&oldid=1021535645&action=edit
2020-03-05,HU,3,0
2020-03-06,HU,4,0
2020-03-07,HU,7,0
2020-03-08,HU,9,0
2020-03-09,HU,12,0
2020-03-10,HU,12,0
2020-03-11,HU,13,0
2020-03-12,HU,16,0
2020-03-13,HU,19,0
2020-03-14,HU,30,0
2020-03-15,HU,32,1
2020-03-16,HU,39,1
2020-03-17,HU,50,1
2020-03-18,HU,58,1
2020-03-19,HU,73,1
2020-03-20,HU,85,4
2020-03-21,HU,103,4
2020-03-22,HU,131,6
2020-03-23,HU,167,8
2020-03-24,HU,187,9
2020-03-25,HU,226,10
2020-03-26,HU,261,10
2020-03-27,HU,300,10
2020-03-28,HU,343,11
2020-03-29,HU,408,13
2020-03-30,HU,447,15
2020-03-31,HU,492,16
2020-04-01,HU,525,20
2020-04-02,HU,585,21
2020-04-03,HU,623,26
2020-04-04,HU,678,32
2020-04-05,HU,733,34
2020-04-06,HU,744,38
2020-04-07,HU,817,47
2020-04-08,HU,895,58
2020-04-09,HU,980,66
2020-04-10,HU,1190,77
2020-04-11,HU,1310,85
2020-04-12,HU,1410,99
2020-04-13,HU,1458,109
2020-04-14,HU,1512,122
2020-04-15,HU,1579,134
2020-04-16,HU,1652,142
2020-04-17,HU,1763,156
2020-04-18,HU,1834,172
2020-04-19,HU,1916,189
2020-04-20,HU,1984,199
2020-04-21,HU,2098,213
2020-04-22,HU,2168,225
2020-04-23,HU,2284,239
2020-04-24,HU,2383,250
2020-04-25,HU,2443,262
2020-04-26,HU,2500,272
2020-04-27,HU,2583,280
2020-04-28,HU,2649,291
2020-04-29,HU,2727,300
2020-04-30,HU,2775,312
2020-05-01,HU,2863,323
2020-05-02,HU,2942,335
2020-05-03,HU,2998,340
2020-05-04,HU,3035,351
2020-05-05,HU,3065,363
2020-05-06,HU,3111,373
2020-05-07,HU,3150,383
2020-05-08,HU,3178,392
2020-05-09,HU,3213,405
2020-05-10,HU,3263,413
2020-05-11,HU,3284,421
2020-05-12,HU,3313,425
2020-05-13,HU,3341,430
2020-05-14,HU,3380,436
2020-05-15,HU,3417,442
2020-05-16,HU,3473,448
2020-05-17,HU,3509,451
2020-05-18,HU,3535,462
2020-05-19,HU,3556,467
2020-05-20,HU,3598,470
2020-05-21,HU,3641,473
2020-05-22,HU,3678,476
2020-05-23,HU,3713,482
2020-05-24,HU,3741,486
2020-05-25,HU,3756,491
2020-05-26,HU,3771,499
2020-05-27,HU,3793,505
2020-05-28,HU,3816,509
2020-05-29,HU,3841,517
2020-05-30,HU,3867,524
2020-05-31,HU,3876,526
2020-06-01,HU,3892,527
2020-06-02,HU,3921,532
2020-06-03,HU,3931,534
2020-06-04,HU,3954,539
2020-06-05,HU,3970,542
2020-06-06,HU,3990,545
2020-06-07,HU,4008,546
2020-06-08,HU,4014,548
2020-06-09,HU,4017,550
2020-06-10,HU,4027,551
2020-06-11,HU,4039,553
2020-06-12,HU,4053,555
2020-06-13,HU,4064,559
2020-06-14,HU,4069,562
2020-06-15,HU,4076,563
2020-06-16,HU,4077,565
2020-06-17,HU,4078,567
2020-06-18,HU,4079,568
2020-06-19,HU,4081,568
2020-06-20,HU,4086,570
2020-06-21,HU,4094,570
2020-06-22,HU,4102,572
2020-06-23,HU,4107,573
2020-06-24,HU,4114,576
2020-06-25,HU,4123,577
2020-06-26,HU,4127,578
2020-06-27,HU,4138,578
2020-06-28,HU,4142,581
2020-06-29,HU,4145,585
2020-06-30,HU,4155,585
2020-07-01,HU,4157,586
2020-07-02,HU,4166,587
2020-07-03,HU,4172,588
2020-07-04,HU,4174,589
2020-07-05,HU,4183,589
2020-07-06,HU,4189,589
2020-07-07,HU,4205,589
2020-07-08,HU,4210,589
2020-07-09,HU,4220,591
2020-07-10,HU,4223,593
2020-07-11,HU,4229,595
2020-07-12,HU,4234,595
2020-07-13,HU,4247,595
2020-07-14,HU,4258,595
2020-07-15,HU,4263,595
2020-07-16,HU,4279,595
2020-07-17,HU,4293,595
2020-07-18,HU,4315,596
2020-07-19,HU,4333,596
2020-07-20,HU,4339,596
2020-07-21,HU,4347,596
2020-07-22,HU,4366,596
2020-07-23,HU,4380,596
2020-07-24,HU,4398,596
2020-07-25,HU,4424,596
2020-07-26,HU,4435,596
2020-07-27,HU,4448,596
2020-07-28,HU,4456,596
2020-07-29,HU,4465,596
2020-07-30,HU,4484,596
2020-07-31,HU,4505,596
2020-08-01,HU,4526,597
2020-08-02,HU,4535,597
2020-08-03,HU,4544,597
2020-08-04,HU,4553,598
2020-08-05,HU,4564,599
2020-08-06,HU,4597,600
2020-08-07,HU,4621,602
2020-08-08,HU,4653,602
2020-08-09,HU,4696,602
2020-08-10,HU,4731,605
2020-08-11,HU,4746,605
2020-08-12,HU,4768,605
2020-08-13,HU,4813,607
2020-08-14,HU,4853,607
2020-08-15,HU,4877,607
2020-08-16,HU,4916,608
2020-08-17,HU,4946,608
2020-08-18,HU,4970,609
2020-08-19,HU,5002,609
2020-08-20,HU,5046,609
2020-08-21,HU,5098,611
2020-08-22,HU,5133,611
2020-08-23,HU,5155,613
2020-08-24,HU,5191,613
2020-08-25,HU,5215,614
2020-08-26,HU,5288,614
2020-08-27,HU,5379,614
2020-08-28,HU,5511,614
2020-08-29,HU,5669,614
2020-08-30,HU,5961,614
2020-08-31,HU,6139,615
2020-09-01,HU,6257,616
2020-09-02,HU,6622,619
2020-09-03,HU,6923,620
2020-09-04,HU,7382,621
2020-09-05,HU,7892,624
2020-09-06,HU,8387,624
2020-09-07,HU,8963,625
2020-09-08,HU,9304,626
2020-09-09,HU,9715,628
2020-09-10,HU,10191,630
2020-09-11,HU,10909,631
2020-09-12,HU,11825,633
2020-09-13,HU,12309,637
2020-09-14,HU,13153,642
2020-09-15,HU,13879,646
2020-09-16,HU,14460,654
2020-09-17,HU,15170,663
2020-09-18,HU,16111,669
2020-09-19,HU,16920,675
2020-09-20,HU,17990,683
2020-09-21,HU,18866,686
2020-09-22,HU,19499,694
2020-09-23,HU,20450,702
2020-09-24,HU,21200,709
2020-09-25,HU,22127,718
2020-09-26,HU,23077,730
2020-09-27,HU,24014,736
2020-09-28,HU,24716,749
2020-09-29,HU,25567,757
2020-09-30,HU,26461,765
2020-10-01,HU,27309,781
2020-10-02,HU,28631,798
2020-10-03,HU,29717,812
2020-10-04,HU,30575,822
2020-10-05,HU,31480,833
2020-10-06,HU,32298,853
2020-10-07,HU,33114,877
2020-10-08,HU,34046,898
2020-10-09,HU,35222,913
2020-10-10,HU,36596,933
2020-10-11,HU,37664,954
2020-10-12,HU,38837,968
2020-10-13,HU,39862,996
2020-10-14,HU,40782,1023
2020-10-15,HU,41732,1052
2020-10-16,HU,43025,1085
2020-10-17,HU,44816,1109
2020-10-18,HU,46290,1142
2020-10-19,HU,47768,1173
2020-10-20,HU,48757,1211
2020-10-21,HU,50180,1259
2020-10-22,HU,52212,1305
2020-10-23,HU,54278,1352
2020-10-24,HU,56098,1390
2020-10-25,HU,59247,1425
2020-10-26,HU,61563,1472
2020-10-27,HU,63642,1535
2020-10-28,HU,65933,1578
2020-10-29,HU,68127,1634
2020-10-30,HU,71413,1699
2020-10-31,HU,75321,1750
2020-11-01,HU,79199,1819
2020-11-02,HU,82780,1889
2020-11-03,HU,86769,1973
2020-11-04,HU,90988,2063
2020-11-05,HU,94916,2147
2020-11-06,HU,99625,2250
2020-11-07,HU,104943,2357
2020-11-08,HU,109616,2438
2020-11-09,HU,114778,2493
2020-11-10,HU,118918,2596
2020-11-11,HU,122863,2697
2020-11-12,HU,126790,2784
2020-11-13,HU,131887,2883
2020-11-14,HU,136723,2990
2020-11-15,HU,140961,3097
2020-11-16,HU,147456,3190
2020-11-17,HU,152659,3281
2020-11-18,HU,156949,3380
2020-11-19,HU,161461,3472
2020-11-20,HU,165901,3568
2020-11-21,HU,170298,3689
2020-11-22,HU,174618,3800
2020-11-23,HU,177952,3891
2020-11-24,HU,181881,4008
2020-11-25,HU,185687,4114
2020-11-26,HU,192047,4229
2020-11-27,HU,198440,4364
2020-11-28,HU,204708,4516
2020-11-29,HU,211527,4672
2020-11-30,HU,217122,4823
2020-12-01,HU,221073,4977
2020-12-02,HU,225209,5142
2020-12-03,HU,231844,5324
2020-12-04,HU,238056,5513
2020-12-05,HU,243581,5706
2020-12-06,HU,250278,5868
2020-12-07,HU,254148,5984
2020-12-08,HU,256367,6120
2020-12-09,HU,259588,6280
2020-12-10,HU,265003,6451
2020-12-11,HU,271200,6622
2020-12-12,HU,276247,6784
2020-12-13,HU,280400,6965
2020-12-14,HU,283870,7130
2020-12-15,HU,285763,7237
2020-12-16,HU,288567,7381
2020-12-17,HU,291549,7538
2020-12-18,HU,295977,7725
2020-12-19,HU,300022,7914
2020-12-20,HU,302989,8099
2020-12-21,HU,305130,8282
2020-12-22,HU,306368,8462
2020-12-23,HU,308262,8616
2020-12-24,HU,311554,8729
2020-12-25,HU,314164,8833
2020-12-26,HU,315362,8951
2020-12-27,HU,316060,9047
2020-12-28,HU,316669,9161
2020-12-29,HU,317571,9292
2020-12-30,HU,319543,9429
2020-12-31,HU,322514,9537
2020-02-28,IS,1,0 # wgArticleId=63299295 wgCurRevisionId=1021560105 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Iceland_medical_cases_chart&oldid=1021560105&action=edit
2020-03-01,IS,3,0
2020-03-02,IS,9,0
2020-03-03,IS,16,0
2020-03-04,IS,26,0
2020-03-05,IS,37,0
2020-03-06,IS,45,0
2020-03-07,IS,50,0
2020-03-08,IS,58,0
2020-03-09,IS,65,0
2020-03-10,IS,81,0
2020-03-11,IS,90,0
2020-03-12,IS,117,0
2020-03-13,IS,138,0
2020-03-14,IS,161,0
2020-03-15,IS,180,0
2020-03-16,IS,199,0
2020-03-17,IS,247,1
2020-03-18,IS,330,1
2020-03-19,IS,409,1
2020-03-20,IS,473,1
2020-03-21,IS,568,1
2020-03-22,IS,588,1
2020-03-23,IS,648,2
2020-03-24,IS,737,2
2020-03-25,IS,802,2
2020-03-26,IS,890,2
2020-03-27,IS,963,2
2020-03-28,IS,1020,2
2020-03-29,IS,1086,2
2020-03-30,IS,1135,2
2020-03-31,IS,1220,2
2020-04-01,IS,1319,4
2020-04-02,IS,1364,4
2020-04-03,IS,1417,4
2020-04-04,IS,1486,4
2020-04-05,IS,1562,6
2020-04-06,IS,1586,6
2020-04-07,IS,1616,6
2020-04-08,IS,1648,6
2020-04-09,IS,1675,7
2020-04-10,IS,1689,8
2020-04-11,IS,1701,8
2020-04-12,IS,1711,8
2020-04-13,IS,1720,8
2020-04-14,IS,1727,8
2020-04-15,IS,1739,8
2020-04-16,IS,1754,9
2020-04-17,IS,1760,9
2020-04-18,IS,1771,9
2020-04-19,IS,1773,10
2020-04-20,IS,1778,10
2020-04-21,IS,1785,10
2020-04-22,IS,1789,10
2020-04-23,IS,1789,10
2020-04-24,IS,1790,10
2020-04-25,IS,1792,10
2020-04-26,IS,1792,10
2020-04-27,IS,1795,10
2020-04-28,IS,1797,10
2020-04-29,IS,1797,10
2020-04-30,IS,1798,10
2020-05-01,IS,1798,10
2020-05-02,IS,1799,10
2020-05-03,IS,1799,10
2020-05-04,IS,1799,10
2020-05-05,IS,1799,10
2020-05-06,IS,1801,10
2020-05-07,IS,1801,10
2020-05-08,IS,1801,10
2020-05-09,IS,1801,10
2020-05-11,IS,1801,10
2020-05-12,IS,1802,10
2020-05-14,IS,1802,10
2020-05-15,IS,1802,10
2020-05-18,IS,1802,10
2020-05-20,IS,1803,10
2020-05-21,IS,1803,10
2020-05-22,IS,1804,10
2020-05-25,IS,1804,10
2020-05-26,IS,1805,10
2020-05-28,IS,1805,10
2020-05-29,IS,1806,10
2020-06-05,IS,1807,10
2020-06-10,IS,1807,10
2020-06-12,IS,1808,10
2020-06-13,IS,1810,10
2020-06-15,IS,1812,10
2020-06-16,IS,1815,10
2020-06-17,IS,1816,10
2020-06-18,IS,1819,10
2020-06-19,IS,1822,10
2020-06-20,IS,1823,10
2020-06-22,IS,1824,10
2020-06-23,IS,1827,10
2020-06-24,IS,1830,10
2020-06-25,IS,1832,10
2020-06-26,IS,1836,10
2020-06-27,IS,1838,10
2020-06-28,IS,1840,10
2020-06-29,IS,1842,10
2020-06-30,IS,1847,10
2020-07-01,IS,1850,10
2020-07-02,IS,1855,10
2020-07-03,IS,1860,10
2020-07-04,IS,1863,10
2020-07-05,IS,1866,10
2020-07-06,IS,1873,10
2020-07-07,IS,1880,10
2020-07-08,IS,1882,10
2020-07-09,IS,1886,10
2020-07-10,IS,1888,10
2020-07-11,IS,1896,10
2020-07-12,IS,1900,10
2020-07-13,IS,1905,10
2020-07-14,IS,1911,10
2020-07-15,IS,1914,10
2020-07-16,IS,1916,10
2020-07-17,IS,1922,10
2020-07-18,IS,1930,10
2020-07-19,IS,1839,10
2020-07-20,IS,1839,10
2020-07-21,IS,1840,10
2020-07-22,IS,1841,10
2020-07-23,IS,1843,10
2020-07-24,IS,1844,10
2020-07-25,IS,1847,10
2020-07-26,IS,1854,10
2020-07-27,IS,1857,10
2020-07-28,IS,1861,10
2020-07-29,IS,1872,10
2020-07-30,IS,1885,10
2020-07-31,IS,1893,10
2020-08-01,IS,1907,10
2020-08-02,IS,1915,10
2020-08-03,IS,1918,10
2020-08-04,IS,1926,10
2020-08-05,IS,1932,10
2020-08-06,IS,1952,10
2020-08-07,IS,1955,10
2020-08-08,IS,1958,10
2020-08-09,IS,1962,10
2020-08-10,IS,1968,10
2020-08-11,IS,1972,10
2020-08-12,IS,1978,10
2020-08-13,IS,1983,10
2020-08-14,IS,1999,10
2020-08-15,IS,2011,10
2020-08-16,IS,2014,10
2020-08-17,IS,2027,10
2020-08-18,IS,2035,10
2020-08-19,IS,2040,10
2020-08-20,IS,2050,10
2020-08-21,IS,2058,10
2020-08-22,IS,2064,10
2020-08-23,IS,2073,10
2020-08-24,IS,2077,10
2020-08-25,IS,2082,10
2020-08-26,IS,2087,10
2020-08-27,IS,2092,10
2020-08-28,IS,2100,10
2020-08-29,IS,2105,10
2020-08-30,IS,2107,10
2020-08-31,IS,2116,10
2020-09-01,IS,2121,10
2020-09-02,IS,2128,10
2020-09-03,IS,2135,10
2020-09-04,IS,2136,10
2020-09-05,IS,2141,10
2020-09-06,IS,2143,10
2020-09-07,IS,2150,10
2020-09-08,IS,2153,10
2020-09-09,IS,2157,10
2020-09-10,IS,2161,10
2020-09-11,IS,2162,10
2020-09-12,IS,2165,10
2020-09-13,IS,2168,10
2020-09-14,IS,2174,10
2020-09-15,IS,2189,10
2020-09-16,IS,2206,10
2020-09-17,IS,2230,10
2020-09-18,IS,2307,10
2020-09-19,IS,2346,10
2020-09-20,IS,2377,10
2020-09-21,IS,2419,10
2020-09-22,IS,2476,10
2020-09-23,IS,2512,10
2020-09-24,IS,2561,10
2020-09-25,IS,2601,10
2020-09-26,IS,2623,10
2020-09-27,IS,2663,10
2020-09-28,IS,2695,10
2020-09-29,IS,2728,10
2020-09-30,IS,2769,10
2020-10-01,IS,2809,10
2020-10-02,IS,2872,10
2020-10-03,IS,2921,10
2020-10-04,IS,2980,10
2020-10-05,IS,3081,10
2020-10-06,IS,3172,10
2020-10-07,IS,3267,10
2020-10-08,IS,3373,10
2020-10-09,IS,3460,10
2020-10-10,IS,3526,10
2020-10-11,IS,3582,10
2020-10-12,IS,3668,10
2020-10-13,IS,3757,10
2020-10-14,IS,3837,10
2020-10-15,IS,3929,11
2020-10-16,IS,3998,11
2020-10-17,IS,4055,11
2020-10-18,IS,4101,11
2020-10-19,IS,4193,11
2020-10-20,IS,4230,11
2020-10-21,IS,4268,11
2020-10-22,IS,4308,11
2020-10-23,IS,4394,11
2020-10-24,IS,4448,11
2020-10-25,IS,4504,11
2020-10-26,IS,4574,11
2020-10-27,IS,4671,12
2020-10-28,IS,4719,13
2020-10-29,IS,4797,13
2020-10-30,IS,4865,13
2020-10-31,IS,4890,15
2020-11-01,IS,4931,16
2020-11-02,IS,4957,17
2020-11-03,IS,4989,17
2020-11-04,IS,5017,18
2020-11-05,IS,5039,18
2020-11-06,IS,5063,18
2020-11-07,IS,5078,20
2020-11-08,IS,5101,23
2020-11-09,IS,5114,24
2020-11-10,IS,5142,24
2020-11-11,IS,5160,25
2020-11-12,IS,5170,25
2020-11-13,IS,5186,25
2020-11-14,IS,5189,25
2020-11-15,IS,5205,25
2020-11-16,IS,5215,25
2020-11-17,IS,5226,25
2020-11-18,IS,5231,26
2020-11-19,IS,5251,26
2020-11-20,IS,5269,26
2020-11-21,IS,5277,26
2020-11-22,IS,5289,26
2020-11-23,IS,5298,26
2020-11-24,IS,5312,26
2020-11-25,IS,5323,26
2020-11-26,IS,5346,26
2020-11-27,IS,5371,26
2020-11-28,IS,5381,26
2020-11-29,IS,5392,26
2020-11-30,IS,5413,27
2020-12-01,IS,5433,27
2020-12-02,IS,5448,27
2020-12-03,IS,5462,27
2020-12-04,IS,5476,27
2020-12-05,IS,5482,27
2020-12-06,IS,5496,27
2020-12-07,IS,5506,28
2020-12-08,IS,5516,28
2020-12-09,IS,5524,28
2020-12-10,IS,5539,28
2020-12-11,IS,5552,28
2020-12-12,IS,5557,28
2020-12-13,IS,5564,28
2020-12-14,IS,5571,28
2020-12-15,IS,5578,28
2020-12-16,IS,5588,28
2020-12-17,IS,5604,28
2020-12-18,IS,5621,28
2020-12-19,IS,5642,28
2020-12-20,IS,5656,28
2020-12-21,IS,5667,28
2020-12-22,IS,5683,28
2020-12-27,IS,5726,28
2020-12-28,IS,5736,29
2020-12-29,IS,5754,29
2020-02-29,IE,1,0 # wgArticleId=63310591 wgCurRevisionId=1021604037 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Republic_of_Ireland_medical_cases_chart&oldid=1021604037&action=edit
2020-03-03,IE,2,0
2020-03-04,IE,6,0
2020-03-05,IE,13,0
2020-03-06,IE,18,0
2020-03-07,IE,19,0
2020-03-08,IE,21,0
2020-03-09,IE,24,0
2020-03-10,IE,34,0
2020-03-11,IE,43,1
2020-03-12,IE,70,1
2020-03-13,IE,90,1
2020-03-14,IE,129,2
2020-03-15,IE,169,2
2020-03-16,IE,223,2
2020-03-17,IE,292,2
2020-03-18,IE,366,2
2020-03-20,IE,683,3
2020-03-21,IE,785,3
2020-03-22,IE,906,4
2020-03-23,IE,1125,6
2020-03-24,IE,1329,7
2020-03-25,IE,1564,9
2020-03-26,IE,1819,19
2020-03-27,IE,2121,22
2020-03-28,IE,2415,36
2020-03-29,IE,2615,46
2020-03-30,IE,2910,54
2020-03-31,IE,3235,71
2020-04-01,IE,3447,85
2020-04-02,IE,3849,98
2020-04-03,IE,4273,120
2020-04-04,IE,4604,137
2020-04-05,IE,4994,158
2020-04-06,IE,5481,174
2020-04-07,IE,6204,210
2020-04-08,IE,6589,235
2020-04-09,IE,7188,263
2020-04-10,IE,7873,288
2020-04-11,IE,8642,320
2020-04-12,IE,9358,334
2020-04-13,IE,10182,365
2020-04-14,IE,11195,406
2020-04-15,IE,12136,444
2020-04-16,IE,13176,486
2020-04-17,IE,13868,530
2020-04-18,IE,14610,571
2020-04-19,IE,15203,610
2020-04-20,IE,15652,687
2020-04-21,IE,16040,730
2020-04-22,IE,16671,769
2020-04-23,IE,17607,794
2020-04-24,IE,18184,1014
2020-04-25,IE,18561,1063
2020-04-26,IE,19262,1087
2020-04-27,IE,19648,1102
2020-04-28,IE,19877,1159
2020-04-29,IE,20253,1190
2020-04-30,IE,20612,1232
2020-05-01,IE,20833,1265
2020-05-02,IE,21176,1286
2020-05-03,IE,21506,1303
2020-05-04,IE,21772,1319
2020-05-05,IE,21983,1339
2020-05-06,IE,22248,1375
2020-05-07,IE,22385,1403
2020-05-08,IE,22541,1429
2020-05-09,IE,22760,1446
2020-05-10,IE,22996,1458
2020-05-11,IE,23135,1467
2020-05-12,IE,23242,1488
2020-05-13,IE,23401,1497
2020-05-14,IE,23583,1506
2020-05-15,IE,23956,1518
2020-05-16,IE,24048,1533
2020-05-17,IE,24112,1543
2020-05-18,IE,24200,1547
2020-05-19,IE,24251,1561
2020-05-20,IE,24315,1571
2020-05-21,IE,24391,1583
2020-05-22,IE,24506,1592
2020-05-23,IE,24582,1604
2020-05-24,IE,24639,1606
2020-05-25,IE,24698,1606
2020-05-26,IE,24735,1615
2020-05-27,IE,24803,1631
2020-05-28,IE,24841,1639
2020-05-29,IE,24876,1645
2020-05-30,IE,24929,1648
2020-05-31,IE,24990,1649
2020-06-01,IE,25062,1650
2020-06-02,IE,25066,1658
2020-06-03,IE,25111,1659
2020-06-04,IE,25142,1664
2020-06-05,IE,25163,1670
2020-06-06,IE,25183,1678
2020-06-07,IE,25201,1679
2020-06-08,IE,25207,1683
2020-06-09,IE,25215,1691
2020-06-10,IE,25231,1695
2020-06-11,IE,25238,1703
2020-06-12,IE,25250,1705
2020-06-13,IE,25295,1705
2020-06-14,IE,25303,1706
2020-06-15,IE,25321,1706
2020-06-16,IE,25334,1709
2020-06-17,IE,25341,1710
2020-06-18,IE,25355,1714
2020-06-19,IE,25368,1714
2020-06-20,IE,25374,1715
2020-06-21,IE,25379,1715
2020-06-22,IE,25383,1717
2020-06-23,IE,25391,1720
2020-06-24,IE,25396,1726
2020-06-25,IE,25405,1727
2020-06-26,IE,25414,1730
2020-06-27,IE,25437,1734
2020-06-28,IE,25439,1735
2020-06-29,IE,25462,1735
2020-06-30,IE,25473,1736
2020-07-01,IE,25477,1738
2020-07-02,IE,25489,1738
2020-07-03,IE,25498,1740
2020-07-04,IE,25509,1741
2020-07-05,IE,25527,1741
2020-07-06,IE,25531,1741
2020-07-07,IE,25538,1742
2020-07-08,IE,25542,1738
2020-07-09,IE,25565,1743
2020-07-10,IE,25589,1744
2020-07-11,IE,25611,1746
2020-07-12,IE,25628,1746
2020-07-13,IE,25638,1746
2020-07-14,IE,25670,1746
2020-07-15,IE,25683,1748
2020-07-16,IE,25698,1749
2020-07-17,IE,25730,1752
2020-07-18,IE,25750,1753
2020-07-19,IE,25760,1753
2020-07-20,IE,25766,1753
2020-07-21,IE,25802,1753
2020-07-22,IE,25819,1754
2020-07-23,IE,25826,1763
2020-07-24,IE,25845,1763
2020-07-25,IE,25869,1764
2020-07-26,IE,25881,1764
2020-07-27,IE,25892,1764
2020-07-28,IE,25929,1764
2020-07-29,IE,25942,1764
2020-07-30,IE,26027,1763
2020-07-31,IE,26065,1763
2020-08-01,IE,26109,1763
2020-08-02,IE,26162,1763
2020-08-03,IE,26208,1763
2020-08-04,IE,26253,1763
2020-08-05,IE,26303,1763
2020-08-06,IE,26372,1768
2020-08-07,IE,26470,1772
2020-08-08,IE,26644,1772
2020-08-09,IE,26712,1772
2020-08-10,IE,26768,1772
2020-08-11,IE,26801,1773
2020-08-12,IE,26838,1774
2020-08-13,IE,26929,1774
2020-08-14,IE,26995,1774
2020-08-15,IE,27191,1774
2020-08-16,IE,27257,1774
2020-08-17,IE,27313,1774
2020-08-18,IE,27499,1775
2020-08-19,IE,27547,1775
2020-08-20,IE,27676,1776
2020-08-21,IE,27755,1776
2020-08-22,IE,27908,1777
2020-08-23,IE,27969,1777
2020-08-24,IE,28116,1777
2020-08-25,IE,28201,1777
2020-08-26,IE,28363,1777
2020-08-27,IE,28453,1777
2020-08-28,IE,28578,1777
2020-08-29,IE,28720,1777
2020-08-30,IE,28760,1777
2020-08-31,IE,28811,1777
2020-09-01,IE,29025,1777
2020-09-02,IE,29114,1777
2020-09-03,IE,29206,1777
2020-09-04,IE,29303,1777
2020-09-05,IE,29534,1777
2020-09-06,IE,29672,1777
2020-09-07,IE,29774,1777
2020-09-08,IE,30080,1778
2020-09-09,IE,30164,1781
2020-09-10,IE,30360,1781
2020-09-11,IE,30571,1781
2020-09-12,IE,30730,1783
2020-09-13,IE,30985,1784
2020-09-14,IE,31192,1784
2020-09-15,IE,31549,1787
2020-09-16,IE,31799,1788
2020-09-17,IE,32023,1789
2020-09-18,IE,32271,1792
2020-09-19,IE,32538,1792
2020-09-20,IE,32933,1792
2020-09-21,IE,33121,1792
2020-09-22,IE,33444,1792
2020-09-23,IE,33675,1794
2020-09-24,IE,33994,1797
2020-09-25,IE,34315,1797
2020-09-26,IE,34560,1802
2020-09-27,IE,34990,1802
2020-09-28,IE,35377,1802
2020-09-29,IE,35740,1803
2020-09-30,IE,36155,1804
2020-10-01,IE,36597,1806
2020-10-02,IE,37063,1801
2020-10-03,IE,37668,1810
2020-10-04,IE,38032,1810
2020-10-05,IE,38549,1810
2020-10-06,IE,38973,1811
2020-10-07,IE,39584,1816
2020-10-08,IE,40086,1817
2020-10-09,IE,40703,1821
2020-10-10,IE,41714,1824
2020-10-11,IE,42528,1826
2020-10-12,IE,43351,1827
2020-10-13,IE,44159,1830
2020-10-14,IE,45243,1835
2020-10-15,IE,46429,1838
2020-10-16,IE,47427,1841
2020-10-17,IE,48678,1849
2020-10-18,IE,49962,1852
2020-10-19,IE,50993,1852
2020-10-20,IE,52256,1865
2020-10-21,IE,53422,1868
2020-10-22,IE,54476,1871
2020-10-23,IE,55261,1878
2020-10-24,IE,56108,1882
2020-10-25,IE,57128,1882
2020-10-26,IE,58067,1885
2020-10-27,IE,58767,1890
2020-10-28,IE,59434,1896
2020-10-29,IE,60297,1902
2020-10-30,IE,61059,1908
2020-10-31,IE,61456,1913
2020-11-01,IE,62002,1915
2020-11-02,IE,62750,1917
2020-11-03,IE,63048,1922
2020-11-04,IE,63483,1930
2020-11-05,IE,64046,1933
2020-11-06,IE,64538,1940
2020-11-07,IE,64855,1945
2020-11-08,IE,65394,1947
2020-11-09,IE,65659,1948
2020-11-10,IE,65889,1963
2020-11-11,IE,66247,1965
2020-11-12,IE,66632,1965
2020-11-13,IE,67099,1972
2020-11-14,IE,67526,1978
2020-11-15,IE,67903,1979
2020-11-16,IE,68356,1984
2020-11-17,IE,68686,1995
2020-11-18,IE,69058,2006
2020-11-19,IE,69487,2010
2020-11-20,IE,69802,2018
2020-11-21,IE,70143,2022
2020-11-22,IE,70461,2023
2020-11-23,IE,70711,2022
2020-11-24,IE,70930,2028
2020-11-25,IE,71187,2033
2020-11-26,IE,71494,2036
2020-11-27,IE,71699,2043
2020-11-28,IE,71942,2050
2020-11-29,IE,72241,2052
2020-11-30,IE,72544,2053
2020-12-01,IE,72798,2069
2020-12-02,IE,73066,2074
2020-12-03,IE,73228,2080
2020-12-04,IE,73491,2086
2020-12-05,IE,73948,2099
2020-12-06,IE,74246,2099
2020-12-07,IE,74468,2099
2020-12-08,IE,74682,2097
2020-12-09,IE,74900,2102
2020-12-10,IE,75203,2117
2020-12-11,IE,75507,2120
2020-12-12,IE,75756,2123
2020-12-13,IE,76185,2124
2020-12-14,IE,76449,2126
2020-12-15,IE,76776,2134
2020-12-16,IE,77197,2140
2020-12-17,IE,77678,2143
2020-12-18,IE,78254,2149
2020-12-19,IE,78776,2154
2020-12-20,IE,79542,2158
2020-12-21,IE,80267,2158
2020-12-22,IE,81228,2171
2020-12-23,IE,82155,2184
2020-12-24,IE,83073,2192
2020-12-25,IE,84098,2194
2020-12-26,IE,85394,2200
2020-12-27,IE,86129,2204
2020-12-28,IE,86894,2205
2020-12-29,IE,88439,2213
2020-12-30,IE,90157,2226
2020-12-31,IE,91779,2237
2020-01-31,IT,2,0 # wgArticleId=63223451 wgCurRevisionId=1021608813 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Italy_medical_cases_chart&oldid=1021608813&action=edit
2020-02-06,IT,3,0
2020-02-21,IT,20,1
2020-02-22,IT,79,2
2020-02-23,IT,150,3
2020-02-24,IT,229,6
2020-02-25,IT,322,10
2020-02-26,IT,445,12
2020-02-27,IT,650,17
2020-02-28,IT,888,21
2020-02-29,IT,1128,29
2020-03-01,IT,1694,34
2020-03-02,IT,2036,52
2020-03-03,IT,2502,79
2020-03-04,IT,3089,107
2020-03-05,IT,3858,148
2020-03-06,IT,4636,197
2020-03-07,IT,5883,233
2020-03-08,IT,7375,366
2020-03-09,IT,9172,463
2020-03-10,IT,10149,631
2020-03-11,IT,12462,827
2020-03-12,IT,15113,1016
2020-03-13,IT,17660,1266
2020-03-14,IT,21157,1441
2020-03-15,IT,24747,1809
2020-03-16,IT,27980,2158
2020-03-17,IT,31506,2503
2020-03-18,IT,35713,2978
2020-03-19,IT,41035,3405
2020-03-20,IT,47021,4032
2020-03-21,IT,53578,4825
2020-03-22,IT,59138,5476
2020-03-23,IT,63927,6077
2020-03-24,IT,69176,6820
2020-03-25,IT,74386,7503
2020-03-26,IT,80539,8215
2020-03-27,IT,86498,9134
2020-03-28,IT,92472,10023
2020-03-29,IT,97689,10779
2020-03-30,IT,101739,11591
2020-03-31,IT,105792,12428
2020-04-01,IT,110574,13155
2020-04-02,IT,115242,13915
2020-04-03,IT,119827,14681
2020-04-04,IT,124632,15362
2020-04-05,IT,128948,15887
2020-04-06,IT,132547,16523
2020-04-07,IT,135586,17127
2020-04-08,IT,139422,17669
2020-04-09,IT,143626,18279
2020-04-10,IT,147577,18849
2020-04-11,IT,152271,19468
2020-04-12,IT,156363,19899
2020-04-13,IT,159516,20465
2020-04-14,IT,162488,21067
2020-04-15,IT,165155,21645
2020-04-16,IT,168941,22170
2020-04-17,IT,172434,22745
2020-04-18,IT,175925,23227
2020-04-19,IT,178972,23660
2020-04-20,IT,181228,24114
2020-04-21,IT,183957,24648
2020-04-22,IT,187327,25085
2020-04-23,IT,189973,25549
2020-04-24,IT,192994,25969
2020-04-25,IT,195351,26384
2020-04-26,IT,197675,26644
2020-04-27,IT,199414,26977
2020-04-28,IT,201505,27359
2020-04-29,IT,203591,27682
2020-04-30,IT,205463,27967
2020-05-01,IT,207428,28236
2020-05-02,IT,209328,28710
2020-05-03,IT,210717,28884
2020-05-04,IT,211938,29079
2020-05-05,IT,213013,29315
2020-05-06,IT,214457,29684
2020-05-07,IT,215858,29958
2020-05-08,IT,217185,30201
2020-05-09,IT,218268,30395
2020-05-10,IT,219070,30560
2020-05-11,IT,219814,30739
2020-05-12,IT,221216,30911
2020-05-13,IT,222104,31106
2020-05-14,IT,223096,31368
2020-05-15,IT,223885,31610
2020-05-16,IT,224760,31763
2020-05-17,IT,225435,31908
2020-05-18,IT,225886,32007
2020-05-19,IT,226699,32169
2020-05-20,IT,227364,32330
2020-05-21,IT,228006,32486
2020-05-22,IT,228658,32616
2020-05-23,IT,229327,32735
2020-05-24,IT,229858,32785
2020-05-25,IT,230158,32877
2020-05-26,IT,230555,32955
2020-05-27,IT,231139,33072
2020-05-28,IT,231732,33142
2020-05-29,IT,232248,33229
2020-05-30,IT,232664,33340
2020-05-31,IT,232997,33415
2020-06-01,IT,233197,33475
2020-06-02,IT,233515,33530
2020-06-03,IT,233836,33601
2020-06-04,IT,234013,33689
2020-06-05,IT,234531,33774
2020-06-06,IT,234801,33846
2020-06-07,IT,234998,33899
2020-06-08,IT,235278,33964
2020-06-09,IT,235561,34043
2020-06-10,IT,235763,34114
2020-06-11,IT,236142,34167
2020-06-12,IT,236305,34223
2020-06-13,IT,236651,34301
2020-06-14,IT,236989,34345
2020-06-15,IT,237290,34371
2020-06-16,IT,237500,34405
2020-06-17,IT,237828,34448
2020-06-18,IT,238159,34514
2020-06-19,IT,238011,34561
2020-06-20,IT,238275,34610
2020-06-21,IT,238499,34643
2020-06-22,IT,238720,34657
2020-06-23,IT,238833,34675
2020-06-24,IT,239410,34644
2020-06-25,IT,239706,34678
2020-06-26,IT,239961,34708
2020-06-27,IT,240136,34716
2020-06-28,IT,240310,34738
2020-06-29,IT,240436,34744
2020-06-30,IT,240578,34767
2020-07-01,IT,240760,34788
2020-07-02,IT,240961,34818
2020-07-03,IT,241184,34833
2020-07-04,IT,241419,34854
2020-07-05,IT,241611,34861
2020-07-06,IT,241819,34869
2020-07-07,IT,241956,34899
2020-07-08,IT,242149,34914
2020-07-09,IT,242363,34926
2020-07-10,IT,242639,34938
2020-07-11,IT,242827,34945
2020-07-12,IT,243061,34954
2020-07-13,IT,243230,34967
2020-07-14,IT,243344,34984
2020-07-15,IT,243506,34997
2020-07-16,IT,243736,35017
2020-07-17,IT,243967,35028
2020-07-18,IT,244216,35042
2020-07-19,IT,244434,35045
2020-07-20,IT,244624,35058
2020-07-21,IT,244752,35073
2020-07-22,IT,245032,35082
2020-07-23,IT,245338,35092
2020-07-24,IT,245590,35097
2020-07-25,IT,245864,35102
2020-07-26,IT,246118,35107
2020-07-27,IT,246286,35112
2020-07-28,IT,246488,35123
2020-07-29,IT,246776,35129
2020-07-30,IT,247158,35132
2020-07-31,IT,247537,35141
2020-08-01,IT,247832,35146
2020-08-02,IT,248070,35154
2020-08-03,IT,248229,35166
2020-08-04,IT,248419,35171
2020-08-05,IT,248803,35181
2020-08-06,IT,249204,35187
2020-08-07,IT,249756,35190
2020-08-08,IT,250103,35203
2020-08-09,IT,250566,35205
2020-08-10,IT,250825,35209
2020-08-11,IT,251237,35215
2020-08-12,IT,251713,35225
2020-08-13,IT,252235,35231
2020-08-14,IT,252809,35234
2020-08-15,IT,253438,35392
2020-08-16,IT,253915,35396
2020-08-17,IT,254235,35400
2020-08-18,IT,254636,35405
2020-08-19,IT,255278,35412
2020-08-20,IT,256118,35416
2020-08-21,IT,257065,35427
2020-08-22,IT,258136,35430
2020-08-23,IT,259345,35437
2020-08-24,IT,260298,35441
2020-08-25,IT,261174,35445
2020-08-26,IT,262540,35458
2020-08-27,IT,263949,35463
2020-08-28,IT,265409,35472
2020-08-29,IT,266853,35473
2020-08-30,IT,268218,35477
2020-08-31,IT,269214,35483
2020-09-01,IT,270189,35491
2020-09-02,IT,271515,35497
2020-09-03,IT,272912,35507
2020-09-04,IT,274644,35518
2020-09-05,IT,276338,35534
2020-09-06,IT,277634,35541
2020-09-07,IT,278784,35553
2020-09-08,IT,280153,35563
2020-09-09,IT,281583,35577
2020-09-10,IT,283180,35587
2020-09-11,IT,284796,35597
2020-09-12,IT,286297,35603
2020-09-13,IT,287753,35610
2020-09-14,IT,288761,35624
2020-09-15,IT,289990,35633
2020-09-16,IT,291442,35645
2020-09-17,IT,293025,35658
2020-09-18,IT,294932,35668
2020-09-19,IT,296569,35692
2020-09-20,IT,298156,35707
2020-09-21,IT,299506,35724
2020-09-22,IT,300897,35738
2020-09-23,IT,302537,35758
2020-09-24,IT,304323,35781
2020-09-25,IT,306235,35801
2020-09-26,IT,308104,35818
2020-09-27,IT,309870,35835
2020-09-28,IT,311364,35851
2020-09-29,IT,313011,35875
2020-09-30,IT,314861,35894
2020-10-01,IT,317409,35918
2020-10-02,IT,319908,35941
2020-10-03,IT,322751,35968
2020-10-04,IT,325329,35986
2020-10-05,IT,327586,36002
2020-10-06,IT,330263,36030
2020-10-07,IT,333940,36061
2020-10-08,IT,338398,36083
2020-10-09,IT,343770,36111
2020-10-10,IT,349494,36140
2020-10-11,IT,354950,36166
2020-10-12,IT,359569,36205
2020-10-13,IT,365467,36246
2020-10-14,IT,372799,36289
2020-10-15,IT,381602,36372
2020-10-16,IT,391611,36427
2020-10-17,IT,402536,36474
2020-10-18,IT,414241,36543
2020-10-19,IT,423578,36616
2020-10-20,IT,434449,36705
2020-10-21,IT,449648,36832
2020-10-22,IT,465726,36968
2020-10-23,IT,484869,37059
2020-10-24,IT,504509,37210
2020-10-25,IT,525782,37338
2020-10-26,IT,542789,37479
2020-10-27,IT,564778,37700
2020-10-28,IT,589766,37905
2020-10-29,IT,616595,38122
2020-10-30,IT,647674,38321
2020-10-31,IT,679430,38618
2020-11-01,IT,709335,38826
2020-11-02,IT,731588,39059
2020-11-03,IT,759829,39412
2020-11-04,IT,790377,39764
2020-11-05,IT,824879,40192
2020-11-06,IT,862681,40638
2020-11-07,IT,902490,41063
2020-11-08,IT,935104,41394
2020-11-09,IT,960373,41750
2020-11-10,IT,995463,42330
2020-11-11,IT,1028424,42953
2020-11-12,IT,1066401,43589
2020-11-13,IT,1107303,44139
2020-11-14,IT,1144552,44683
2020-11-15,IT,1178529,45229
2020-11-16,IT,1205881,45733
2020-11-17,IT,1238072,46464
2020-11-18,IT,1272352,47217
2020-11-19,IT,1308528,47870
2020-11-20,IT,1345767,48569
2020-11-21,IT,1380531,49261
2020-11-22,IT,1408868,49823
2020-11-23,IT,1431795,50453
2020-11-24,IT,1455022,51306
2020-11-25,IT,1480874,52028
2020-11-26,IT,1509875,52850
2020-11-27,IT,1538217,53677
2020-11-28,IT,1564532,54363
2020-11-29,IT,1585178,54904
2020-11-30,IT,1601554,55576
2020-12-01,IT,1620901,56361
2020-12-02,IT,1641610,57045
2020-12-03,IT,1664829,58038
2020-12-04,IT,1688939,58852
2020-12-05,IT,1709991,59514
2020-12-06,IT,1728878,60078
2020-12-07,IT,1742557,60606
2020-12-08,IT,1757394,61240
2020-12-09,IT,1770149,61739
2020-12-10,IT,1787147,62626
2020-12-11,IT,1805873,63387
2020-12-12,IT,1825775,64036
2020-12-13,IT,1843712,64520
2020-12-14,IT,1855737,65011
2020-12-15,IT,1870576,65857
2020-12-16,IT,1888144,66537
2020-12-17,IT,1906377,67220
2020-12-18,IT,1921778,67894
2020-12-19,IT,1938083,68447
2020-12-20,IT,1953185,68799
2020-12-21,IT,1964054,69214
2020-12-22,IT,1977370,69842
2020-12-23,IT,1991278,70395
2020-12-24,IT,2009317,70900
2020-12-25,IT,2028354,71359
2020-12-26,IT,2038759,71620
2020-12-27,IT,2047696,71925
2020-12-28,IT,2056277,72370
2020-12-29,IT,2067487,73029
2020-12-30,IT,2083689,73604
2020-12-31,IT,2107166,74159
2020-03-13,XK,2,0 # wgArticleId=63389289 wgCurRevisionId=1019635691 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Kosovo_medical_cases_chart&oldid=1019635691&action=edit
2020-03-14,XK,5,0
2020-03-15,XK,9,0
2020-03-16,XK,15,0
2020-03-17,XK,19,0
2020-03-18,XK,20,0
2020-03-19,XK,21,0
2020-03-20,XK,24,0
2020-03-21,XK,30,0
2020-03-22,XK,33,1
2020-03-23,XK,61,1
2020-03-24,XK,63,1
2020-03-25,XK,71,1
2020-03-26,XK,86,1
2020-03-27,XK,88,1
2020-03-28,XK,91,1
2020-03-29,XK,94,1
2020-03-30,XK,106,1
2020-03-31,XK,112,1
2020-04-01,XK,125,1
2020-04-02,XK,126,1
2020-04-03,XK,132,1
2020-04-04,XK,140,1
2020-04-05,XK,145,1
2020-04-06,XK,165,3
2020-04-07,XK,184,5
2020-04-08,XK,224,6
2020-04-09,XK,227,7
2020-04-10,XK,250,7
2020-04-11,XK,283,7
2020-04-12,XK,362,7
2020-04-13,XK,377,8
2020-04-14,XK,387,8
2020-04-15,XK,423,9
2020-04-16,XK,449,11
2020-04-17,XK,480,12
2020-04-18,XK,510,12
2020-04-19,XK,561,12
2020-04-20,XK,598,15
2020-04-21,XK,604,18
2020-04-22,XK,630,18
2020-04-23,XK,669,19
2020-04-24,XK,703,19
2020-04-25,XK,731,20
2020-04-26,XK,763,22
2020-04-27,XK,780,25
2020-04-28,XK,790,25
2020-04-29,XK,799,25
2020-04-30,XK,806,25
2020-05-01,XK,813,25
2020-05-02,XK,823,25
2020-05-03,XK,851,25
2020-05-04,XK,855,26
2020-05-05,XK,856,26
2020-05-06,XK,860,26
2020-05-07,XK,861,27
2020-05-08,XK,862,28
2020-05-09,XK,870,28
2020-05-10,XK,884,28
2020-05-11,XK,895,28
2020-05-12,XK,919,29
2020-05-13,XK,927,29
2020-05-14,XK,945,29
2020-05-15,XK,955,29
2020-05-16,XK,978,29
2020-05-17,XK,985,29
2020-05-18,XK,988,29
2020-05-19,XK,989,29
2020-05-20,XK,1003,29
2020-05-21,XK,1004,29
2020-05-22,XK,1025,29
2020-05-23,XK,1032,29
2020-05-24,XK,1032,29
2020-05-25,XK,1038,30
2020-05-26,XK,1047,30
2020-05-27,XK,1048,30
2020-05-28,XK,1052,30
2020-05-29,XK,1064,30
2020-05-30,XK,1070,30
2020-05-31,XK,1083,30
2020-06-01,XK,1110,30
2020-06-02,XK,1123,30
2020-06-03,XK,1142,30
2020-06-04,XK,1147,30
2020-06-05,XK,1158,30
2020-06-06,XK,1194,31
2020-06-07,XK,1234,31
2020-06-08,XK,1263,31
2020-06-09,XK,1269,31
2020-06-10,XK,1298,31
2020-06-11,XK,1326,31
2020-06-12,XK,1384,31
2020-06-13,XK,1437,32
2020-06-14,XK,1486,33
2020-06-15,XK,1615,33
2020-06-16,XK,1756,34
2020-06-17,XK,1833,34
2020-06-18,XK,1916,34
2020-06-19,XK,1998,34
2020-06-20,XK,2073,35
2020-06-21,XK,2169,36
2020-06-22,XK,2216,38
2020-06-23,XK,2268,39
2020-06-24,XK,2363,40
2020-06-25,XK,2432,42
2020-06-26,XK,2494,44
2020-06-27,XK,2590,48
2020-06-28,XK,2677,49
2020-06-29,XK,2799,50
2020-06-30,XK,2878,51
2020-07-01,XK,2991,54
2020-07-02,XK,3064,55
2020-07-03,XK,3178,58
2020-07-04,XK,3356,66
2020-07-05,XK,3508,75
2020-07-06,XK,3703,79
2020-07-07,XK,3886,82
2020-07-08,XK,4100,86
2020-07-09,XK,4307,94
2020-07-10,XK,4512,97
2020-07-11,XK,4715,101
2020-07-12,XK,4931,102
2020-07-13,XK,5118,108
2020-07-14,XK,5118,108
2020-07-15,XK,5237,112
2020-07-16,XK,5369,118
2020-07-17,XK,5472,124
2020-07-18,XK,5617,130
2020-07-19,XK,5735,135
2020-07-20,XK,5877,139
2020-07-21,XK,6045,144
2020-07-22,XK,6286,150
2020-07-23,XK,6467,158
2020-07-24,XK,6680,164
2020-07-25,XK,6917,169
2020-07-26,XK,7137,177
2020-07-27,XK,7413,185
2020-07-28,XK,7652,192
2020-07-29,XK,7846,196
2020-07-30,XK,8104,212
2020-07-31,XK,8330,227
2020-08-01,XK,8554,236
2020-08-02,XK,8799,249
2020-08-03,XK,9049,256
2020-08-04,XK,9274,269
2020-08-05,XK,9492,284
2020-08-06,XK,9688,300
2020-08-07,XK,9869,303
2020-08-08,XK,10059,315
2020-08-09,XK,10247,327
2020-08-10,XK,10419,341
2020-08-11,XK,10590,354
2020-08-12,XK,10795,365
2020-08-13,XK,10988,373
2020-08-14,XK,11130,381
2020-08-15,XK,11275,390
2020-08-16,XK,11416,401
2020-08-17,XK,11545,410
2020-08-18,XK,11686,416
2020-08-19,XK,11848,425
2020-08-20,XK,12006,438
2020-08-21,XK,12168,448
2020-08-22,XK,12337,457
2020-08-23,XK,12448,467
2020-08-24,XK,12547,480
2020-08-25,XK,12683,488
2020-08-26,XK,12840,492
2020-08-27,XK,12981,498
2020-08-28,XK,13100,499
2020-08-29,XK,13215,508
2020-08-30,XK,13334,516
2020-08-31,XK,13454,525
2020-09-01,XK,13601,533
2020-09-02,XK,13713,539
2020-09-04,XK,13791,548
2020-09-04,XK,13910,551
2020-09-05,XK,14027,556
2020-09-06,XK,14119,563
2020-09-07,XK,14204,568
2020-09-08,XK,14301,568
2020-09-09,XK,14377,574
2020-09-10,XK,14446,581
2020-09-11,XK,14496,586
2020-09-12,XK,14566,589
2020-09-13,XK,14637,596
2020-09-14,XK,14692,600
2020-09-15,XK,14763,601
2020-09-16,XK,14839,604
2020-09-17,XK,14882,607
2020-09-18,XK,14939,611
2020-09-19,XK,15002,611
2020-09-20,XK,15063,613
2020-09-21,XK,15142,615
2020-09-22,XK,15208,615
2020-09-23,XK,15270,616
2020-09-24,XK,15333,616
2020-09-25,XK,15379,617
2020-09-26,XK,15425,619
2020-09-27,XK,15472,622
2020-09-28,XK,15520,625
2020-09-29,XK,15574,625
2020-09-30,XK,15620,625
2020-10-01,XK,15663,627
2020-10-02,XK,15705,627
2020-10-03,XK,15758,630
2020-10-04,XK,15814,630
2020-10-05,XK,15855,632
2020-10-06,XK,15889,635
2020-10-07,XK,15938,638
2020-10-08,XK,15971,638
2020-10-09,XK,16050,640
2020-10-10,XK,16130,645
2020-10-11,XK,16179,647
2020-10-12,XK,16247,648
2020-10-13,XK,16345,649
2020-10-14,XK,16425,650
2020-10-15,XK,16502,650
2020-10-16,XK,16606,652
2020-10-17,XK,16754,652
2020-10-18,XK,16891,653
2020-10-19,XK,17009,656
2020-10-20,XK,17139,657
2020-10-21,XK,17263,657
2020-10-22,XK,17422,657
2020-10-23,XK,17591,659
2020-10-24,XK,17757,661
2020-10-25,XK,17943,663
2020-10-26,XK,18148,666
2020-10-27,XK,18345,669
2020-10-28,XK,18626,673
2020-10-29,XK,18910,674
2020-10-30,XK,19328,678
2020-10-31,XK,19842,681
2020-11-01,XK,20179,688
2020-11-02,XK,20655,697
2020-11-03,XK,20989,705
2020-11-04,XK,21545,714
2020-11-05,XK,22206,720
2020-11-06,XK,22934,732
2020-11-07,XK,23425,744
2020-11-08,XK,24155,755
2020-11-09,XK,24792,768
2020-11-10,XK,25388,773
2020-11-11,XK,26121,777
2020-11-12,XK,26888,785
2020-11-13,XK,27851,798
2020-11-14,XK,28616,809
2020-11-15,XK,29117,822
2020-11-16,XK,29805,833
2020-11-17,XK,30495,849
2020-11-18,XK,31215,860
2020-11-19,XK,32022,874
2020-11-20,XK,32877,885
2020-11-21,XK,33588,904
2020-11-22,XK,34295,914
2020-11-23,XK,34940,926
2020-11-24,XK,35549,939
2020-11-25,XK,36253,948
2020-11-26,XK,37028,963
2020-11-27,XK,37792,975
2020-11-28,XK,38431,989
2020-11-29,XK,39057,1005
2020-11-30,XK,39596,1016
2020-12-01,XK,40117,1026
2020-12-02,XK,40672,1040
2020-12-03,XK,41299,1062
2020-12-04,XK,41777,1073
2020-12-05,XK,42377,1087
2020-12-06,XK,42805,1106
2020-12-07,XK,43324,1120
2020-12-08,XK,43881,1137
2020-12-09,XK,44442,1148
2020-12-10,XK,45004,1161
2020-12-11,XK,45594,1174
2020-12-12,XK,46118,1186
2020-12-13,XK,46580,1198
2020-12-14,XK,46909,1203
2020-12-15,XK,47203,1220
2020-12-16,XK,47499,1225
2020-12-17,XK,47952,1233
2020-12-18,XK,48337,1240
2020-12-19,XK,48682,1248
2020-12-20,XK,48905,1256
2020-12-21,XK,49169,1262
2020-12-22,XK,49306,1272
2020-12-23,XK,49577,1284
2020-12-24,XK,49866,1290
2020-12-25,XK,50135,1298
2020-12-26,XK,50405,1305
2020-03-02,LV,1,0 # wgArticleId=63353757 wgCurRevisionId=1015722250 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Latvia_medical_cases_chart&oldid=1015722250&action=edit
2020-03-08,LV,2,0
2020-03-09,LV,6,0
2020-03-10,LV,8,0
2020-03-11,LV,10,0
2020-03-12,LV,16,0
2020-03-13,LV,17,0
2020-03-14,LV,26,0
2020-03-15,LV,30,0
2020-03-16,LV,34,0
2020-03-17,LV,49,0
2020-03-18,LV,71,0
2020-03-19,LV,86,0
2020-03-20,LV,111,0
2020-03-21,LV,124,0
2020-03-22,LV,139,0
2020-03-23,LV,180,0
2020-03-24,LV,197,0
2020-03-25,LV,221,0
2020-03-26,LV,244,0
2020-03-27,LV,280,0
2020-03-28,LV,305,0
2020-03-29,LV,347,0
2020-03-30,LV,376,0
2020-03-31,LV,398,0
2020-04-01,LV,446,0
2020-04-02,LV,458,1
2020-04-03,LV,493,1
2020-04-04,LV,509,1
2020-04-05,LV,533,1
2020-04-06,LV,542,1
2020-04-07,LV,548,2
2020-04-08,LV,577,2
2020-04-09,LV,589,3
2020-04-10,LV,612,3
2020-04-11,LV,630,3
2020-04-12,LV,651,5
2020-04-13,LV,655,5
2020-04-14,LV,657,5
2020-04-15,LV,666,5
2020-04-16,LV,675,5
2020-04-17,LV,682,5
2020-04-18,LV,712,5
2020-04-19,LV,727,5
2020-04-20,LV,739,5
2020-04-21,LV,748,9
2020-04-22,LV,761,11
2020-04-23,LV,778,11
2020-04-24,LV,784,12
2020-04-25,LV,804,12
2020-04-26,LV,812,12
2020-04-27,LV,818,13
2020-04-28,LV,836,13
2020-04-29,LV,849,15
2020-04-30,LV,858,15
2020-05-01,LV,870,16
2020-05-02,LV,871,16
2020-05-03,LV,879,16
2020-05-04,LV,896,16
2020-05-05,LV,896,17
2020-05-06,LV,900,17
2020-05-07,LV,909,18
2020-05-08,LV,928,18
2020-05-09,LV,930,18
2020-05-10,LV,939,18
2020-05-11,LV,946,18
2020-05-12,LV,950,18
2020-05-13,LV,951,19
2020-05-14,LV,962,19
2020-05-15,LV,970,19
2020-05-16,LV,997,19
2020-05-17,LV,1008,19
2020-05-18,LV,1009,19
2020-05-19,LV,1012,21
2020-05-20,LV,1016,21
2020-05-21,LV,1025,22
2020-05-22,LV,1030,22
2020-05-23,LV,1046,22
2020-05-24,LV,1047,22
2020-05-25,LV,1049,22
2020-05-26,LV,1053,22
2020-05-27,LV,1057,23
2020-05-28,LV,1061,24
2020-05-29,LV,1064,24
2020-05-30,LV,1065,24
2020-05-31,LV,1066,24
2020-06-01,LV,1066,24
2020-06-02,LV,1071,24
2020-06-03,LV,1079,24
2020-06-04,LV,1082,25
2020-06-05,LV,1085,25
2020-06-06,LV,1086,25
2020-06-07,LV,1088,25
2020-06-08,LV,1088,26
2020-06-09,LV,1089,26
2020-06-10,LV,1092,26
2020-06-11,LV,1094,26
2020-06-12,LV,1096,27
2020-06-13,LV,1097,28
2020-06-16,LV,1098,28
2020-06-17,LV,1104,30
2020-06-18,LV,1108,30
2020-06-19,LV,1110,30
2020-06-20,LV,1111,30
2020-06-26,LV,1112,30
2020-06-27,LV,1115,30
2020-06-28,LV,1116,30
2020-06-29,LV,1117,30
2020-06-30,LV,1118,30
2020-07-01,LV,1121,30
2020-07-02,LV,1122,30
2020-07-03,LV,1122,30
2020-07-04,LV,1123,30
2020-07-05,LV,1124,30
2020-07-06,LV,1127,30
2020-07-07,LV,1134,30
2020-07-08,LV,1141,30
2020-07-09,LV,1154,30
2020-07-10,LV,1165,30
2020-07-11,LV,1173,30
2020-07-12,LV,1173,30
2020-07-13,LV,1174,31
2020-07-14,LV,1174,31
2020-07-15,LV,1178,31
2020-07-16,LV,1179,31
2020-07-17,LV,1185,31
2020-07-18,LV,1189,31
2020-07-19,LV,1192,31
2020-07-20,LV,1192,31
2020-07-21,LV,1193,31
2020-07-22,LV,1197,31
2020-07-23,LV,1203,31
2020-07-24,LV,1205,31
2020-07-25,LV,1206,31
2020-07-26,LV,1219,31
2020-07-27,LV,1219,31
2020-07-28,LV,1220,31
2020-07-29,LV,1224,31
2020-07-30,LV,1228,31
2020-07-31,LV,1231,32
2020-08-01,LV,1238,32
2020-08-02,LV,1243,32
2020-08-03,LV,1246,32
2020-08-04,LV,1249,32
2020-08-05,LV,1257,32
2020-08-06,LV,1275,32
2020-08-07,LV,1281,32
2020-08-08,LV,1288,32
2020-08-09,LV,1290,32
2020-08-10,LV,1290,32
2020-08-11,LV,1293,32
2020-08-12,LV,1303,32
2020-08-13,LV,1307,32
2020-08-14,LV,1308,32
2020-08-15,LV,1315,32
2020-08-16,LV,1322,32
2020-08-17,LV,1323,32
2020-08-18,LV,1323,33
2020-08-19,LV,1326,33
2020-08-20,LV,1327,33
2020-08-21,LV,1330,33
2020-08-22,LV,1333,33
2020-08-23,LV,1337,33
2020-08-24,LV,1337,33
2020-08-25,LV,1342,33
2020-08-26,LV,1360,33
2020-08-27,LV,1366,34
2020-08-28,LV,1375,34
2020-08-29,LV,1381,34
2020-08-30,LV,1393,34
2020-08-31,LV,1396,34
2020-09-01,LV,1404,34
2020-09-02,LV,1406,34
2020-09-03,LV,1410,34
2020-09-04,LV,1416,35
2020-09-05,LV,1425,35
2020-09-06,LV,1428,35
2020-09-07,LV,1429,35
2020-09-08,LV,1432,35
2020-09-09,LV,1443,35
2020-09-10,LV,1448,35
2020-09-11,LV,1459,35
2020-09-12,LV,1464,35
2020-09-13,LV,1474,35
2020-09-14,LV,1477,35
2020-09-15,LV,1482,35
2020-09-16,LV,1486,35
2020-09-17,LV,1494,36
2020-09-18,LV,1498,36
2020-09-19,LV,1515,36
2020-09-20,LV,1525,36
2020-09-21,LV,1526,36
2020-09-22,LV,1560,36
2020-09-23,LV,1572,36
2020-09-24,LV,1594,36
2020-09-25,LV,1625,36
2020-09-26,LV,1654,36
2020-09-27,LV,1676,36
2020-09-28,LV,1697,36
2020-09-29,LV,1729,37
2020-09-30,LV,1824,37
2020-10-01,LV,1868,37
2020-10-02,LV,1945,38
2020-10-03,LV,2019,38
2020-10-04,LV,2086,38
2020-10-05,LV,2126,39
2020-10-06,LV,2194,40
2020-10-07,LV,2261,40
2020-10-08,LV,2370,40
2020-10-09,LV,2507,40
2020-10-10,LV,2596,40
2020-10-11,LV,2670,40
2020-10-12,LV,2765,40
2020-10-13,LV,2840,41
2020-10-14,LV,2942,41
2020-10-15,LV,3056,41
2020-10-16,LV,3204,42
2020-10-17,LV,3392,42
2020-10-18,LV,3450,43
2020-10-19,LV,3494,43
2020-10-20,LV,3609,46
2020-10-21,LV,3797,48
2020-10-22,LV,3958,49
2020-10-23,LV,4208,50
2020-10-24,LV,4467,54
2020-10-25,LV,4678,54
2020-10-26,LV,4757,60
2020-10-27,LV,4893,63
2020-10-28,LV,5144,63
2020-10-29,LV,5395,64
2020-10-30,LV,5679,69
2020-10-31,LV,5894,71
2020-11-01,LV,6136,74
2020-11-02,LV,6268,77
2020-11-03,LV,6439,79
2020-11-04,LV,6752,85
2020-11-05,LV,7119,88
2020-11-06,LV,7476,95
2020-11-07,LV,7880,96
2020-11-08,LV,8095,99
2020-11-09,LV,8187,101
2020-11-10,LV,8395,103
2020-11-11,LV,8848,103
2020-11-12,LV,9381,107
2020-11-13,LV,9836,116
2020-11-14,LV,10231,121
2020-11-15,LV,10547,123
2020-11-16,LV,10636,126
2020-11-17,LV,10914,132
2020-11-18,LV,11356,137
2020-11-19,LV,11722,141
2020-11-20,LV,12102,146
2020-11-21,LV,12744,153
2020-11-22,LV,13120,153
2020-11-23,LV,13236,162
2020-11-24,LV,13693,175
2020-11-25,LV,14273,184
2020-11-26,LV,15171,188
2020-11-27,LV,15808,190
2020-11-28,LV,16561,193
2020-11-29,LV,16975,197
2020-11-30,LV,17075,206
2020-12-01,LV,17687,210
2020-12-02,LV,18377,224
2020-12-03,LV,19307,235
2020-12-04,LV,19993,242
2020-12-05,LV,20787,253
2020-12-06,LV,21313,262
2020-12-07,LV,21520,272
2020-12-08,LV,22104,288
2020-12-09,LV,22816,293
2020-12-10,LV,23706,304
2020-12-11,LV,24386,319
2020-12-12,LV,25046,324
2020-12-13,LV,25675,349
2020-12-14,LV,25885,352
2020-12-15,LV,26472,357
2020-12-16,LV,27495,382
2020-12-17,LV,28535,394
2020-12-18,LV,29427,409
2020-12-19,LV,30297,427
2020-12-20,LV,30940,439
2020-12-21,LV,31335,443
2020-12-22,LV,32339,459
2020-12-23,LV,33484,479
2020-02-28,LT,1,0 # wgArticleId=63354877 wgCurRevisionId=1021531167 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Lithuania_medical_cases_chart&oldid=1021531167&action=edit
2020-03-10,LT,3,0
2020-03-13,LT,6,0
2020-03-14,LT,9,0
2020-03-15,LT,11,0
2020-03-16,LT,18,0
2020-03-17,LT,26,0
2020-03-18,LT,34,0
2020-03-19,LT,48,0
2020-03-20,LT,69,1
2020-03-21,LT,99,1
2020-03-22,LT,143,1
2020-03-23,LT,179,1
2020-03-24,LT,209,2
2020-03-25,LT,274,4
2020-03-26,LT,299,4
2020-03-27,LT,358,5
2020-03-28,LT,394,7
2020-03-29,LT,437,7
2020-03-30,LT,491,7
2020-03-31,LT,537,8
2020-04-01,LT,581,8
2020-04-02,LT,649,9
2020-04-03,LT,696,9
2020-04-04,LT,771,11
2020-04-05,LT,811,13
2020-04-06,LT,843,15
2020-04-07,LT,880,15
2020-04-08,LT,912,15
2020-04-09,LT,955,16
2020-04-10,LT,999,22
2020-04-11,LT,1026,23
2020-04-12,LT,1053,23
2020-04-13,LT,1062,24
2020-04-14,LT,1070,29
2020-04-15,LT,1091,30
2020-04-16,LT,1128,32
2020-04-17,LT,1149,33
2020-04-18,LT,1239,33
2020-04-19,LT,1298,37
2020-04-20,LT,1326,37
2020-04-21,LT,1350,38
2020-04-22,LT,1370,38
2020-04-23,LT,1398,40
2020-04-24,LT,1410,40
2020-04-25,LT,1426,41
2020-04-26,LT,1438,41
2020-04-27,LT,1449,41
2020-04-28,LT,1344,44
2020-04-29,LT,1375,45
2020-04-30,LT,1385,45
2020-05-01,LT,1399,45
2020-05-02,LT,1406,46
2020-05-03,LT,1410,46
2020-05-04,LT,1419,46
2020-05-05,LT,1423,46
2020-05-06,LT,1428,48
2020-05-07,LT,1433,49
2020-05-08,LT,1436,49
2020-05-09,LT,1469,49
2020-05-10,LT,1479,50
2020-05-11,LT,1485,50
2020-05-12,LT,1491,50
2020-05-13,LT,1505,54
2020-05-14,LT,1511,54
2020-05-15,LT,1523,54
2020-05-16,LT,1534,55
2020-05-17,LT,1541,56
2020-05-18,LT,1547,59
2020-05-19,LT,1562,60
2020-05-20,LT,1577,60
2020-05-21,LT,1593,61
2020-05-22,LT,1604,61
2020-05-23,LT,1616,63
2020-05-24,LT,1623,63
2020-05-25,LT,1635,63
2020-05-26,LT,1639,65
2020-05-27,LT,1647,66
2020-05-28,LT,1656,68
2020-05-29,LT,1662,68
2020-05-30,LT,1670,70
2020-05-31,LT,1675,70
2020-06-01,LT,1678,70
2020-06-02,LT,1682,71
2020-06-03,LT,1684,71
2020-06-04,LT,1687,71
2020-06-05,LT,1694,71
2020-06-06,LT,1705,71
2020-06-07,LT,1714,71
2020-06-08,LT,1720,71
2020-06-09,LT,1727,71
2020-06-10,LT,1733,74
2020-06-11,LT,1752,74
2020-06-12,LT,1756,74
2020-06-13,LT,1763,75
2020-06-14,LT,1768,75
2020-06-15,LT,1773,76
2020-06-16,LT,1776,76
2020-06-17,LT,1778,76
2020-06-18,LT,1784,76
2020-06-19,LT,1792,76
2020-06-20,LT,1795,76
2020-06-21,LT,1798,76
2020-06-22,LT,1801,76
2020-06-23,LT,1803,77
2020-06-24,LT,1804,78
2020-06-25,LT,1806,78
2020-06-26,LT,1808,78
2020-06-27,LT,1812,78
2020-06-28,LT,1815,78
2020-06-29,LT,1816,78
2020-06-30,LT,1817,78
2020-07-01,LT,1818,78
2020-07-02,LT,1825,78
2020-07-03,LT,1828,79
2020-07-04,LT,1831,79
2020-07-05,LT,1836,79
2020-07-06,LT,1841,79
2020-07-07,LT,1844,79
2020-07-08,LT,1854,79
2020-07-09,LT,1857,79
2020-07-10,LT,1861,79
2020-07-11,LT,1865,79
2020-07-12,LT,1869,79
2020-07-13,LT,1874,79
2020-07-14,LT,1875,79
2020-07-15,LT,1882,79
2020-07-16,LT,1902,79
2020-07-17,LT,1908,79
2020-07-18,LT,1915,80
2020-07-19,LT,1932,80
2020-07-20,LT,1947,80
2020-07-21,LT,1949,80
2020-07-22,LT,1951,80
2020-07-23,LT,1960,80
2020-07-24,LT,1986,80
2020-07-25,LT,2001,80
2020-07-26,LT,2008,80
2020-07-27,LT,2019,80
2020-07-28,LT,2027,80
2020-07-29,LT,2043,80
2020-07-30,LT,2062,80
2020-07-31,LT,2075,80
2020-08-01,LT,2083,80
2020-08-02,LT,2110,80
2020-08-03,LT,2120,80
2020-08-04,LT,2137,80
2020-08-05,LT,2147,81
2020-08-06,LT,2171,81
2020-08-07,LT,2194,81
2020-08-08,LT,2231,81
2020-08-09,LT,2252,81
2020-08-10,LT,2265,81
2020-08-11,LT,2283,81
2020-08-12,LT,2309,81
2020-08-13,LT,2330,81
2020-08-14,LT,2352,81
2020-08-15,LT,2386,81
2020-08-16,LT,2416,81
2020-08-17,LT,2436,81
2020-08-18,LT,2474,81
2020-08-19,LT,2496,81
2020-08-20,LT,2528,82
2020-08-21,LT,2564,83
2020-08-22,LT,2594,84
2020-08-23,LT,2635,84
2020-08-24,LT,2673,85
2020-08-25,LT,2694,85
2020-08-26,LT,2726,85
2020-08-27,LT,2762,85
2020-08-28,LT,2810,86
2020-08-29,LT,2839,86
2020-08-30,LT,2874,86
2020-08-31,LT,2906,86
2020-09-01,LT,2929,86
2020-09-02,LT,2958,86
2020-09-03,LT,2978,86
2020-09-04,LT,3004,86
2020-09-05,LT,3040,86
2020-09-06,LT,3083,86
2020-09-07,LT,3100,86
2020-09-08,LT,3131,86
2020-09-09,LT,3163,86
2020-09-10,LT,3199,86
2020-09-11,LT,3243,86
2020-09-12,LT,3296,86
2020-09-13,LT,3335,87
2020-09-14,LT,3386,87
2020-09-15,LT,3397,87
2020-09-16,LT,3442,87
2020-09-17,LT,3504,87
2020-09-18,LT,3565,87
2020-09-19,LT,3664,87
2020-09-20,LT,3744,87
2020-09-21,LT,3814,87
2020-09-22,LT,3859,87
2020-09-23,LT,3932,87
2020-09-24,LT,4070,89
2020-09-25,LT,4184,89
2020-09-26,LT,4295,89
2020-09-27,LT,4385,91
2020-09-28,LT,4490,92
2020-09-29,LT,4578,92
2020-09-30,LT,4693,92
2020-10-01,LT,4784,92
2020-10-02,LT,4956,93
2020-10-03,LT,5081,94
2020-10-04,LT,5185,94
2020-10-05,LT,5285,94
2020-10-06,LT,5366,99
2020-10-07,LT,5483,101
2020-10-08,LT,5625,102
2020-10-09,LT,5758,103
2020-10-10,LT,5963,103
2020-10-11,LT,6122,103
2020-10-12,LT,6248,103
2020-10-13,LT,6366,106
2020-10-14,LT,6505,109
2020-10-15,LT,6760,110
2020-10-16,LT,7041,112
2020-10-17,LT,7269,113
2020-10-18,LT,7521,113
2020-10-19,LT,7726,113
2020-10-20,LT,7928,118
2020-10-21,LT,8239,120
2020-10-22,LT,8663,125
2020-10-23,LT,9104,126
2020-10-24,LT,9578,129
2020-10-25,LT,10184,134
2020-10-26,LT,10949,136
2020-10-27,LT,11362,141
2020-10-28,LT,12138,144
2020-10-29,LT,13088,150
2020-10-30,LT,13823,157
2020-10-31,LT,14824,165
2020-11-01,LT,15719,166
2020-11-02,LT,16556,170
2020-11-03,LT,17453,175
2020-11-04,LT,18092,182
2020-11-05,LT,19091,186
2020-11-06,LT,20747,192
2020-11-07,LT,22719,203
2020-11-08,LT,24699,207
2020-11-09,LT,25755,210
2020-11-10,LT,26841,221
2020-11-11,LT,28262,235
2020-11-12,LT,29812,244
2020-11-13,LT,31878,253
2020-11-14,LT,33387,266
2020-11-15,LT,34758,277
2020-11-16,LT,35911,285
2020-11-17,LT,36876,299
2020-11-18,LT,38810,323
2020-11-19,LT,40492,341
2020-11-20,LT,42757,357
2020-11-21,LT,44740,374
2020-11-22,LT,47047,386
2020-11-23,LT,48226,392
2020-11-24,LT,49393,409
2020-11-25,LT,51655,423
2020-11-26,LT,53757,449
2020-11-27,LT,56095,471
2020-11-28,LT,58212,482
2020-11-29,LT,60193,491
2020-11-30,LT,61325,506
2020-12-01,LT,62515,519
2020-12-02,LT,64621,547
2020-12-03,LT,67066,564
2020-12-04,LT,69582,590
2020-12-05,LT,72430,611
2020-12-06,LT,74649,626
2020-12-07,LT,76036,637
2020-12-08,LT,77426,673
2020-12-09,LT,80556,704
2020-12-10,LT,83883,735
2020-12-11,LT,86949,764
2020-12-12,LT,90252,791
2020-12-13,LT,93101,815
2020-12-14,LT,95021,825
2020-12-15,LT,96452,863
2020-12-16,LT,99869,907
2020-12-17,LT,103028,933
2020-12-18,LT,106210,972
2020-12-19,LT,109429,1005
2020-12-20,LT,112359,1019
2020-12-21,LT,114487,1039
2020-12-22,LT,116358,1093
2020-12-23,LT,120094,1143
2020-12-24,LT,123889,1186
2020-12-25,LT,126581,1205
2020-12-26,LT,128931,1228
2020-12-27,LT,130598,1254
2020-12-28,LT,132369,1269
2020-12-29,LT,134285,1347
2020-12-30,LT,138219,1422
2020-12-31,LT,140579,1458
2020-02-29,LU,1,0 # wgArticleId=63383001 wgCurRevisionId=1015731374 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Luxembourg_medical_cases_chart&oldid=1015731374&action=edit
2020-03-05,LU,2,0
2020-03-06,LU,3,0
2020-03-07,LU,3,0
2020-03-11,LU,4,0
2020-03-12,LU,17,0
2020-03-13,LU,39,1
2020-03-14,LU,57,1
2020-03-15,LU,57,1
2020-03-16,LU,89,1
2020-03-17,LU,198,3
2020-03-18,LU,346,3
2020-03-19,LU,482,4
2020-03-20,LU,650,6
2020-03-21,LU,769,7
2020-03-22,LU,769,7
2020-03-23,LU,1009,7
2020-03-24,LU,1182,7
2020-03-25,LU,1331,9
2020-03-26,LU,1532,9
2020-03-27,LU,1685,14
2020-03-28,LU,1782,17
2020-03-29,LU,1815,21
2020-03-30,LU,1952,22
2020-03-31,LU,2038,26
2020-04-01,LU,2157,27
2020-04-02,LU,2266,28
2020-04-03,LU,2353,29
2020-04-04,LU,2412,34
2020-04-05,LU,2443,36
2020-04-06,LU,2502,38
2020-04-07,LU,2563,43
2020-04-08,LU,2627,46
2020-04-09,LU,2684,49
2020-04-10,LU,2719,54
2020-04-11,LU,2726,58
2020-04-12,LU,2738,62
2020-04-13,LU,2741,65
2020-04-14,LU,2800,68
2020-04-15,LU,2833,68
2020-04-16,LU,2858,71
2020-04-17,LU,2902,71
2020-04-18,LU,2917,74
2020-04-19,LU,2920,75
2020-04-20,LU,2935,78
2020-04-21,LU,2959,80
2020-04-22,LU,2968,81
2020-04-23,LU,2984,84
2020-04-24,LU,3001,85
2020-04-25,LU,3013,88
2020-04-26,LU,3018,88
2020-04-27,LU,3027,89
2020-04-28,LU,3044,89
2020-04-29,LU,3054,90
2020-04-30,LU,3066,92
2020-05-01,LU,3073,93
2020-05-02,LU,3077,96
2020-05-03,LU,3081,96
2020-05-04,LU,3092,98
2020-05-05,LU,3100,98
2020-05-06,LU,3106,100
2020-05-07,LU,3111,100
2020-05-08,LU,3114,101
2020-05-09,LU,3122,101
2020-05-10,LU,3123,101
2020-05-11,LU,3127,102
2020-05-12,LU,3134,103
2020-05-13,LU,3143,103
2020-05-14,LU,3146,104
2020-05-15,LU,3151,105
2020-05-16,LU,3160,106
2020-05-17,LU,3161,106
2020-05-18,LU,3173,108
2020-05-19,LU,3180,108
2020-05-20,LU,3187,108
2020-05-21,LU,3187,108
2020-05-22,LU,3196,108
2020-05-23,LU,3198,109
2020-05-24,LU,3199,109
2020-05-25,LU,3201,109
2020-05-26,LU,3206,110
2020-05-27,LU,3207,110
2020-05-28,LU,3210,110
2020-05-29,LU,3213,110
2020-05-30,LU,3215,110
2020-05-31,LU,3215,110
2020-06-01,LU,3216,110
2020-06-02,LU,3218,110
2020-06-03,LU,3220,110
2020-06-04,LU,3224,110
2020-06-05,LU,3225,110
2020-06-06,LU,3227,110
2020-06-07,LU,3228,110
2020-06-08,LU,3232,110
2020-06-09,LU,3235,110
2020-06-10,LU,3239,110
2020-06-11,LU,3240,110
2020-06-12,LU,3242,110
2020-06-13,LU,3250,110
2020-06-14,LU,3252,110
2020-06-15,LU,3257,110
2020-06-16,LU,3264,110
2020-06-17,LU,3265,110
2020-06-18,LU,3271,110
2020-06-19,LU,3280,110
2020-06-20,LU,3293,110
2020-06-21,LU,3293,110
2020-06-22,LU,3305,110
2020-06-23,LU,3307,110
2020-06-24,LU,3320,110
2020-06-25,LU,3339,110
2020-06-26,LU,3380,110
2020-06-27,LU,3410,110
2020-06-28,LU,3420,110
2020-06-29,LU,3464,110
2020-06-30,LU,3488,110
2020-07-01,LU,3539,110
2020-07-02,LU,3582,110
2020-07-03,LU,3610,110
2020-07-04,LU,3659,110
2020-07-05,LU,3671,110
2020-07-06,LU,3719,110
2020-07-07,LU,3771,110
2020-07-08,LU,3822,110
2020-07-09,LU,3857,110
2020-07-10,LU,3913,110
2020-07-11,LU,3990,111
2020-07-12,LU,4017,111
2020-07-13,LU,4109,111
2020-07-14,LU,4161,111
2020-07-15,LU,4295,111
2020-07-16,LU,4401,111
2020-07-17,LU,4473,111
2020-07-18,LU,4570,111
2020-07-19,LU,4597,111
2020-07-20,LU,4668,111
2020-07-21,LU,4781,111
2020-07-22,LU,4858,112
2020-07-23,LU,4943,112
2020-07-24,LU,5064,112
2020-07-25,LU,5139,112
2020-07-26,LU,5179,112
2020-07-27,LU,5212,113
2020-07-28,LU,5350,114
2020-07-29,LU,5417,114
2020-07-30,LU,5485,114
2020-07-31,LU,5562,116
2020-08-01,LU,5610,117
2020-08-02,LU,5617,118
2020-08-03,LU,5666,118
2020-08-04,LU,5745,118
2020-08-05,LU,5799,119
2020-08-06,LU,5832,119
2020-08-07,LU,5878,120
2020-08-08,LU,5907,121
2020-08-09,LU,5914,122
2020-08-10,LU,5939,123
2020-08-11,LU,5983,123
2020-08-12,LU,6038,123
2020-08-13,LU,6071,123
2020-08-14,LU,6097,124
2020-08-15,LU,6112,124
2020-08-16,LU,6118,124
2020-08-17,LU,6141,124
2020-08-18,LU,6199,124
2020-08-19,LU,6252,124
2020-08-20,LU,6311,124
2020-08-21,LU,6361,124
2020-08-22,LU,6380,124
2020-08-23,LU,6389,124
2020-08-24,LU,6417,124
2020-08-25,LU,6492,124
2020-08-26,LU,6543,124
2020-08-27,LU,6580,124
2020-08-28,LU,6626,124
2020-08-29,LU,6674,124
2020-08-30,LU,6678,124
2020-08-31,LU,6703,124
2020-09-01,LU,6751,124
2020-09-02,LU,6811,124
2020-09-03,LU,6854,124
2020-09-04,LU,6896,124
2020-09-05,LU,6950,124
2020-09-06,LU,6960,124
2020-09-07,LU,6974,124
2020-09-08,LU,7023,124
2020-09-09,LU,7088,124
2020-09-10,LU,7159,124
2020-09-11,LU,7194,124
2020-09-12,LU,7238,124
2020-09-13,LU,7244,124
2020-09-14,LU,7284,124
2020-09-15,LU,7394,124
2020-09-16,LU,7541,124
2020-09-17,LU,7718,124
2020-09-18,LU,7718,124
2020-09-19,LU,7718,124
2020-09-20,LU,7916,124
2020-09-21,LU,8016,124
2020-09-22,LU,8091,124
2020-09-23,LU,8158,124
2020-09-24,LU,8233,124
2020-09-25,LU,8233,124
2020-09-26,LU,8233,124
2020-09-27,LU,8376,124
2020-09-28,LU,8431,124
2020-09-29,LU,8509,124
2020-09-30,LU,8595,125
2020-10-01,LU,8709,125
2020-10-02,LU,8709,125
2020-10-03,LU,8709,125
2020-10-04,LU,8925,127
2020-10-05,LU,8979,128
2020-10-06,LU,9119,128
2020-10-07,LU,9219,129
2020-10-08,LU,9360,130
2020-10-09,LU,9360,130
2020-10-10,LU,9360,130
2020-10-11,LU,9731,133
2020-10-12,LU,9840,133
2020-10-13,LU,10130,133
2020-10-14,LU,10244,133
2020-10-15,LU,10471,133
2020-10-16,LU,10471,133
2020-10-17,LU,10471,133
2020-10-18,LU,11010,135
2020-10-19,LU,11248,136
2020-10-20,LU,11671,138
2020-10-21,LU,12177,140
2020-10-22,LU,12851,141
2020-10-23,LU,12851,141
2020-10-24,LU,12851,141
2020-10-25,LU,14399,147
2020-10-26,LU,14864,147
2020-10-27,LU,15659,147
2020-10-28,LU,16356,150
2020-10-29,LU,17134,152
2020-10-30,LU,17134,152
2020-10-31,LU,17134,152
2020-11-01,LU,19101,160
2020-11-02,LU,19634,167
2020-11-03,LU,20344,171
2020-11-04,LU,21147,177
2020-11-05,LU,21806,181
2020-11-06,LU,21806,187
2020-11-07,LU,21806,193
2020-11-08,LU,23224,180
2020-11-09,LU,23725,200
2020-11-10,LU,24518,206
2020-11-11,LU,25218,211
2020-11-12,LU,25931,219
2020-11-13,LU,25931,219
2020-11-14,LU,25931,219
2020-11-15,LU,27256,236
2020-11-16,LU,27681,240
2020-11-17,LU,28573,248
2020-11-18,LU,29243,254
2020-11-19,LU,29762,260
2020-11-20,LU,29762,260
2020-11-21,LU,30333,260
2020-11-22,LU,30935,273
2020-11-23,LU,31111,283
2020-11-24,LU,31484,283
2020-11-25,LU,32100,288
2020-11-26,LU,32873,294
2020-11-27,LU,33409,300
2020-11-28,LU,33974,306
2020-11-29,LU,34539,312
2020-11-30,LU,34678,321
2020-12-01,LU,35129,330
2020-12-02,LU,35802,334
2020-12-03,LU,36429,339
2020-12-04,LU,37017,345
2020-12-05,LU,37684,350
2020-12-06,LU,38215,353
2020-12-07,LU,38476,360
2020-12-08,LU,38864,369
2020-12-09,LU,39557,375
2020-12-10,LU,40037,384
2020-12-11,LU,40755,392
2020-12-12,LU,41272,396
2020-12-13,LU,41718,402
2020-12-14,LU,41900,410
2020-12-15,LU,42250,418
2020-12-16,LU,42845,421
2020-12-17,LU,43279,428
2020-12-18,LU,43728,434
2020-12-19,LU,44067,440
2020-12-20,LU,44491,444
2020-12-21,LU,44582,450
2020-12-22,LU,44809,453
2020-12-23,LU,45209,458
2020-12-24,LU,45471,461
2020-12-25,LU,45724,465
2020-12-26,LU,45776,470
2020-12-27,LU,45830,478
2020-12-28,LU,45849,487
2020-12-29,LU,46088,489
2020-12-30,LU,46415,495
2020-03-07,MT,3,0 # wgArticleId=63483234 wgCurRevisionId=1021553882 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Malta_medical_cases_chart&oldid=1021553882&action=edit
2020-03-08,MT,3,0
2020-03-09,MT,5,0
2020-03-10,MT,5,0
2020-03-11,MT,7,0
2020-03-12,MT,9,0
2020-03-13,MT,13,0
2020-03-14,MT,18,0
2020-03-15,MT,21,0
2020-03-16,MT,30,0
2020-03-17,MT,38,0
2020-03-18,MT,48,0
2020-03-19,MT,53,0
2020-03-20,MT,64,0
2020-03-21,MT,73,0
2020-03-22,MT,90,0
2020-03-23,MT,107,0
2020-03-24,MT,110,0
2020-03-25,MT,129,0
2020-03-26,MT,134,0
2020-03-27,MT,139,0
2020-03-28,MT,149,0
2020-03-29,MT,151,0
2020-03-30,MT,156,0
2020-03-31,MT,169,0
2020-04-01,MT,188,0
2020-04-02,MT,195,0
2020-04-03,MT,202,0
2020-04-04,MT,213,0
2020-04-05,MT,227,0
2020-04-06,MT,241,0
2020-04-07,MT,293,0
2020-04-08,MT,299,1
2020-04-09,MT,337,2
2020-04-10,MT,350,2
2020-04-11,MT,370,3
2020-04-12,MT,378,3
2020-04-13,MT,384,3
2020-04-14,MT,393,3
2020-04-15,MT,399,3
2020-04-16,MT,412,3
2020-04-17,MT,422,3
2020-04-18,MT,426,3
2020-04-19,MT,427,3
2020-04-20,MT,431,3
2020-04-21,MT,443,3
2020-04-22,MT,444,3
2020-04-23,MT,445,3
2020-04-24,MT,447,3
2020-04-25,MT,448,4
2020-04-26,MT,448,4
2020-04-27,MT,450,4
2020-04-28,MT,458,4
2020-04-29,MT,463,4
2020-04-30,MT,465,4
2020-05-01,MT,467,4
2020-05-02,MT,468,4
2020-05-03,MT,477,4
2020-05-04,MT,480,4
2020-05-05,MT,482,5
2020-05-06,MT,484,5
2020-05-07,MT,486,5
2020-05-08,MT,489,5
2020-05-09,MT,490,5
2020-05-10,MT,496,5
2020-05-11,MT,503,5
2020-05-12,MT,506,5
2020-05-13,MT,508,6
2020-05-14,MT,522,6
2020-05-15,MT,532,6
2020-05-16,MT,546,6
2020-05-17,MT,553,6
2020-05-18,MT,558,6
2020-05-19,MT,569,6
2020-05-20,MT,584,6
2020-05-21,MT,599,6
2020-05-22,MT,600,6
2020-05-23,MT,609,6
2020-05-24,MT,610,6
2020-05-25,MT,611,6
2020-05-26,MT,611,6
2020-05-27,MT,612,7
2020-05-28,MT,616,7
2020-05-29,MT,616,9
2020-05-30,MT,618,9
2020-05-31,MT,618,9
2020-06-01,MT,619,9
2020-06-02,MT,620,9
2020-06-03,MT,622,9
2020-06-04,MT,622,9
2020-06-05,MT,625,9
2020-06-06,MT,627,9
2020-06-07,MT,629,9
2020-06-08,MT,630,9
2020-06-09,MT,632,9
2020-06-10,MT,635,9
2020-06-11,MT,640,9
2020-06-12,MT,645,9
2020-06-13,MT,646,9
2020-06-14,MT,649,9
2020-06-15,MT,650,9
2020-06-16,MT,656,9
2020-06-17,MT,662,9
2020-06-18,MT,663,9
2020-06-19,MT,663,9
2020-06-20,MT,664,9
2020-06-21,MT,665,9
2020-06-22,MT,665,9
2020-06-23,MT,665,9
2020-06-24,MT,665,9
2020-06-25,MT,668,9
2020-06-26,MT,670,9
2020-06-27,MT,670,9
2020-06-28,MT,670,9
2020-06-29,MT,670,9
2020-06-30,MT,670,9
2020-07-01,MT,671,9
2020-07-02,MT,671,9
2020-07-03,MT,672,9
2020-07-04,MT,672,9
2020-07-05,MT,672,9
2020-07-06,MT,672,9
2020-07-07,MT,672,9
2020-07-08,MT,673,9
2020-07-08,MT,673,9
2020-07-09,MT,674,9
2020-07-10,MT,674,9
2020-07-11,MT,674,9
2020-07-12,MT,674,9
2020-07-13,MT,674,9
2020-07-14,MT,674,9
2020-07-15,MT,674,9
2020-07-16,MT,674,9
2020-07-17,MT,674,9
2020-07-18,MT,675,9
2020-07-19,MT,676,9
2020-07-20,MT,677,9
2020-07-21,MT,677,9
2020-07-22,MT,679,9
2020-07-23,MT,680,9
2020-07-24,MT,686,9
2020-07-25,MT,686,9
2020-07-26,MT,700,9
2020-07-27,MT,701,9
2020-07-28,MT,708,9
2020-07-29,MT,786,9
2020-07-30,MT,814,9
2020-07-31,MT,824,9
2020-08-01,MT,845,9
2020-08-02,MT,860,9
2020-08-03,MT,874,9
2020-08-04,MT,890,9
2020-08-05,MT,926,9
2020-08-06,MT,946,9
2020-08-07,MT,995,9
2020-08-08,MT,1035,9
2020-08-09,MT,1089,9
2020-08-10,MT,1112,9
2020-08-11,MT,1141,9
2020-08-12,MT,1190,9
2020-08-13,MT,1245,9
2020-08-14,MT,1276,9
2020-08-15,MT,1348,9
2020-08-16,MT,1306,9
2020-08-17,MT,1375,9
2020-08-18,MT,1423,9
2020-08-19,MT,1470,9
2020-08-20,MT,1510,9
2020-08-21,MT,1546,10
2020-08-22,MT,1577,10
2020-08-23,MT,1612,10
2020-08-24,MT,1667,10
2020-08-25,MT,1705,10
2020-08-26,MT,1751,10
2020-08-27,MT,1788,10
2020-08-28,MT,1820,10
2020-08-29,MT,1847,11
2020-08-30,MT,1862,12
2020-08-31,MT,1883,12
2020-09-01,MT,1909,13
2020-09-02,MT,1931,13
2020-09-03,MT,1965,13
2020-09-04,MT,1984,13
2020-09-05,MT,2014,14
2020-09-06,MT,2039,14
2020-09-07,MT,2076,14
2020-09-08,MT,2099,14
2020-09-09,MT,2162,14
2020-09-10,MT,2204,15
2020-09-11,MT,2247,15
2020-09-12,MT,2274,15
2020-09-13,MT,2352,15
2020-09-14,MT,2405,16
2020-09-15,MT,2454,16
2020-09-16,MT,2560,16
2020-09-17,MT,2595,16
2020-09-18,MT,2634,17
2020-09-19,MT,2699,20
2020-09-20,MT,2731,21
2020-09-21,MT,2776,23
2020-09-22,MT,2814,24
2020-09-23,MT,2856,25
2020-09-24,MT,2898,27
2020-09-25,MT,2929,29
2020-09-26,MT,2958,31
2020-09-27,MT,2979,31
2020-09-28,MT,3006,33
2020-09-29,MT,3035,34
2020-09-30,MT,3058,35
2020-10-01,MT,3095,35
2020-10-02,MT,3139,38
2020-10-03,MT,3204,39
2020-10-04,MT,3270,39
2020-10-05,MT,3327,39
2020-10-06,MT,3374,40
2020-10-07,MT,3442,41
2020-10-08,MT,3506,41
2020-10-09,MT,3581,41
2020-10-10,MT,3681,41
2020-10-11,MT,3776,42
2020-10-12,MT,3844,43
2020-10-13,MT,3937,44
2020-10-14,MT,4048,45
2020-10-15,MT,4160,45
2020-10-16,MT,4282,45
2020-10-17,MT,4486,45
2020-10-18,MT,4628,45
2020-10-19,MT,4737,45
2020-10-20,MT,4871,46
2020-10-21,MT,5026,47
2020-10-22,MT,5137,49
2020-10-23,MT,5258,49
2020-10-24,MT,5373,50
2020-10-25,MT,5498,52
2020-10-26,MT,5578,53
2020-10-27,MT,5685,55
2020-10-28,MT,5760,57
2020-10-29,MT,5866,60
2020-10-30,MT,5942,61
2020-10-31,MT,6042,62
2020-11-01,MT,6182,64
2020-11-02,MT,6400,64
2020-11-03,MT,6506,65
2020-11-04,MT,6590,69
2020-11-05,MT,6764,71
2020-11-06,MT,6893,74
2020-11-07,MT,7039,75
2020-11-08,MT,7141,78
2020-11-09,MT,7243,81
2020-11-10,MT,7396,85
2020-11-11,MT,7537,88
2020-11-12,MT,7646,90
2020-11-13,MT,7796,95
2020-11-14,MT,7917,97
2020-11-15,MT,8034,98
2020-11-16,MT,8137,101
2020-11-17,MT,8247,103
2020-11-18,MT,8420,104
2020-11-19,MT,8560,106
2020-11-20,MT,8681,108
2020-11-21,MT,8822,111
2020-11-22,MT,8924,113
2020-11-23,MT,9004,117
2020-11-24,MT,9137,122
2020-11-25,MT,9253,125
2020-11-26,MT,9405,128
2020-11-27,MT,9501,132
2020-11-28,MT,9609,133
2020-11-29,MT,9752,133
2020-11-30,MT,9873,137
2020-12-01,MT,9975,141
2020-12-02,MT,10101,146
2020-12-03,MT,10197,148
2020-12-04,MT,10320,149
2020-12-05,MT,10423,151
2020-12-06,MT,10520,153
2020-12-07,MT,10659,155
2020-12-08,MT,10699,157
2020-12-09,MT,10778,160
2020-12-10,MT,10884,164
2020-12-11,MT,10980,166
2020-12-12,MT,11101,166
2020-12-13,MT,11153,169
2020-12-14,MT,11254,174
2020-12-15,MT,11303,177
2020-12-16,MT,11415,180
2020-12-17,MT,11475,182
2020-12-18,MT,11569,183
2020-12-19,MT,11621,187
2020-12-20,MT,11714,190
2020-12-21,MT,11802,194
2020-12-22,MT,11910,196
2020-12-23,MT,11992,201
2020-12-24,MT,12062,203
2020-12-25,MT,12112,203
2020-12-26,MT,12241,206
2020-12-27,MT,12325,210
2020-12-28,MT,12426,215
2020-12-29,MT,12541,215
2020-12-30,MT,12665,216
2020-12-31,MT,12774,219
2020-03-07,MD,1,0 # wgArticleId=63374345 wgCurRevisionId=1021485833 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Moldova_medical_cases_chart&oldid=1021485833&action=edit
2020-03-10,MD,3,0
2020-03-11,MD,4,0
2020-03-12,MD,6,0
2020-03-13,MD,8,0
2020-03-14,MD,12,0
2020-03-15,MD,23,0
2020-03-16,MD,29,0
2020-03-17,MD,30,0
2020-03-18,MD,36,1
2020-03-19,MD,49,1
2020-03-20,MD,66,1
2020-03-21,MD,80,1
2020-03-22,MD,94,1
2020-03-23,MD,109,1
2020-03-24,MD,125,1
2020-03-25,MD,149,1
2020-03-26,MD,177,1
2020-03-27,MD,199,2
2020-03-28,MD,231,2
2020-03-29,MD,263,2
2020-03-30,MD,298,2
2020-03-31,MD,353,4
2020-04-01,MD,423,5
2020-04-02,MD,505,6
2020-04-03,MD,591,8
2020-04-04,MD,752,12
2020-04-05,MD,864,15
2020-04-06,MD,965,19
2020-04-07,MD,1056,22
2020-04-08,MD,1174,27
2020-04-09,MD,1289,29
2020-04-10,MD,1438,29
2020-04-11,MD,1560,30
2020-04-12,MD,1662,32
2020-04-13,MD,1712,35
2020-04-14,MD,1799,40
2020-04-15,MD,1914,46
2020-04-16,MD,2019,54
2020-04-17,MD,2129,56
2020-04-18,MD,2282,60
2020-04-19,MD,2472,67
2020-04-20,MD,2548,70
2020-04-21,MD,2614,73
2020-04-22,MD,2778,76
2020-04-23,MD,2926,80
2020-04-24,MD,3110,87
2020-04-25,MD,3304,94
2020-04-26,MD,3408,96
2020-04-27,MD,3481,102
2020-04-28,MD,3638,107
2020-04-29,MD,3771,111
2020-04-30,MD,3897,119
2020-05-01,MD,3980,122
2020-05-02,MD,4052,124
2020-05-03,MD,4121,125
2020-05-04,MD,4248,132
2020-05-05,MD,4363,136
2020-05-06,MD,4476,143
2020-05-07,MD,4605,145
2020-05-08,MD,4728,152
2020-05-09,MD,4867,161
2020-05-10,MD,4927,169
2020-05-11,MD,4995,176
2020-05-12,MD,5154,182
2020-05-13,MD,5406,185
2020-05-14,MD,5553,194
2020-05-15,MD,5745,202
2020-05-16,MD,5934,207
2020-05-17,MD,6060,211
2020-05-18,MD,6138,217
2020-05-19,MD,6340,221
2020-05-20,MD,6553,228
2020-05-21,MD,6704,233
2020-05-22,MD,6847,237
2020-05-23,MD,6994,242
2020-05-24,MD,7093,250
2020-05-25,MD,7147,261
2020-05-26,MD,7305,268
2020-05-27,MD,7537,274
2020-05-28,MD,7725,282
2020-05-29,MD,7896,288
2020-05-30,MD,8098,291
2020-05-31,MD,8251,295
2020-06-01,MD,8360,305
2020-06-02,MD,8548,307
2020-06-03,MD,8795,310
2020-06-04,MD,9018,315
2020-06-05,MD,9247,323
2020-06-06,MD,9511,331
2020-06-07,MD,9700,341
2020-06-08,MD,9807,353
2020-06-09,MD,10025,365
2020-06-10,MD,10321,371
2020-06-11,MD,10727,375
2020-06-12,MD,11093,385
2020-06-13,MD,11459,398
2020-06-14,MD,11740,406
2020-06-15,MD,11879,411
2020-06-16,MD,12254,423
2020-06-17,MD,12732,433
2020-06-18,MD,13106,444
2020-06-19,MD,13556,450
2020-06-20,MD,13953,464
2020-06-21,MD,14200,473
2020-06-22,MD,14363,480
2020-06-23,MD,14714,490
2020-06-24,MD,15078,495
2020-06-25,MD,15453,502
2020-06-26,MD,15776,515
2020-06-27,MD,16080,521
2020-06-28,MD,16250,530
2020-06-29,MD,16357,536
2020-06-30,MD,16613,545
2020-07-01,MD,16898,549
2020-07-02,MD,17150,560
2020-07-03,MD,17445,573
2020-07-04,MD,17672,580
2020-07-05,MD,17814,585
2020-07-06,MD,17906,595
2020-07-07,MD,18141,603
2020-07-08,MD,18471,614
2020-07-09,MD,18666,624
2020-07-10,MD,18924,635
2020-07-11,MD,19208,640
2020-07-12,MD,19382,642
2020-07-13,MD,19439,649
2020-07-14,MD,19708,655
2020-07-15,MD,20040,659
2020-07-16,MD,20264,666
2020-07-17,MD,20494,675
2020-07-18,MD,20794,680
2020-07-19,MD,20980,684
2020-07-20,MD,21115,694
2020-07-21,MD,21442,707
2020-07-22,MD,21798,712
2020-07-23,MD,22105,719
2020-07-24,MD,22483,726
2020-07-25,MD,22828,732
2020-07-26,MD,23034,735
2020-07-27,MD,23154,748
2020-07-28,MD,23321,753
2020-07-29,MD,23947,759
2020-07-30,MD,24343,771
2020-07-31,MD,24732,778
2020-08-01,MD,25113,788
2020-08-02,MD,25362,791
2020-08-03,MD,25482,800
2020-08-04,MD,25814,810
2020-08-05,MD,26222,823
2020-08-06,MD,26628,828
2020-08-07,MD,26990,835
2020-08-08,MD,27443,841
2020-08-09,MD,27660,845
2020-08-10,MD,27841,850
2020-08-11,MD,28223,857
2020-08-12,MD,28697,863
2020-08-13,MD,29087,878
2020-08-14,MD,29483,884
2020-08-15,MD,29905,895
2020-08-16,MD,30183,896
2020-08-17,MD,30377,908
2020-08-18,MD,30789,908
2020-08-19,MD,31415,914
2020-08-20,MD,31937,921
2020-08-21,MD,32484,929
2020-08-22,MD,33072,935
2020-08-23,MD,33478,940
2020-08-24,MD,33828,945
2020-08-25,MD,34358,960
2020-08-26,MD,34982,967
2020-08-27,MD,35546,977
2020-08-28,MD,35904,981
2020-08-29,MD,36404,990
2020-08-30,MD,36700,992
2020-08-31,MD,36920,995
2020-09-01,MD,37208,1008
2020-09-02,MD,37740,1024
2020-09-03,MD,38372,1036
2020-09-04,MD,38906,1047
2020-09-05,MD,39473,1063
2020-09-06,MD,39797,1063
2020-09-07,MD,40055,1074
2020-09-08,MD,40556,1087
2020-09-09,MD,41144,1096
2020-09-10,MD,41704,1106
2020-09-11,MD,42183,1114
2020-09-12,MD,42714,1118
2020-09-13,MD,42978,1123
2020-09-14,MD,43207,1130
2020-09-15,MD,43734,1144
2020-09-16,MD,44361,1159
2020-09-17,MD,44983,1170
2020-09-18,MD,45648,1186
2020-09-19,MD,46336,1201
2020-09-20,MD,46596,1203
2020-09-21,MD,46796,1211
2020-09-22,MD,47446,1230
2020-09-23,MD,48232,1244
2020-09-24,MD,48953,1252
2020-09-25,MD,49666,1264
2020-09-26,MD,50534,1279
2020-09-27,MD,50875,1287
2020-09-28,MD,51194,1301
2020-09-29,MD,52029,1310
2020-09-30,MD,53042,1320
2020-10-01,MD,54064,1336
2020-10-02,MD,55016,1344
2020-10-03,MD,55888,1353
2020-10-04,MD,56579,1366
2020-10-05,MD,56901,1375
2020-10-06,MD,57732,1389
2020-10-07,MD,58794,1406
2020-10-08,MD,59915,1424
2020-10-09,MD,60833,1442
2020-10-10,MD,61762,1458
2020-10-11,MD,62151,1461
2020-10-12,MD,62618,1478
2020-10-13,MD,63275,1495
2020-10-14,MD,64424,1514
2020-10-15,MD,65076,1530
2020-10-16,MD,65860,1549
2020-10-17,MD,66652,1569
2020-10-18,MD,67050,1584
2020-10-19,MD,67302,1601
2020-10-20,MD,67958,1617
2020-10-21,MD,68791,1630
2020-10-22,MD,69568,1641
2020-10-23,MD,70256,1655
2020-10-24,MD,71089,1669
2020-10-25,MD,71503,1685
2020-10-26,MD,71811,1700
2020-10-27,MD,72460,1710
2020-10-28,MD,73321,1729
2020-10-29,MD,74233,1747
2020-10-30,MD,75201,1766
2020-10-31,MD,76040,1785
2020-11-01,MD,76582,1800
2020-11-02,MD,76777,1818
2020-11-03,MD,77487,1838
2020-11-04,MD,78507,1851
2020-11-05,MD,79566,1866
2020-11-06,MD,80501,1882
2020-11-07,MD,81675,1891
2020-11-08,MD,82346,1893
2020-11-09,MD,82677,1912
2020-11-10,MD,83592,1930
2020-11-11,MD,84707,1950
2020-11-12,MD,86038,1969
2020-11-13,MD,87361,1987
2020-11-14,MD,88772,2006
2020-11-15,MD,89279,2019
2020-11-16,MD,89843,2035
2020-11-17,MD,90912,2054
2020-11-18,MD,92519,2072
2020-11-19,MD,93961,2091
2020-11-20,MD,95383,2111
2020-11-21,MD,96689,2130
2020-11-22,MD,97941,2149
2020-11-23,MD,98418,2169
2020-11-24,MD,99633,2188
2020-11-25,MD,101203,2209
2020-11-26,MD,102894,2229
2020-11-27,MD,104140,2250
2020-11-28,MD,105852,2269
2020-11-29,MD,107017,2290
2020-11-30,MD,107364,2304
2020-12-01,MD,108863,2323
2020-12-02,MD,110580,2343
2020-12-03,MD,112307,2363
2020-12-04,MD,113829,2384
2020-12-05,MD,115557,2403
2020-12-06,MD,116635,2419
2020-12-07,MD,117495,2438
2020-12-08,MD,119204,2460
2020-12-09,MD,120970,2481
2020-12-10,MD,122685,2500
2020-12-11,MD,124264,2521
2020-12-12,MD,125723,2547
2020-12-13,MD,126518,2572
2020-12-14,MD,127253,2598
2020-12-15,MD,128656,2625
2020-12-16,MD,130329,2650
2020-12-17,MD,131919,2674
2020-12-18,MD,133360,2700
2020-12-19,MD,134578,2727
2020-12-20,MD,135207,2752
2020-12-21,MD,135910,2778
2020-12-22,MD,136931,2803
2020-12-23,MD,138213,2825
2020-12-24,MD,139435,2848
2020-12-25,MD,140250,2871
2020-12-26,MD,140996,2883
2020-12-27,MD,141355,2891
2020-12-28,MD,141924,2909
2020-12-29,MD,142851,2934
2020-12-30,MD,143841,2960
2020-12-31,MD,144818,2985
2020-02-28,MC,1,0 # wgArticleId=64325073 wgCurRevisionId=1019813175 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Monaco_medical_cases_chart&oldid=1019813175&action=edit
2020-03-10,MC,2,0
2020-03-11,MC,2,0
2020-03-12,MC,3,0
2020-03-13,MC,7,0
2020-03-14,MC,9,0
2020-03-18,MC,12,0
2020-03-19,MC,18,0
2020-03-20,MC,18,0
2020-03-21,MC,20,0
2020-03-22,MC,22,0
2020-03-23,MC,23,0
2020-03-25,MC,26,0
2020-03-26,MC,32,0
2020-03-27,MC,33,0
2020-03-28,MC,35,1
2020-03-29,MC,36,1
2020-03-30,MC,37,1
2020-03-31,MC,40,1
2020-04-01,MC,42,1
2020-04-02,MC,46,1
2020-04-03,MC,47,1
2020-04-04,MC,50,1
2020-04-05,MC,51,1
2020-04-06,MC,53,1
2020-04-07,MC,53,1
2020-04-08,MC,56,1
2020-04-09,MC,62,1
2020-04-11,MC,63,1
2020-04-12,MC,63,1
2020-04-13,MC,63,1
2020-04-14,MC,63,1
2020-04-15,MC,63,1
2020-04-16,MC,64,1
2020-04-17,MC,64,1
2020-04-18,MC,64,1
2020-04-20,MC,64,1
2020-04-23,MC,64,1
2020-04-24,MC,64,1
2020-04-26,MC,65,1
2020-04-27,MC,65,1
2020-04-28,MC,65,1
2020-04-30,MC,65,1
2020-05-03,MC,65,1
2020-05-04,MC,65,1
2020-05-10,MC,66,1
2020-05-23,MC,69,1
2020-05-28,MC,69,1
2020-06-20,MC,70,1
2020-06-21,MC,70,1
2020-06-23,MC,71,1
2020-06-26,MC,72,1
2020-07-01,MC,75,1
2020-07-04,MC,77,1
2020-07-10,MC,78,1
2020-07-17,MC,78,1
2020-07-20,MC,80,1
2020-07-21,MC,81,1
2020-07-22,MC,82,1
2020-07-23,MC,83,1
2020-07-27,MC,84,1
2020-07-28,MC,86,1
2020-07-31,MC,86,1
2020-08-01,MC,86,1
2020-08-02,MC,87,1
2020-08-03,MC,89,1
2020-08-04,MC,92,1
2020-08-05,MC,93,1
2020-08-06,MC,95,1
2020-08-07,MC,96,1
2020-08-10,MC,97,1
2020-08-11,MC,99,1
2020-08-12,MC,101,1
2020-08-16,MC,102,1
2020-08-21,MC,106,1
2020-08-22,MC,108,1
2020-08-23,MC,112,1
2020-08-24,MC,115,1
2020-08-25,MC,121,1
2020-08-26,MC,122,1
2020-08-27,MC,125,1
2020-08-28,MC,125,1
2020-08-29,MC,130,1
2020-08-30,MC,131,1
2020-08-31,MC,138,1
2020-09-01,MC,140,1
2020-09-02,MC,142,1
2020-09-03,MC,143,1
2020-09-04,MC,147,1
2020-09-05,MC,147,1
2020-09-06,MC,147,1
2020-09-07,MC,153,1
2020-09-08,MC,156,1
2020-09-09,MC,161,1
2020-09-10,MC,165,1
2020-09-11,MC,168,1
2020-09-12,MC,169,1
2020-09-13,MC,171,1
2020-09-14,MC,177,1
2020-09-15,MC,178,1
2020-09-16,MC,181,1
2020-09-17,MC,186,1
2020-09-18,MC,191,1
2020-09-19,MC,192,1
2020-09-20,MC,193,1
2020-09-21,MC,195,1
2020-09-22,MC,197,1
2020-09-23,MC,199,1
2020-09-24,MC,205,1
2020-09-25,MC,208,2
2020-03-17,ME,2,0 # wgArticleId=63465446 wgCurRevisionId=1020893936 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Montenegro_medical_cases_chart&oldid=1020893936&action=edit
2020-03-18,ME,8,0
2020-03-19,ME,13,0
2020-03-20,ME,14,0
2020-03-21,ME,16,0
2020-03-22,ME,22,1
2020-03-23,ME,27,1
2020-03-24,ME,47,1
2020-03-25,ME,53,1
2020-03-26,ME,69,1
2020-03-27,ME,82,1
2020-03-28,ME,84,1
2020-03-29,ME,85,2
2020-03-30,ME,91,2
2020-03-31,ME,109,2
2020-04-01,ME,123,2
2020-04-02,ME,144,2
2020-04-03,ME,174,2
2020-04-04,ME,201,2
2020-04-05,ME,214,2
2020-04-06,ME,223,2
2020-04-07,ME,241,2
2020-04-08,ME,248,2
2020-04-09,ME,252,2
2020-04-10,ME,255,2
2020-04-11,ME,263,2
2020-04-12,ME,272,3
2020-04-13,ME,274,3
2020-04-14,ME,283,4
2020-04-15,ME,288,4
2020-04-16,ME,303,4
2020-04-17,ME,305,5
2020-04-18,ME,307,5
2020-04-19,ME,308,5
2020-04-20,ME,312,5
2020-04-21,ME,313,5
2020-04-22,ME,315,5
2020-04-23,ME,316,5
2020-04-24,ME,319,6
2020-04-25,ME,320,6
2020-04-26,ME,321,7
2020-04-27,ME,321,7
2020-04-28,ME,321,7
2020-04-29,ME,322,7
2020-04-30,ME,322,7
2020-05-01,ME,322,7
2020-05-02,ME,322,8
2020-05-03,ME,322,8
2020-05-04,ME,323,8
2020-05-05,ME,323,8
2020-05-06,ME,324,8
2020-05-07,ME,324,8
2020-05-08,ME,324,8
2020-05-09,ME,324,8
2020-05-10,ME,324,9
2020-05-11,ME,324,9
2020-05-12,ME,324,9
2020-05-13,ME,324,9
2020-05-14,ME,324,9
2020-05-15,ME,324,9
2020-05-19,ME,324,9
2020-05-20,ME,324,9
2020-05-24,ME,324,9
2020-06-14,ME,325,9
2020-06-15,ME,326,9
2020-06-16,ME,326,9
2020-06-17,ME,333,9
2020-06-18,ME,337,9
2020-06-19,ME,355,9
2020-06-20,ME,359,9
2020-06-21,ME,362,9
2020-06-22,ME,375,9
2020-06-23,ME,383,9
2020-06-24,ME,395,9
2020-06-25,ME,424,9
2020-06-26,ME,449,9
2020-06-27,ME,475,9
2020-06-28,ME,498,11
2020-06-29,ME,526,12
2020-06-30,ME,554,12
2020-07-01,ME,576,12
2020-07-02,ME,616,12
2020-07-03,ME,663,13
2020-07-04,ME,720,13
2020-07-05,ME,781,14
2020-07-06,ME,841,14
2020-07-07,ME,907,17
2020-07-08,ME,960,17
2020-07-09,ME,1019,19
2020-07-10,ME,1070,19
2020-07-11,ME,1164,23
2020-07-12,ME,1221,23
2020-07-13,ME,1287,24
2020-07-14,ME,1826,25
2020-07-15,ME,1904,25
2020-07-16,ME,1965,26
2020-07-17,ME,2024,28
2020-07-18,ME,2072,30
2020-07-19,ME,2188,32
2020-07-20,ME,2283,35
2020-07-21,ME,2381,35
2020-07-22,ME,2472,39
2020-07-23,ME,2569,40
2020-07-24,ME,2665,43
2020-07-25,ME,2747,43
2020-07-26,ME,2799,43
2020-07-27,ME,2893,45
2020-07-28,ME,2949,45
2020-07-29,ME,3016,47
2020-07-30,ME,3073,48
2020-07-31,ME,3112,49
2020-08-01,ME,3198,50
2020-08-02,ME,3258,51
2020-08-03,ME,3301,52
2020-08-04,ME,3361,53
2020-08-05,ME,3411,57
2020-08-06,ME,3480,60
2020-08-07,ME,3549,61
2020-08-08,ME,3588,62
2020-08-09,ME,3618,64
2020-08-10,ME,3696,68
2020-08-11,ME,3748,71
2020-08-12,ME,3813,73
2020-08-13,ME,3857,73
2020-08-14,ME,3930,73
2020-08-15,ME,3960,75
2020-08-16,ME,4035,77
2020-08-17,ME,4085,80
2020-08-18,ME,4132,80
2020-08-19,ME,4174,80
2020-08-20,ME,4229,81
2020-08-21,ME,4277,82
2020-08-22,ME,4313,84
2020-08-23,ME,4343,84
2020-08-24,ME,4378,84
2020-08-25,ME,4444,87
2020-08-26,ME,4499,88
2020-08-27,ME,4558,89
2020-08-28,ME,4663,92
2020-08-29,ME,4727,93
2020-08-30,ME,4790,98
2020-08-31,ME,4835,100
2020-09-01,ME,4917,102
2020-09-02,ME,5019,104
2020-09-03,ME,5165,104
2020-09-04,ME,5275,106
2020-09-05,ME,5422,107
2020-09-06,ME,5553,108
2020-09-07,ME,5659,109
2020-09-08,ME,5875,112
2020-09-09,ME,6094,114
2020-09-10,ME,6222,115
2020-09-11,ME,6385,118
2020-09-12,ME,6530,118
2020-09-13,ME,6712,120
2020-09-14,ME,6900,121
2020-09-15,ME,7061,123
2020-09-16,ME,7291,126
2020-09-17,ME,7503,129
2020-09-18,ME,7711,133
2020-09-19,ME,7898,134
2020-09-20,ME,8612,136
2020-09-21,ME,8842,138
2020-09-22,ME,9138,146
2020-09-23,ME,9428,151
2020-09-24,ME,9717,154
2020-09-25,ME,9962,155
2020-09-26,ME,10197,158
2020-09-27,ME,10313,158
2020-09-28,ME,10441,163
2020-09-29,ME,10575,164
2020-09-30,ME,10772,169
2020-10-01,ME,10987,170
2020-10-02,ME,11690,172
2020-10-03,ME,11934,174
2020-10-04,ME,12127,179
2020-10-05,ME,12359,182
2020-10-06,ME,12584,188
2020-10-07,ME,12794,190
2020-10-08,ME,13004,191
2020-10-09,ME,13348,194
2020-10-10,ME,13641,198
2020-10-11,ME,13869,202
2020-10-12,ME,14050,211
2020-10-13,ME,14268,213
2020-10-14,ME,14461,217
2020-10-15,ME,14672,221
2020-10-16,ME,15281,228
2020-10-17,ME,15427,231
2020-10-18,ME,15615,236
2020-10-19,ME,15760,240
2020-10-20,ME,15892,247
2020-10-21,ME,16069,250
2020-10-22,ME,16259,253
2020-10-23,ME,16436,255
2020-10-24,ME,16629,263
2020-10-25,ME,16797,266
2020-10-26,ME,16909,270
2020-10-27,ME,17091,275
2020-10-28,ME,17392,282
2020-10-29,ME,17746,290
2020-10-30,ME,18066,294
2020-10-31,ME,18341,301
2020-11-01,ME,18714,313
2020-11-02,ME,19210,320
2020-11-03,ME,19977,322
2020-11-04,ME,20851,326
2020-11-05,ME,21533,328
2020-11-06,ME,22079,328
2020-11-07,ME,22379,333
2020-11-08,ME,22805,337
2020-11-09,ME,23608,342
2020-11-10,ME,24154,349
2020-11-11,ME,24865,356
2020-11-12,ME,25509,364
2020-11-13,ME,26109,377
2020-11-14,ME,26686,385
2020-11-15,ME,27177,391
2020-11-16,ME,27773,396
2020-11-17,ME,28392,405
2020-11-18,ME,29031,414
2020-11-19,ME,29577,420
2020-11-20,ME,30079,429
2020-11-21,ME,30653,434
2020-11-22,ME,31062,439
2020-11-23,ME,31618,444
2020-11-24,ME,32188,450
2020-11-25,ME,32808,459
2020-11-26,ME,33316,469
2020-11-27,ME,33836,474
2020-11-28,ME,34454,481
2020-11-29,ME,34881,487
2020-11-30,ME,35265,499
2020-12-01,ME,35849,504
2020-12-02,ME,36351,510
2020-12-03,ME,36932,516
2020-12-04,ME,37467,522
2020-12-05,ME,37879,530
2020-12-06,ME,38246,533
2020-12-07,ME,38562,543
2020-12-08,ME,39153,549
2020-12-09,ME,39607,556
2020-12-10,ME,40165,566
2020-12-11,ME,40546,569
2020-12-12,ME,40948,578
2020-12-13,ME,41426,582
2020-12-14,ME,41803,585
2020-12-15,ME,42148,597
2020-12-16,ME,42563,610
2020-12-17,ME,42995,614
2020-12-18,ME,43390,620
2020-12-19,ME,43709,624
2020-12-20,ME,43955,626
2020-12-21,ME,44284,630
2020-12-22,ME,44542,637
2020-12-23,ME,45062,639
2020-12-24,ME,45423,648
2020-12-25,ME,45945,652
2020-12-26,ME,46327,658
2020-12-27,ME,46694,666
2020-12-28,ME,46969,675
2020-12-29,ME,47404,677
2020-12-30,ME,47782,681
2020-12-31,ME,48247,682
2020-02-27,NE,1,0 # wgArticleId=63362178 wgCurRevisionId=1020282322 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Netherlands_medical_cases_chart&oldid=1020282322&action=edit
2020-02-28,NE,2,0
2020-02-29,NE,6,0
2020-03-01,NE,9,0
2020-03-02,NE,19,0
2020-03-03,NE,24,0
2020-03-04,NE,38,0
2020-03-05,NE,82,0
2020-03-06,NE,128,1
2020-03-07,NE,188,1
2020-03-08,NE,264,3
2020-03-09,NE,321,4
2020-03-10,NE,382,4
2020-03-11,NE,503,5
2020-03-12,NE,614,5
2020-03-13,NE,804,10
2020-03-14,NE,959,12
2020-03-15,NE,1135,20
2020-03-16,NE,1413,24
2020-03-17,NE,1705,43
2020-03-18,NE,2051,58
2020-03-19,NE,2460,76
2020-03-20,NE,2994,106
2020-03-21,NE,3631,136
2020-03-22,NE,4204,179
2020-03-23,NE,4749,213
2020-03-24,NE,5560,276
2020-03-25,NE,6412,356
2020-03-26,NE,7431,434
2020-03-27,NE,8603,546
2020-03-28,NE,9762,639
2020-03-29,NE,10866,771
2020-03-30,NE,11750,864
2020-03-31,NE,12595,1039
2020-04-01,NE,13614,1173
2020-04-02,NE,14697,1339
2020-04-03,NE,15723,1487
2020-04-04,NE,16627,1651
2020-04-05,NE,17851,1766
2020-04-06,NE,18803,1867
2020-04-07,NE,19580,2101
2020-04-08,NE,20549,2248
2020-04-09,NE,21762,2396
2020-04-10,NE,23097,2511
2020-04-11,NE,24413,2643
2020-04-12,NE,25587,2737
2020-04-13,NE,26551,2823
2020-04-14,NE,27419,2945
2020-04-15,NE,28153,3134
2020-04-16,NE,29214,3315
2020-04-17,NE,30449,3459
2020-04-18,NE,31589,3601
2020-04-19,NE,32655,3684
2020-04-20,NE,33405,3751
2020-04-21,NE,34134,3916
2020-04-22,NE,34842,4054
2020-04-23,NE,35729,4177
2020-04-24,NE,36535,4289
2020-04-25,NE,37190,4409
2020-04-26,NE,37845,4475
2020-04-27,NE,38245,4518
2020-04-28,NE,38416,4566
2020-04-29,NE,38802,4711
2020-04-30,NE,39316,4795
2020-05-01,NE,39791,4893
2020-05-02,NE,40236,4987
2020-05-03,NE,40571,5056
2020-05-04,NE,40770,5082
2020-05-05,NE,41087,5168
2020-05-06,NE,41319,5204
2020-05-07,NE,41774,5288
2020-05-08,NE,42093,5359
2020-05-09,NE,42382,5422
2020-05-10,NE,42627,5440
2020-05-11,NE,42788,5456
2020-05-12,NE,42984,5510
2020-05-13,NE,43211,5562
2020-05-14,NE,43481,5590
2020-05-15,NE,43681,5643
2020-05-16,NE,43870,5670
2020-05-17,NE,43995,5680
2020-05-18,NE,44141,5694
2020-05-19,NE,44249,5715
2020-05-20,NE,44447,5748
2020-05-21,NE,44700,5775
2020-05-22,NE,44888,5788
2020-05-23,NE,45064,5811
2020-05-24,NE,45236,5822
2020-05-25,NE,45445,5830
2020-05-26,NE,45578,5856
2020-05-27,NE,45768,5871
2020-05-28,NE,45950,5903
2020-05-29,NE,46126,5931
2020-05-30,NE,46257,5951
2020-05-31,NE,46442,5956
2020-06-01,NE,46545,5962
2020-06-02,NE,46647,5967
2020-06-03,NE,46733,5977
2020-06-04,NE,46942,5990
2020-06-05,NE,47152,6005
2020-06-06,NE,47335,6011
2020-06-07,NE,47574,6013
2020-06-08,NE,47739,6016
2020-06-09,NE,47903,6031
2020-06-10,NE,48087,6042
2020-06-11,NE,48251,6044
2020-06-12,NE,48461,6053
2020-06-13,NE,48640,6057
2020-06-14,NE,48783,6059
2020-06-15,NE,48948,6065
2020-06-16,NE,49087,6070
2020-06-17,NE,49204,6074
2020-06-18,NE,49319,6078
2020-06-19,NE,49426,6081
2020-06-20,NE,49502,6089
2020-06-21,NE,49593,6090
2020-06-22,NE,49658,6090
2020-06-23,NE,49722,6095
2020-06-24,NE,49804,6097
2020-06-25,NE,49914,6100
2020-06-26,NE,50005,6103
2020-06-27,NE,50074,6105
2020-06-28,NE,50147,6105
2020-06-29,NE,50223,6107
2020-06-30,NE,50273,6113
2020-07-07,NE,50694,6132
2020-07-14,NE,51146,6135
2020-07-21,NE,52073,6136
2020-07-28,NE,53374,6145
2020-08-04,NE,55955,6151
2020-08-11,NE,59973,6159
2020-08-18,NE,63973,6175
2020-08-25,NE,67543,6207
2020-09-01,NE,71129,6231
2020-09-08,NE,76548,6244
2020-09-15,NE,84778,6258
2020-09-22,NE,98240,6291
2020-09-29,NE,117551,6393
2020-10-06,NE,144999,6482
2020-10-13,NE,188876,6631
2020-10-20,NE,244391,6814
2020-10-27,NE,311889,7142
2020-11-03,NE,375890,7576
2020-11-10,NE,419412,8141
2020-11-17,NE,457003,8616
2020-11-24,NE,493744,9035
2020-12-01,NE,527523,9438
2020-12-08,NE,570437,9775
2020-12-15,NE,628577,10168
2020-12-22,NE,710683,10633
2020-12-29,NE,777902,11212
2020-02-26,MK,1,0 # wgArticleId=64327823 wgCurRevisionId=1021433258 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/North_Macedonia_medical_cases_chart&oldid=1021433258&action=edit
2020-03-06,MK,3,0
2020-03-07,MK,3,0
2020-03-08,MK,4,0
2020-03-09,MK,7,0
2020-03-10,MK,7,0
2020-03-11,MK,9,0
2020-03-12,MK,9,0
2020-03-13,MK,13,0
2020-03-14,MK,19,0
2020-03-15,MK,19,0
2020-03-16,MK,24,0
2020-03-17,MK,36,0
2020-03-18,MK,48,0
2020-03-19,MK,67,0
2020-03-20,MK,85,0
2020-03-21,MK,94,0
2020-03-22,MK,114,1
2020-03-23,MK,136,2
2020-03-24,MK,148,2
2020-03-25,MK,177,3
2020-03-26,MK,201,3
2020-03-27,MK,219,3
2020-03-28,MK,241,4
2020-03-29,MK,259,6
2020-03-30,MK,285,7
2020-03-31,MK,329,9
2020-04-01,MK,354,10
2020-04-02,MK,384,11
2020-04-03,MK,430,12
2020-04-04,MK,483,17
2020-04-05,MK,555,18
2020-04-06,MK,570,21
2020-04-07,MK,599,26
2020-04-08,MK,617,29
2020-04-09,MK,663,30
2020-04-10,MK,711,32
2020-04-11,MK,760,34
2020-04-12,MK,828,34
2020-04-13,MK,856,38
2020-04-14,MK,908,44
2020-04-15,MK,974,45
2020-04-16,MK,1081,46
2020-04-17,MK,1117,49
2020-04-18,MK,1170,49
2020-04-19,MK,1207,51
2020-04-20,MK,1225,54
2020-04-21,MK,1231,55
2020-04-22,MK,1259,56
2020-04-23,MK,1300,56
2020-04-24,MK,1326,57
2020-04-25,MK,1367,59
2020-04-26,MK,1386,61
2020-04-27,MK,1399,65
2020-04-28,MK,1421,71
2020-04-29,MK,1442,73
2020-04-30,MK,1465,77
2020-05-01,MK,1494,81
2020-05-02,MK,1506,82
2020-05-03,MK,1511,84
2020-05-04,MK,1518,85
2020-05-05,MK,1526,86
2020-05-06,MK,1539,88
2020-05-07,MK,1572,89
2020-05-08,MK,1586,90
2020-05-09,MK,1622,91
2020-05-10,MK,1642,91
2020-05-11,MK,1664,91
2020-05-12,MK,1674,92
2020-05-13,MK,1694,95
2020-05-14,MK,1723,95
2020-05-15,MK,1740,97
2020-05-16,MK,1762,98
2020-05-17,MK,1792,101
2020-05-18,MK,1817,104
2020-05-19,MK,1839,106
2020-05-20,MK,1858,110
2020-05-21,MK,1898,111
2020-05-22,MK,1921,112
2020-05-23,MK,1941,113
2020-05-24,MK,1978,113
2020-05-25,MK,1999,113
2020-05-26,MK,2014,116
2020-05-27,MK,2039,119
2020-05-28,MK,2077,121
2020-05-29,MK,2129,126
2020-05-30,MK,2164,131
2020-05-31,MK,2226,133
2020-06-01,MK,2315,140
2020-06-02,MK,2391,141
2020-06-03,MK,2492,145
2020-06-04,MK,2611,147
2020-06-05,MK,2790,149
2020-06-06,MK,2915,151
2020-06-07,MK,3025,153
2020-06-08,MK,3152,156
2020-06-09,MK,3239,157
2020-06-10,MK,3364,164
2020-06-11,MK,3538,169
2020-06-12,MK,3701,171
2020-06-13,MK,3895,179
2020-06-14,MK,4057,188
2020-06-15,MK,4157,193
2020-06-16,MK,4289,201
2020-06-17,MK,4482,210
2020-06-18,MK,4664,216
2020-06-19,MK,4820,222
2020-06-20,MK,5005,233
2020-06-21,MK,5106,238
2020-06-22,MK,5196,247
2020-06-23,MK,5311,251
2020-06-24,MK,5445,259
2020-06-25,MK,5595,265
2020-06-26,MK,5758,268
2020-06-27,MK,5906,277
2020-06-28,MK,6080,286
2020-06-29,MK,6209,298
2020-06-30,MK,6334,302
2020-07-01,MK,6454,306
2020-07-02,MK,6625,321
2020-07-03,MK,6787,328
2020-07-04,MK,6932,334
2020-07-05,MK,7046,341
2020-07-06,MK,7124,346
2020-07-07,MK,7244,351
2020-07-08,MK,7406,359
2020-07-09,MK,7572,362
2020-07-10,MK,7777,368
2020-07-11,MK,7975,376
2020-07-12,MK,8111,382
2020-07-13,MK,8197,385
2020-07-14,MK,8332,389
2020-07-15,MK,8530,393
2020-07-16,MK,8623,401
2020-07-17,MK,8786,406
2020-07-18,MK,9026,414
2020-07-19,MK,9153,422
2020-07-20,MK,9249,432
2020-07-21,MK,9412,432
2020-07-22,MK,9547,442
2020-07-23,MK,9669,445
2020-07-24,MK,9797,451
2020-07-25,MK,9934,460
2020-07-26,MK,10086,460
2020-07-27,MK,10213,466
2020-07-28,MK,10315,471
2020-07-29,MK,10503,476
2020-07-30,MK,10617,480
2020-07-31,MK,10754,486
2020-08-01,MK,10891,493
2020-08-02,MK,11054,497
2020-08-03,MK,11128,500
2020-08-04,MK,11202,505
2020-08-05,MK,11289,511
2020-08-06,MK,11399,517
2020-08-07,MK,11554,519
2020-08-08,MK,11754,523
2020-08-09,MK,11839,527
2020-08-10,MK,11942,528
2020-08-11,MK,12083,529
2020-08-12,MK,12217,530
2020-08-13,MK,12357,532
2020-08-14,MK,12515,535
2020-08-15,MK,12653,539
2020-08-16,MK,12739,544
2020-08-17,MK,12840,547
2020-08-18,MK,12970,549
2020-08-19,MK,13076,551
2020-08-20,MK,13194,554
2020-08-21,MK,13308,557
2020-08-22,MK,13458,563
2020-08-23,MK,13595,564
2020-08-24,MK,13673,568
2020-08-25,MK,13799,573
2020-08-26,MK,13914,578
2020-08-27,MK,14004,585
2020-08-28,MK,14163,590
2020-08-29,MK,14293,596
2020-08-30,MK,14330,600
2020-08-31,MK,14341,603
2020-09-01,MK,14455,604
2020-09-02,MK,14600,606
2020-09-03,MK,14762,606
2020-09-04,MK,14871,609
2020-09-05,MK,14998,614
2020-09-06,MK,15090,617
2020-09-07,MK,15127,623
2020-09-08,MK,15226,631
2020-09-09,MK,15293,634
2020-09-10,MK,15414,637
2020-09-11,MK,15555,642
2020-09-12,MK,15694,646
2020-09-13,MK,15791,648
2020-09-14,MK,15827,652
2020-09-15,MK,15925,661
2020-09-16,MK,16088,668
2020-09-17,MK,16274,675
2020-09-18,MK,16417,683
2020-09-19,MK,16557,689
2020-09-20,MK,16735,693
2020-09-21,MK,16780,700
2020-09-22,MK,16867,705
2020-09-23,MK,17049,710
2020-09-24,MK,17200,712
2020-09-25,MK,17343,721
2020-09-26,MK,17483,722
2020-09-27,MK,17629,725
2020-09-28,MK,17674,729
2020-09-29,MK,17786,737
2020-09-30,MK,17977,739
2020-10-01,MK,18138,743
2020-10-02,MK,18363,749
2020-10-03,MK,18602,753
2020-10-04,MK,18790,756
2020-10-05,MK,18873,760
2020-10-06,MK,19096,768
2020-10-07,MK,19413,772
2020-10-08,MK,19777,775
2020-10-09,MK,20163,781
2020-10-10,MK,20555,785
2020-10-11,MK,20937,792
2020-10-12,MK,21113,797
2020-10-13,MK,21193,800
2020-10-14,MK,21636,809
2020-10-15,MK,22170,815
2020-10-16,MK,22607,821
2020-10-17,MK,23201,824
2020-10-18,MK,23629,834
2020-10-19,MK,23788,846
2020-10-20,MK,24120,850
2020-10-21,MK,24836,862
2020-10-22,MK,25473,874
2020-10-23,MK,25991,883
2020-10-24,MK,26394,897
2020-10-25,MK,26954,919
2020-10-26,MK,27199,934
2020-10-27,MK,27827,949
2020-10-28,MK,28697,963
2020-10-29,MK,29558,977
2020-10-30,MK,30488,982
2020-10-31,MK,31572,994
2020-11-01,MK,32436,1004
2020-11-02,MK,32997,1025
2020-11-03,MK,33908,1049
2020-11-04,MK,35097,1071
2020-11-05,MK,36372,1084
2020-11-06,MK,37499,1096
2020-11-07,MK,38782,1110
2020-11-08,MK,39760,1136
2020-11-09,MK,40275,1156
2020-11-10,MK,41222,1186
2020-11-11,MK,42540,1212
2020-11-12,MK,43835,1238
2020-11-13,MK,44898,1263
2020-11-14,MK,46062,1281
2020-11-15,MK,47050,1305
2020-11-16,MK,47636,1345
2020-11-17,MK,48613,1376
2020-11-18,MK,50015,1397
2020-11-19,MK,51213,1423
2020-11-20,MK,52449,1462
2020-11-21,MK,53631,1487
2020-11-22,MK,54743,1511
2020-11-23,MK,55127,1546
2020-11-24,MK,56164,1561
2020-11-25,MK,57451,1600
2020-11-26,MK,58608,1630
2020-11-27,MK,59701,1658
2020-11-28,MK,60723,1699
2020-11-29,MK,61543,1731
2020-11-30,MK,61878,1763
2020-12-01,MK,62945,1792
2020-12-02,MK,63890,1825
2020-12-03,MK,65231,1847
2020-12-04,MK,66330,1877
2020-12-05,MK,67311,1901
2020-12-06,MK,67968,1924
2020-12-07,MK,68332,1949
2020-12-08,MK,69452,1977
2020-12-09,MK,69954,2023
2020-12-10,MK,70883,2051
2020-12-11,MK,72044,2077
2020-12-12,MK,73025,2096
2020-12-13,MK,73638,2121
2020-12-14,MK,73851,2147
2020-12-15,MK,74732,2169
2020-12-16,MK,75597,2194
2020-12-17,MK,76251,2225
2020-12-18,MK,77134,2254
2020-12-19,MK,77949,2274
2020-12-20,MK,78305,2292
2020-12-21,MK,78434,2314
2020-12-22,MK,79190,2340
2020-12-23,MK,79815,2354
2020-12-24,MK,80407,2375
2020-12-25,MK,80896,2401
2020-12-26,MK,81425,2427
2020-12-27,MK,81721,2445
2020-12-28,MK,81804,2456
2020-12-29,MK,82301,2473
2020-12-30,MK,82794,2488
2020-12-31,MK,83329,2503
2020-02-26,NO,1,0 # wgArticleId=63371577 wgCurRevisionId=1009199007 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Norway_medical_cases_chart&oldid=1009199007&action=edit
2020-02-27,NO,4,0
2020-02-28,NO,7,0
2020-02-29,NO,15,0
2020-03-01,NO,19,0
2020-03-02,NO,25,0
2020-03-03,NO,33,0
2020-03-04,NO,54,0
2020-03-05,NO,84,0
2020-03-06,NO,111,0
2020-03-07,NO,145,0
2020-03-08,NO,167,0
2020-03-09,NO,190,0
2020-03-10,NO,275,0
2020-03-11,NO,489,0
2020-03-12,NO,621,1
2020-03-13,NO,750,1
2020-03-14,NO,907,3
2020-03-15,NO,1077,3
2020-03-16,NO,1169,3
2020-03-17,NO,1308,3
2020-03-18,NO,1423,6
2020-03-19,NO,1552,6
2020-03-20,NO,1742,7
2020-03-21,NO,1926,7
2020-03-22,NO,2132,7
2020-03-23,NO,2371,10
2020-03-24,NO,2566,12
2020-03-25,NO,2916,14
2020-03-26,NO,3156,14
2020-03-27,NO,3581,19
2020-03-28,NO,3845,22
2020-03-29,NO,4102,26
2020-03-30,NO,4226,32
2020-03-31,NO,4447,39
2020-04-01,NO,4655,44
2020-04-02,NO,4935,50
2020-04-03,NO,5208,59
2020-04-04,NO,5510,62
2020-04-05,NO,5640,71
2020-04-06,NO,5755,76
2020-04-07,NO,5863,89
2020-04-08,NO,6010,101
2020-04-09,NO,6160,108
2020-04-10,NO,6244,113
2020-04-11,NO,6320,119
2020-04-12,NO,6415,128
2020-04-13,NO,6488,134
2020-04-14,NO,6566,149
2020-04-15,NO,6677,150
2020-04-16,NO,6791,152
2020-04-17,NO,6891,160
2020-04-18,NO,6984,164
2020-04-19,NO,7068,165
2020-04-20,NO,7113,181
2020-04-21,NO,7166,182
2020-04-22,NO,7250,187
2020-04-23,NO,7345,194
2020-04-24,NO,7408,199
2020-04-25,NO,7467,201
2020-04-26,NO,7505,201
2020-04-27,NO,7533,205
2020-04-28,NO,7605,206
2020-04-29,NO,7667,207
2020-04-30,NO,7710,210
2020-05-01,NO,7783,210
2020-05-02,NO,7809,211
2020-05-03,NO,7847,211
2020-05-04,NO,7905,214
2020-05-05,NO,7955,215
2020-05-06,NO,7996,216
2020-05-07,NO,8034,217
2020-05-08,NO,8070,218
2020-05-09,NO,8099,219
2020-05-10,NO,8102,219
2020-05-11,NO,8106,224
2020-05-12,NO,8152,228
2020-05-13,NO,8175,229
2020-05-14,NO,8196,232
2020-05-15,NO,8219,232
2020-05-16,NO,8237,232
2020-05-17,NO,8249,232
2020-05-18,NO,8257,233
2020-05-19,NO,8267,233
2020-05-20,NO,8281,234
2020-05-21,NO,8309,235
2020-05-22,NO,8332,235
2020-05-23,NO,8346,235
2020-05-24,NO,8346,235
2020-05-25,NO,8352,235
2020-05-26,NO,8383,235
2020-05-27,NO,8401,235
2020-05-28,NO,8411,236
2020-05-29,NO,8422,236
2020-05-30,NO,8437,236
2020-05-31,NO,8440,236
2020-06-01,NO,8446,236
2020-06-02,NO,8455,237
2020-06-03,NO,8477,237
2020-06-04,NO,8504,238
2020-06-05,NO,8522,238
2020-06-06,NO,8531,238
2020-06-07,NO,8547,238
2020-06-08,NO,8561,239
2020-06-09,NO,8576,239
2020-06-10,NO,8594,239
2020-06-11,NO,8608,242
2020-06-12,NO,8620,242
2020-06-13,NO,8628,242
2020-06-14,NO,8631,242
2020-06-15,NO,8647,242
2020-06-16,NO,8660,242
2020-06-17,NO,8692,243
2020-06-18,NO,8708,244
2020-06-19,NO,8726,244
2020-06-20,NO,8742,244
2020-06-21,NO,8745,244
2020-06-22,NO,8751,248
2020-06-23,NO,8772,248
2020-06-24,NO,8788,249
2020-06-25,NO,8788,249
2020-06-26,NO,8832,249
2020-06-27,NO,8846,249
2020-06-28,NO,8855,249
2020-06-29,NO,8862,249
2020-06-30,NO,8879,250
2020-07-01,NO,8896,251
2020-07-02,NO,8902,251
2020-07-03,NO,8921,251
2020-07-04,NO,8926,251
2020-07-05,NO,8930,251
2020-07-06,NO,8936,251
2020-07-07,NO,8947,251
2020-07-08,NO,8950,251
2020-07-09,NO,8965,252
2020-07-10,NO,8974,252
2020-07-11,NO,8977,252
2020-07-12,NO,8981,252
2020-07-13,NO,8984,253
2020-07-14,NO,9001,253
2020-07-15,NO,9011,253
2020-07-16,NO,9025,254
2020-07-17,NO,9025,255
2020-07-18,NO,9028,255
2020-07-19,NO,9028,255
2020-07-20,NO,9034,255
2020-07-21,NO,9053,255
2020-07-22,NO,9059,255
2020-07-23,NO,9071,255
2020-03-04,PL,1,0 # wgArticleId=63313356 wgCurRevisionId=1021542826 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Poland_medical_cases_chart&oldid=1021542826&action=edit
2020-03-05,PL,1,0
2020-03-06,PL,5,0
2020-03-07,PL,6,0
2020-03-08,PL,11,0
2020-03-09,PL,17,0
2020-03-10,PL,22,0
2020-03-11,PL,31,0
2020-03-12,PL,51,1
2020-03-13,PL,68,2
2020-03-14,PL,104,3
2020-03-15,PL,125,3
2020-03-16,PL,177,4
2020-03-17,PL,238,5
2020-03-18,PL,287,5
2020-03-19,PL,355,5
2020-03-20,PL,425,5
2020-03-21,PL,536,5
2020-03-22,PL,634,7
2020-03-23,PL,749,8
2020-03-24,PL,900,10
2020-03-25,PL,1051,13
2020-03-26,PL,1221,16
2020-03-27,PL,1389,16
2020-03-28,PL,1638,18
2020-03-29,PL,1862,22
2020-03-30,PL,2055,31
2020-03-31,PL,2311,33
2020-04-01,PL,2554,43
2020-04-02,PL,2946,57
2020-04-03,PL,3383,71
2020-04-04,PL,3627,79
2020-04-05,PL,4102,94
2020-04-06,PL,4413,107
2020-04-07,PL,4848,129
2020-04-08,PL,5205,158
2020-04-09,PL,5575,174
2020-04-10,PL,5955,181
2020-04-11,PL,6356,208
2020-04-12,PL,6674,232
2020-04-13,PL,6934,245
2020-04-14,PL,7202,263
2020-04-15,PL,7582,286
2020-04-16,PL,7918,314
2020-04-17,PL,8375,332
2020-04-18,PL,8709,347
2020-04-19,PL,9234,360
2020-04-20,PL,9540,380
2020-04-21,PL,9803,401
2020-04-22,PL,10106,426
2020-04-23,PL,10448,454
2020-04-24,PL,10829,494
2020-04-25,PL,11210,524
2020-04-26,PL,11554,535
2020-04-27,PL,11839,562
2020-04-28,PL,12155,596
2020-04-29,PL,12577,624
2020-04-30,PL,12877,644
2020-05-01,PL,13105,651
2020-05-02,PL,13375,663
2020-05-03,PL,13693,678
2020-05-04,PL,14006,697
2020-05-05,PL,14412,715
2020-05-06,PL,14723,733
2020-05-07,PL,15026,755
2020-05-08,PL,15363,776
2020-05-09,PL,15651,785
2020-05-10,PL,15996,800
2020-05-11,PL,16326,811
2020-05-12,PL,16882,838
2020-05-13,PL,17204,861
2020-05-14,PL,17615,883
2020-05-15,PL,18016,907
2020-05-16,PL,18257,915
2020-05-17,PL,18529,925
2020-05-18,PL,18885,936
2020-05-19,PL,19267,948
2020-05-20,PL,19738,962
2020-05-21,PL,20141,972
2020-05-22,PL,20613,982
2020-05-23,PL,20929,993
2020-05-24,PL,21290,996
2020-05-25,PL,21631,1007
2020-05-26,PL,22074,1024
2020-05-27,PL,22470,1028
2020-05-28,PL,22822,1038
2020-05-29,PL,23155,1051
2020-05-30,PL,23567,1061
2020-05-31,PL,23786,1064
2020-06-01,PL,24159,1074
2020-06-02,PL,24395,1092
2020-06-03,PL,24687,1115
2020-06-04,PL,25048,1117
2020-06-05,PL,25410,1137
2020-06-06,PL,25986,1151
2020-06-07,PL,26561,1155
2020-06-08,PL,27160,1164
2020-06-09,PL,27560,1183
2020-06-10,PL,27842,1206
2020-06-11,PL,28201,1215
2020-06-12,PL,28577,1222
2020-06-13,PL,29017,1237
2020-06-14,PL,29392,1247
2020-06-15,PL,29788,1256
2020-06-16,PL,30195,1272
2020-06-17,PL,30645,1286
2020-06-18,PL,30959,1316
2020-06-19,PL,31311,1334
2020-06-20,PL,31620,1346
2020-06-21,PL,31931,1356
2020-06-22,PL,32227,1359
2020-06-23,PL,32527,1375
2020-06-24,PL,32821,1396
2020-06-25,PL,33119,1412
2020-06-26,PL,33395,1429
2020-06-27,PL,33714,1435
2020-06-28,PL,33907,1438
2020-06-29,PL,34154,1444
2020-06-30,PL,34393,1463
2020-07-01,PL,34775,1477
2020-07-02,PL,35146,1492
2020-07-03,PL,35405,1507
2020-07-04,PL,35719,1512
2020-07-05,PL,35950,1517
2020-07-06,PL,36155,1521
2020-07-07,PL,36412,1528
2020-07-08,PL,36689,1542
2020-07-09,PL,36951,1551
2020-07-10,PL,37216,1562
2020-07-11,PL,37521,1568
2020-07-12,PL,37891,1571
2020-07-13,PL,38190,1576
2020-07-14,PL,38457,1588
2020-07-15,PL,38721,1594
2020-07-16,PL,39054,1605
2020-07-17,PL,39407,1612
2020-07-18,PL,39746,1618
2020-07-19,PL,40104,1624
2020-07-20,PL,40383,1627
2020-07-21,PL,40782,1636
2020-07-22,PL,41162,1642
2020-07-23,PL,41580,1651
2020-07-24,PL,42038,1655
2020-07-25,PL,42622,1664
2020-07-26,PL,43065,1671
2020-07-27,PL,43402,1676
2020-07-28,PL,43904,1682
2020-07-29,PL,44416,1694
2020-07-30,PL,45031,1709
2020-07-31,PL,45688,1716
2020-08-01,PL,46346,1721
2020-08-02,PL,46894,1731
2020-08-03,PL,47469,1732
2020-08-04,PL,48149,1738
2020-08-05,PL,48789,1756
2020-08-06,PL,49515,1774
2020-08-07,PL,50324,1787
2020-08-08,PL,51167,1800
2020-08-09,PL,51791,1807
2020-08-10,PL,52410,1809
2020-08-11,PL,52961,1821
2020-08-12,PL,53676,1830
2020-08-13,PL,54487,1844
2020-08-14,PL,55319,1858
2020-08-15,PL,56090,1869
2020-08-16,PL,56684,1877
2020-08-17,PL,57279,1885
2020-08-18,PL,57876,1896
2020-08-19,PL,58611,1913
2020-08-20,PL,59378,1925
2020-08-21,PL,60281,1938
2020-08-22,PL,61181,1951
2020-08-23,PL,61762,1955
2020-08-24,PL,62310,1960
2020-08-25,PL,63073,1977
2020-08-26,PL,63802,1994
2020-08-27,PL,64689,2010
2020-08-28,PL,65480,2018
2020-08-29,PL,66239,2032
2020-08-30,PL,66870,2033
2020-08-31,PL,67372,2039
2020-09-01,PL,67922,2058
2020-09-02,PL,68517,2078
2020-09-03,PL,69129,2092
2020-09-04,PL,69820,2100
2020-09-05,PL,70387,2113
2020-09-06,PL,70824,2120
2020-09-07,PL,71126,2124
2020-09-08,PL,71526,2136
2020-09-09,PL,71947,2147
2020-09-10,PL,72453,2159
2020-09-11,PL,73047,2169
2020-09-12,PL,73650,2182
2020-09-13,PL,74152,2188
2020-09-14,PL,74529,2203
2020-09-15,PL,75134,2227
2020-09-16,PL,75734,2237
2020-09-17,PL,76571,2253
2020-09-18,PL,77328,2270
2020-09-19,PL,78330,2282
2020-09-20,PL,79240,2293
2020-09-21,PL,79988,2298
2020-09-22,PL,80699,2316
2020-09-23,PL,81673,2344
2020-09-24,PL,82809,2369
2020-09-25,PL,84396,2392
2020-09-26,PL,85980,2424
2020-09-27,PL,87330,2432
2020-09-28,PL,88636,2447
2020-09-29,PL,89962,2483
2020-09-30,PL,91514,2513
2020-10-01,PL,93481,2543
2020-10-02,PL,95773,2570
2020-10-03,PL,98140,2604
2020-10-04,PL,100074,2630
2020-10-05,PL,102080,2659
2020-10-06,PL,104316,2717
2020-10-07,PL,107319,2792
2020-10-08,PL,111599,2867
2020-10-09,PL,116338,2919
2020-10-10,PL,121638,2972
2020-10-11,PL,125816,3004
2020-10-12,PL,130210,3039
2020-10-13,PL,135278,3101
2020-10-14,PL,141804,3217
2020-10-15,PL,149903,3308
2020-10-16,PL,157608,3440
2020-10-17,PL,167230,3524
2020-10-18,PL,175766,3573
2020-10-19,PL,183248,3614
2020-10-20,PL,192539,3721
2020-10-21,PL,202579,3851
2020-10-22,PL,214686,4019
2020-10-23,PL,228318,4172
2020-10-24,PL,241946,4351
2020-10-25,PL,253688,4438
2020-10-26,PL,263929,4483
2020-10-27,PL,280229,4615
2020-10-28,PL,299049,4851
2020-10-29,PL,319205,5149
2020-10-30,PL,340834,5351
2020-10-31,PL,362731,5631
2020-11-01,PL,379902,5783
2020-11-02,PL,395480,5875
2020-11-03,PL,414844,6102
2020-11-04,PL,439536,6475
2020-11-05,PL,466679,6842
2020-11-06,PL,493765,7287
2020-11-07,PL,521640,7636
2020-11-08,PL,546425,7872
2020-11-09,PL,568138,8045
2020-11-10,PL,593592,8375
2020-11-11,PL,618813,8805
2020-11-12,PL,641496,9080
2020-11-13,PL,665547,9499
2020-11-14,PL,691118,10045
2020-11-15,PL,712972,10348
2020-11-16,PL,733788,10491
2020-11-17,PL,752940,10848
2020-11-18,PL,772823,11451
2020-11-19,PL,796798,12088
2020-11-20,PL,819262,12714
2020-11-21,PL,843475,13288
2020-11-22,PL,861331,13618
2020-11-23,PL,876333,13774
2020-11-24,PL,909066,14314
2020-11-25,PL,924422,14988
2020-11-26,PL,941112,15568
2020-11-27,PL,957666,16147
2020-11-28,PL,973593,16746
2020-11-29,PL,985075,17029
2020-11-30,PL,990811,17150
2020-12-01,PL,999924,17599
2020-12-02,PL,1013747,18208
2020-12-03,PL,1028610,18828
2020-12-04,PL,1041846,19353
2020-12-05,PL,1054273,19861
2020-12-06,PL,1063449,20089
2020-12-07,PL,1067870,20181
2020-12-08,PL,1076180,20592
2020-12-09,PL,1088346,21160
2020-12-10,PL,1102096,21630
2020-12-11,PL,1115201,22174
2020-12-12,PL,1126700,22676
2020-12-13,PL,1135676,22864
2020-12-14,PL,1140572,22960
2020-12-15,PL,1147446,23309
2020-12-16,PL,1159901,23914
2020-12-17,PL,1171854,24345
2020-12-18,PL,1182864,24771
2020-12-19,PL,1194110,25254
2020-12-20,PL,1202700,25397
2020-12-21,PL,1207333,25474
2020-12-22,PL,1214525,25783
2020-12-23,PL,1226883,26255
2020-12-24,PL,1239998,26752
2020-12-25,PL,1249079,26992
2020-12-26,PL,1253957,27061
2020-12-27,PL,1257799,27118
2020-12-28,PL,1261010,27147
2020-12-29,PL,1268634,27454
2020-12-30,PL,1281414,28019
2020-12-31,PL,1294878,28554
2020-03-02,PT,2,0 # wgArticleId=63391072 wgCurRevisionId=1021579139 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Portugal_medical_cases_chart&oldid=1021579139&action=edit
2020-03-03,PT,4,0
2020-03-04,PT,6,0
2020-03-05,PT,9,0
2020-03-06,PT,13,0
2020-03-07,PT,21,0
2020-03-08,PT,30,0
2020-03-09,PT,39,0
2020-03-10,PT,41,0
2020-03-11,PT,59,0
2020-03-12,PT,78,0
2020-03-13,PT,112,0
2020-03-14,PT,169,0
2020-03-15,PT,245,0
2020-03-16,PT,331,1
2020-03-17,PT,448,1
2020-03-18,PT,642,2
2020-03-19,PT,785,3
2020-03-20,PT,1020,6
2020-03-21,PT,1280,12
2020-03-22,PT,1600,14
2020-03-23,PT,2060,23
2020-03-24,PT,2362,33
2020-03-25,PT,2995,43
2020-03-26,PT,3544,60
2020-03-27,PT,4268,76
2020-03-28,PT,5170,100
2020-03-29,PT,5962,119
2020-03-30,PT,6408,140
2020-03-31,PT,7443,160
2020-04-01,PT,8251,187
2020-04-02,PT,9034,209
2020-04-03,PT,9886,246
2020-04-04,PT,10524,266
2020-04-05,PT,11278,295
2020-04-06,PT,11730,311
2020-04-07,PT,12442,345
2020-04-08,PT,13141,380
2020-04-09,PT,13956,409
2020-04-10,PT,15472,435
2020-04-11,PT,15987,470
2020-04-12,PT,16585,504
2020-04-13,PT,16934,535
2020-04-14,PT,17448,567
2020-04-15,PT,18091,599
2020-04-16,PT,18841,629
2020-04-17,PT,19022,657
2020-04-18,PT,19685,687
2020-04-19,PT,20206,714
2020-04-20,PT,20863,735
2020-04-21,PT,21379,762
2020-04-22,PT,21982,785
2020-04-23,PT,22353,820
2020-04-24,PT,22797,854
2020-04-25,PT,23392,880
2020-04-26,PT,23864,903
2020-04-27,PT,24027,928
2020-04-28,PT,24322,948
2020-04-29,PT,24505,973
2020-04-30,PT,25045,989
2020-05-01,PT,25351,1007
2020-05-02,PT,25190,1023
2020-05-03,PT,25282,1043
2020-05-04,PT,25524,1063
2020-05-05,PT,25702,1074
2020-05-06,PT,26182,1089
2020-05-07,PT,26715,1105
2020-05-08,PT,27268,1114
2020-05-09,PT,27406,1126
2020-05-10,PT,27581,1135
2020-05-11,PT,27679,1144
2020-05-12,PT,27913,1163
2020-05-13,PT,28132,1175
2020-05-14,PT,28319,1184
2020-05-15,PT,28583,1190
2020-05-16,PT,28810,1203
2020-05-17,PT,29036,1218
2020-05-18,PT,29209,1231
2020-05-19,PT,29432,1247
2020-05-20,PT,29660,1263
2020-05-21,PT,29912,1277
2020-05-22,PT,30200,1289
2020-05-23,PT,30471,1302
2020-05-24,PT,30623,1316
2020-05-25,PT,30788,1330
2020-05-26,PT,31007,1342
2020-05-27,PT,31292,1356
2020-05-28,PT,31596,1369
2020-05-29,PT,31946,1383
2020-05-30,PT,32203,1396
2020-05-31,PT,32500,1410
2020-06-01,PT,32700,1424
2020-06-02,PT,32895,1436
2020-06-03,PT,33261,1447
2020-06-04,PT,33592,1455
2020-06-05,PT,33969,1465
2020-06-06,PT,34351,1474
2020-06-07,PT,34693,1479
2020-06-08,PT,34885,1485
2020-06-09,PT,35306,1492
2020-06-10,PT,35600,1497
2020-06-11,PT,35910,1504
2020-06-12,PT,36180,1505
2020-06-13,PT,36463,1512
2020-06-14,PT,36690,1517
2020-06-15,PT,37036,1520
2020-06-16,PT,37336,1522
2020-06-17,PT,37672,1523
2020-06-18,PT,38089,1524
2020-06-19,PT,38464,1527
2020-06-20,PT,38841,1528
2020-06-21,PT,39133,1530
2020-06-22,PT,39392,1534
2020-06-23,PT,39737,1540
2020-06-24,PT,40104,1543
2020-06-25,PT,40415,1549
2020-06-26,PT,40866,1555
2020-06-27,PT,41189,1561
2020-06-28,PT,41646,1564
2020-06-29,PT,41912,1568
2020-06-30,PT,42171,1576
2020-07-01,PT,42523,1579
2020-07-02,PT,42901,1587
2020-07-03,PT,43356,1598
2020-07-04,PT,43769,1605
2020-07-05,PT,44097,1614
2020-07-06,PT,44329,1620
2020-07-07,PT,44616,1629
2020-07-08,PT,45059,1631
2020-07-09,PT,45477,1644
2020-07-10,PT,45879,1646
2020-07-11,PT,46221,1654
2020-07-12,PT,46512,1660
2020-07-13,PT,46818,1662
2020-07-14,PT,47051,1668
2020-07-15,PT,47426,1676
2020-07-16,PT,47765,1679
2020-07-17,PT,48077,1682
2020-07-18,PT,48390,1684
2020-07-19,PT,48636,1689
2020-07-20,PT,48771,1691
2020-07-21,PT,48898,1697
2020-07-22,PT,49150,1702
2020-07-23,PT,49379,1705
2020-07-24,PT,49692,1712
2020-07-25,PT,49955,1716
2020-07-26,PT,50164,1717
2020-07-27,PT,50299,1719
2020-07-28,PT,50410,1722
2020-07-29,PT,50613,1725
2020-07-30,PT,50868,1727
2020-07-31,PT,51072,1735
2020-08-01,PT,51310,1737
2020-08-02,PT,51463,1738
2020-08-03,PT,51569,1738
2020-08-04,PT,51681,1739
2020-08-05,PT,51848,1740
2020-08-06,PT,52061,1743
2020-08-07,PT,52351,1746
2020-08-08,PT,52537,1750
2020-08-09,PT,52668,1756
2020-08-10,PT,52825,1759
2020-08-11,PT,52945,1761
2020-08-12,PT,53223,1764
2020-08-13,PT,53548,1770
2020-08-14,PT,53783,1772
2020-08-15,PT,53981,1775
2020-08-16,PT,54102,1778
2020-08-17,PT,54234,1779
2020-08-18,PT,54448,1784
2020-08-19,PT,54701,1786
2020-08-20,PT,54992,1788
2020-08-21,PT,55211,1792
2020-08-22,PT,55452,1794
2020-08-23,PT,55597,1796
2020-08-24,PT,55720,1801
2020-08-25,PT,55912,1805
2020-08-26,PT,56274,1807
2020-08-27,PT,56671,1809
2020-08-28,PT,57074,1815
2020-08-29,PT,57448,1818
2020-08-30,PT,57768,1819
2020-08-31,PT,58012,1822
2020-09-01,PT,58243,1824
2020-09-02,PT,58633,1827
2020-09-03,PT,59051,1829
2020-09-04,PT,59457,1833
2020-09-05,PT,59943,1838
2020-09-06,PT,60258,1840
2020-09-07,PT,60507,1843
2020-09-08,PT,60895,1846
2020-09-09,PT,61541,1849
2020-09-10,PT,62126,1852
2020-09-11,PT,62813,1855
2020-09-12,PT,63310,1860
2020-09-13,PT,63983,1867
2020-09-14,PT,64596,1871
2020-09-15,PT,65021,1875
2020-09-16,PT,65626,1878
2020-09-17,PT,66396,1888
2020-09-18,PT,67176,1894
2020-09-19,PT,68025,1899
2020-09-20,PT,68577,1912
2020-09-21,PT,69200,1920
2020-09-22,PT,69663,1925
2020-09-23,PT,70465,1928
2020-09-24,PT,71156,1931
2020-09-25,PT,72055,1936
2020-09-26,PT,72939,1944
2020-09-27,PT,73604,1953
2020-09-28,PT,74029,1957
2020-09-29,PT,74717,1963
2020-09-30,PT,75542,1971
2020-10-01,PT,76396,1977
2020-10-02,PT,77284,1983
2020-10-03,PT,78247,1995
2020-10-04,PT,79151,2005
2020-10-05,PT,79885,2018
2020-10-06,PT,80312,2032
2020-10-07,PT,81256,2040
2020-10-08,PT,82534,2050
2020-10-09,PT,83928,2062
2020-10-10,PT,85574,2067
2020-10-11,PT,86664,2080
2020-10-12,PT,87913,2094
2020-10-13,PT,89121,2110
2020-10-14,PT,91193,2117
2020-10-15,PT,93294,2128
2020-10-16,PT,95902,2149
2020-10-17,PT,98055,2162
2020-10-18,PT,99911,2181
2020-10-19,PT,101860,2198
2020-10-20,PT,103736,2213
2020-10-21,PT,106271,2229
2020-10-22,PT,109541,2245
2020-10-23,PT,112440,2276
2020-10-24,PT,116109,2297
2020-10-25,PT,118686,2316
2020-10-26,PT,121133,2343
2020-10-27,PT,124432,2371
2020-10-28,PT,128392,2395
2020-10-29,PT,132616,2428
2020-10-30,PT,137272,2468
2020-10-31,PT,141279,2507
2020-11-01,PT,144341,2544
2020-11-02,PT,146847,2590
2020-11-03,PT,149443,2635
2020-11-04,PT,156940,2694
2020-11-05,PT,161350,2740
2020-11-06,PT,166900,2792
2020-11-07,PT,173540,2848
2020-11-08,PT,179324,2896
2020-11-09,PT,183420,2959
2020-11-10,PT,187237,3021
2020-11-11,PT,192172,3103
2020-11-12,PT,198011,3181
2020-11-13,PT,204664,3250
2020-11-14,PT,211266,3305
2020-11-15,PT,217301,3381
2020-11-16,PT,225672,3472
2020-11-17,PT,230124,3553
2020-11-18,PT,236015,3632
2020-11-19,PT,243009,3701
2020-11-20,PT,249498,3762
2020-11-21,PT,255970,3824
2020-11-22,PT,260758,3897
2020-11-23,PT,264802,3971
2020-11-24,PT,268721,4056
2020-11-25,PT,274011,4127
2020-11-26,PT,280394,4209
2020-11-27,PT,285838,4276
2020-11-28,PT,290706,4363
2020-11-29,PT,294799,4427
2020-11-30,PT,298061,4505
2020-12-01,PT,300462,4577
2020-12-02,PT,303846,4645
2020-12-03,PT,307618,4724
2020-12-04,PT,312553,4803
2020-12-05,PT,318640,4876
2020-12-06,PT,322474,4963
2020-12-07,PT,325071,5041
2020-12-08,PT,327976,5122
2020-12-09,PT,332073,5192
2020-12-10,PT,335207,5278
2020-12-11,PT,340287,5373
2020-12-12,PT,344700,5461
2020-12-13,PT,348744,5559
2020-12-14,PT,350938,5649
2020-12-15,PT,353576,5733
2020-12-16,PT,358296,5815
2020-12-17,PT,362216,5902
2020-12-18,PT,366952,5977
2020-12-19,PT,370787,6063
2020-12-20,PT,374121,6134
2020-12-21,PT,376220,6191
2020-12-22,PT,378656,6254
2020-12-23,PT,383258,6343
2020-12-24,PT,387636,6413
2020-12-25,PT,391782,6478
2020-12-26,PT,392996,6556
2020-12-27,PT,394573,6619
2020-12-28,PT,396666,6677
2020-12-29,PT,400002,6751
2020-12-30,PT,406051,6830
2020-12-31,PT,413678,6906
2020-02-26,RO,1,0 # wgArticleId=63338347 wgCurRevisionId=1021552571 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Romania_medical_cases_chart&oldid=1021552571&action=edit
2020-02-27,RO,1,0
2020-02-28,RO,3,0
2020-03-03,RO,4,0
2020-03-04,RO,6,0
2020-03-05,RO,6,0
2020-03-06,RO,9,0
2020-03-07,RO,13,0
2020-03-08,RO,15,0
2020-03-09,RO,17,0
2020-03-10,RO,29,0
2020-03-11,RO,47,0
2020-03-12,RO,59,0
2020-03-13,RO,95,0
2020-03-14,RO,123,0
2020-03-15,RO,139,0
2020-03-16,RO,168,0
2020-03-17,RO,217,0
2020-03-18,RO,260,0
2020-03-19,RO,277,0
2020-03-20,RO,308,0
2020-03-21,RO,367,0
2020-03-22,RO,433,3
2020-03-23,RO,576,7
2020-03-24,RO,762,12
2020-03-25,RO,906,17
2020-03-26,RO,1029,23
2020-03-27,RO,1292,26
2020-03-28,RO,1452,29
2020-03-29,RO,1760,43
2020-03-30,RO,1952,65
2020-03-31,RO,2245,80
2020-04-01,RO,2460,85
2020-04-02,RO,2738,94
2020-04-03,RO,3183,116
2020-04-04,RO,3613,141
2020-04-05,RO,3864,148
2020-04-06,RO,4057,157
2020-04-07,RO,4417,182
2020-04-08,RO,4761,209
2020-04-09,RO,5202,229
2020-04-10,RO,5467,257
2020-04-11,RO,5990,282
2020-04-12,RO,6300,306
2020-04-13,RO,6633,318
2020-04-14,RO,6879,332
2020-04-15,RO,7216,362
2020-04-16,RO,7707,387
2020-04-17,RO,8067,400
2020-04-18,RO,8418,417
2020-04-19,RO,8746,434
2020-04-20,RO,8936,451
2020-04-21,RO,9242,482
2020-04-22,RO,9710,508
2020-04-23,RO,10096,527
2020-04-24,RO,10417,552
2020-04-25,RO,10635,575
2020-04-26,RO,11036,608
2020-04-27,RO,11339,631
2020-04-28,RO,11616,650
2020-04-29,RO,11978,675
2020-04-30,RO,12240,695
2020-05-01,RO,12567,726
2020-05-02,RO,12732,755
2020-05-03,RO,13163,780
2020-05-04,RO,13512,803
2020-05-05,RO,13837,827
2020-05-06,RO,14107,858
2020-05-07,RO,14499,876
2020-05-08,RO,14811,898
2020-05-09,RO,15131,926
2020-05-10,RO,15362,952
2020-05-11,RO,15588,972
2020-05-12,RO,15778,991
2020-05-13,RO,16002,1016
2020-05-14,RO,16247,1046
2020-05-15,RO,16437,1056
2020-05-16,RO,16704,1081
2020-05-17,RO,16871,1097
2020-05-18,RO,17036,1107
2020-05-19,RO,17191,1126
2020-05-20,RO,17387,1141
2020-05-21,RO,17585,1151
2020-05-22,RO,17712,1159
2020-05-23,RO,17857,1170
2020-05-24,RO,18070,1179
2020-05-25,RO,18283,1193
2020-05-26,RO,18429,1210
2020-05-27,RO,18594,1219
2020-05-28,RO,18791,1229
2020-05-29,RO,18982,1240
2020-05-30,RO,19133,1253
2020-05-31,RO,19257,1259
2020-06-01,RO,19398,1270
2020-06-02,RO,19517,1279
2020-06-03,RO,19669,1288
2020-06-04,RO,19907,1299
2020-06-05,RO,20103,1308
2020-06-06,RO,20290,1318
2020-06-07,RO,20479,1326
2020-06-08,RO,20604,1334
2020-06-09,RO,20749,1345
2020-06-10,RO,20945,1360
2020-06-11,RO,21182,1369
2020-06-12,RO,21404,1380
2020-06-13,RO,21679,1394
2020-06-14,RO,21999,1410
2020-06-15,RO,22165,1427
2020-06-16,RO,22415,1437
2020-06-17,RO,22760,1451
2020-06-18,RO,23080,1473
2020-06-19,RO,23400,1484
2020-06-20,RO,23730,1500
2020-06-21,RO,24045,1512
2020-06-22,RO,24291,1523
2020-06-23,RO,24505,1539
2020-06-24,RO,24826,1555
2020-06-25,RO,25286,1565
2020-06-26,RO,25697,1579
2020-06-27,RO,26022,1589
2020-06-28,RO,26313,1612
2020-06-29,RO,26582,1634
2020-06-30,RO,26970,1651
2020-07-01,RO,27296,1667
2020-07-02,RO,27746,1687
2020-07-03,RO,28166,1712
2020-07-04,RO,28582,1731
2020-07-05,RO,28973,1750
2020-07-06,RO,29223,1768
2020-07-07,RO,29620,1799
2020-07-08,RO,30175,1817
2020-07-09,RO,30789,1834
2020-07-10,RO,31381,1847
2020-07-11,RO,32079,1871
2020-07-12,RO,32535,1884
2020-07-13,RO,32948,1901
2020-07-14,RO,33585,1931
2020-07-15,RO,34226,1953
2020-07-16,RO,35003,1971
2020-07-17,RO,35802,1988
2020-07-18,RO,36691,2009
2020-07-19,RO,37458,2026
2020-07-20,RO,38139,2038
2020-07-21,RO,39133,2074
2020-07-22,RO,40163,2101
2020-07-23,RO,41275,2126
2020-07-24,RO,42394,2150
2020-07-25,RO,43678,2165
2020-07-26,RO,44798,2187
2020-07-27,RO,45902,2206
2020-07-28,RO,47053,2239
2020-07-29,RO,48235,2269
2020-07-30,RO,49591,2304
2020-07-31,RO,50886,2343
2020-08-01,RO,52111,2379
2020-08-02,RO,53186,2413
2020-08-03,RO,54009,2432
2020-08-04,RO,55241,2480
2020-08-05,RO,56550,2521
2020-08-06,RO,57895,2566
2020-08-07,RO,59273,2616
2020-08-08,RO,60623,2659
2020-08-09,RO,61768,2700
2020-08-10,RO,62547,2729
2020-08-11,RO,63762,2764
2020-08-12,RO,65177,2807
2020-08-13,RO,66631,2860
2020-08-14,RO,68046,2904
2020-08-15,RO,69374,2954
2020-08-16,RO,70461,2991
2020-08-17,RO,71194,3029
2020-08-18,RO,72208,3074
2020-08-19,RO,73617,3106
2020-08-20,RO,74963,3154
2020-08-21,RO,76355,3196
2020-08-22,RO,77544,3233
2020-08-23,RO,78505,3272
2020-08-24,RO,79330,3309
2020-08-25,RO,80390,3367
2020-08-26,RO,81646,3421
2020-08-27,RO,83150,3459
2020-08-28,RO,84468,3507
2020-08-29,RO,85833,3539
2020-08-30,RO,86785,3578
2020-08-31,RO,87540,3621
2020-09-01,RO,88593,3681
2020-09-02,RO,89891,3721
2020-09-03,RO,91256,3765
2020-09-04,RO,92595,3812
2020-09-05,RO,93864,3850
2020-09-06,RO,95014,3893
2020-09-07,RO,95897,3926
2020-09-08,RO,97033,3967
2020-09-09,RO,98304,4018
2020-09-10,RO,99684,4065
2020-09-11,RO,101075,4100
2020-09-12,RO,102386,4127
2020-09-13,RO,103495,4163
2020-09-14,RO,104187,4185
2020-09-15,RO,105298,4236
2020-09-16,RO,107011,4285
2020-09-17,RO,108690,4312
2020-09-18,RO,110217,4360
2020-09-19,RO,111550,4402
2020-09-20,RO,112781,4435
2020-09-21,RO,113589,4458
2020-09-22,RO,114648,4503
2020-09-23,RO,116415,4550
2020-09-24,RO,118054,4591
2020-09-25,RO,119683,4633
2020-09-26,RO,121235,4687
2020-09-27,RO,122673,4718
2020-09-28,RO,123944,4748
2020-09-29,RO,125414,4792
2020-09-30,RO,127572,4825
2020-10-01,RO,129658,4862
2020-10-02,RO,132001,4915
2020-10-03,RO,134065,4947
2020-10-04,RO,135900,5003
2020-10-05,RO,137491,5048
2020-10-06,RO,139612,5121
2020-10-07,RO,142570,5203
2020-10-08,RO,145700,5247
2020-10-09,RO,148886,5299
2020-10-10,RO,152403,5358
2020-10-11,RO,155283,5411
2020-10-12,RO,157352,5467
2020-10-13,RO,160461,5535
2020-10-14,RO,164477,5601
2020-10-15,RO,168490,5674
2020-10-16,RO,172516,5749
2020-10-17,RO,176468,5812
2020-10-18,RO,180388,5872
2020-10-19,RO,182854,5931
2020-10-20,RO,186254,5996
2020-10-21,RO,191102,6065
2020-10-22,RO,196004,6163
2020-10-23,RO,201032,6245
2020-10-24,RO,205793,6318
2020-10-25,RO,209648,6391
2020-10-26,RO,212492,6470
2020-10-27,RO,217216,6574
2020-10-28,RO,222559,6681
2020-10-29,RO,229040,6764
2020-10-30,RO,235586,6867
2020-10-31,RO,241339,6968
2020-11-01,RO,246663,7067
2020-11-02,RO,250704,7153
2020-11-03,RO,258437,7273
2020-11-04,RO,267088,7419
2020-11-05,RO,276802,7540
2020-11-06,RO,287062,7663
2020-11-07,RO,296999,7793
2020-11-08,RO,303751,7879
2020-11-09,RO,306991,8009
2020-11-10,RO,314295,8186
2020-11-11,RO,324094,8389
2020-11-12,RO,334236,8510
2020-11-13,RO,343725,8684
2020-11-14,RO,353185,8813
2020-11-15,RO,360281,8926
2020-11-16,RO,365212,9075
2020-11-17,RO,373474,9261
2020-11-18,RO,383743,9429
2020-11-19,RO,393851,9596
2020-11-20,RO,403123,9756
2020-11-21,RO,412808,9916
2020-11-22,RO,418645,10047
2020-11-23,RO,422852,10177
2020-11-24,RO,430605,10373
2020-11-25,RO,440344,10541
2020-11-26,RO,449349,10712
2020-11-27,RO,457848,10884
2020-11-28,RO,465982,11045
2020-11-29,RO,471536,11193
2020-11-30,RO,475362,11331
2020-12-01,RO,479634,11530
2020-12-02,RO,484550,11665
2020-12-03,RO,492211,11876
2020-12-04,RO,500273,12052
2020-12-05,RO,508345,12186
2020-12-06,RO,513576,12320
2020-12-07,RO,517236,12447
2020-12-08,RO,524675,12660
2020-12-09,RO,532040,12821
2020-12-10,RO,539107,12948
2020-12-11,RO,545567,13116
2020-12-12,RO,551900,13264
2020-12-13,RO,556335,13385
2020-12-14,RO,559587,13494
2020-12-15,RO,565758,13698
2020-12-16,RO,571749,13862
2020-12-17,RO,577446,13969
2020-12-18,RO,582786,14157
2020-12-19,RO,587944,14296
2020-12-20,RO,591294,14394
2020-12-21,RO,593783,14481
2020-12-22,RO,598792,14636
2020-12-23,RO,604251,14766
2020-12-24,RO,608561,14912
2020-12-25,RO,612373,15023
2020-12-26,RO,613760,15108
2020-12-27,RO,615809,15230
2020-12-28,RO,618429,15334
2020-12-29,RO,623066,15469
2020-12-30,RO,627941,15596
2020-12-31,RO,632263,15767
2020-01-31,RU,2,0 # wgArticleId=63373577 wgCurRevisionId=1021539668 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Russia_medical_cases_chart&oldid=1021539668&action=edit
2020-02-12,RU,2,0
2020-03-02,RU,3,0
2020-03-05,RU,4,0
2020-03-06,RU,10,0
2020-03-07,RU,14,0
2020-03-08,RU,17,0
2020-03-09,RU,20,0
2020-03-11,RU,28,0
2020-03-12,RU,34,0
2020-03-13,RU,45,0
2020-03-14,RU,59,0
2020-03-15,RU,63,0
2020-03-16,RU,93,0
2020-03-17,RU,114,0
2020-03-18,RU,147,0
2020-03-19,RU,199,0
2020-03-20,RU,253,0
2020-03-21,RU,306,0
2020-03-22,RU,367,0
2020-03-23,RU,438,0
2020-03-24,RU,495,0
2020-03-25,RU,658,0
2020-03-26,RU,840,2
2020-03-27,RU,1036,3
2020-03-28,RU,1264,4
2020-03-29,RU,1534,8
2020-03-30,RU,1836,9
2020-03-31,RU,2337,17
2020-04-01,RU,2777,24
2020-04-02,RU,3548,30
2020-04-03,RU,4149,34
2020-04-04,RU,4731,43
2020-04-05,RU,5389,45
2020-04-06,RU,6343,47
2020-04-07,RU,7497,58
2020-04-08,RU,8672,63
2020-04-09,RU,10131,76
2020-04-10,RU,11917,94
2020-04-11,RU,13584,106
2020-04-12,RU,15770,130
2020-04-13,RU,18328,148
2020-04-14,RU,21102,170
2020-04-15,RU,24490,198
2020-04-16,RU,27938,232
2020-04-17,RU,32008,273
2020-04-18,RU,36793,313
2020-04-19,RU,42853,361
2020-04-20,RU,47121,405
2020-04-21,RU,52763,456
2020-04-22,RU,57999,513
2020-04-23,RU,62773,555
2020-04-24,RU,68622,615
2020-04-25,RU,74588,681
2020-04-26,RU,80949,747
2020-04-27,RU,87147,794
2020-04-28,RU,93558,867
2020-04-29,RU,99399,972
2020-04-30,RU,106498,1073
2020-05-01,RU,114431,1169
2020-05-02,RU,124054,1222
2020-05-03,RU,134687,1280
2020-05-04,RU,145268,1356
2020-05-05,RU,155370,1451
2020-05-06,RU,165929,1537
2020-05-07,RU,177160,1625
2020-05-08,RU,187859,1723
2020-05-09,RU,198676,1827
2020-05-10,RU,209688,1915
2020-05-11,RU,221344,2009
2020-05-12,RU,232243,2116
2020-05-13,RU,242271,2212
2020-05-14,RU,252245,2305
2020-05-15,RU,262843,2418
2020-05-16,RU,272043,2537
2020-05-17,RU,281752,2631
2020-05-18,RU,290678,2722
2020-05-19,RU,299941,2837
2020-05-20,RU,308705,2972
2020-05-21,RU,317554,3099
2020-05-22,RU,326448,3249
2020-05-23,RU,335882,3388
2020-05-24,RU,344481,3541
2020-05-25,RU,353427,3633
2020-05-26,RU,362342,3807
2020-05-27,RU,370680,3968
2020-05-28,RU,379051,4142
2020-05-29,RU,387623,4374
2020-05-30,RU,396575,4555
2020-05-31,RU,405843,4693
2020-06-01,RU,414878,4855
2020-06-02,RU,423741,5037
2020-06-03,RU,432277,5215
2020-06-04,RU,441108,5384
2020-06-05,RU,449834,5528
2020-06-06,RU,458689,5725
2020-06-07,RU,467673,5859
2020-06-08,RU,476658,5971
2020-06-09,RU,485253,6142
2020-06-10,RU,493657,6358
2020-06-11,RU,502436,6532
2020-06-12,RU,511423,6715
2020-06-13,RU,520129,6829
2020-06-14,RU,528964,6948
2020-06-15,RU,537210,7091
2020-06-16,RU,545458,7284
2020-06-17,RU,553301,7478
2020-06-18,RU,561091,7660
2020-06-19,RU,569063,7841
2020-06-20,RU,576952,8002
2020-06-21,RU,584680,8111
2020-06-22,RU,592280,8206
2020-06-23,RU,599705,8359
2020-06-24,RU,606881,8513
2020-06-25,RU,613994,8605
2020-06-26,RU,620794,8781
2020-06-27,RU,627646,8969
2020-06-28,RU,634437,9073
2020-06-29,RU,641156,9166
2020-06-30,RU,647849,9320
2020-07-01,RU,654405,9536
2020-07-02,RU,661165,9683
2020-07-03,RU,667883,9859
2020-07-04,RU,674515,10027
2020-07-05,RU,681251,10161
2020-07-06,RU,687862,10296
2020-07-07,RU,694230,10494
2020-07-08,RU,700792,10667
2020-07-09,RU,707301,10843
2020-07-10,RU,713936,11017
2020-07-11,RU,720547,11205
2020-07-12,RU,727162,11335
2020-07-13,RU,733699,11439
2020-07-14,RU,739947,11614
2020-07-15,RU,746369,11770
2020-07-16,RU,752797,11937
2020-07-17,RU,759203,12123
2020-07-18,RU,765437,12247
2020-07-19,RU,771546,12342
2020-07-20,RU,777486,12427
2020-07-21,RU,783328,12580
2020-07-22,RU,789190,12745
2020-07-23,RU,795038,12892
2020-07-24,RU,800849,13046
2020-07-25,RU,806720,13192
2020-07-26,RU,812485,13269
2020-07-27,RU,818120,13354
2020-07-28,RU,823515,13504
2020-07-29,RU,828990,13673
2020-07-30,RU,834499,13802
2020-07-31,RU,839981,13963
2020-08-01,RU,845443,14058
2020-08-02,RU,850870,14128
2020-08-03,RU,856264,14207
2020-08-04,RU,861423,14351
2020-08-05,RU,866627,14490
2020-08-06,RU,871894,14606
2020-08-07,RU,877135,14725
2020-08-08,RU,882347,14854
2020-08-09,RU,887536,14931
2020-08-10,RU,892654,15001
2020-08-11,RU,897599,15131
2020-08-12,RU,902701,15260
2020-08-13,RU,907758,15384
2020-08-14,RU,912823,15498
2020-08-15,RU,917884,15617
2020-08-16,RU,922853,15685
2020-08-17,RU,927745,15740
2020-08-18,RU,932493,15872
2020-08-19,RU,937321,15989
2020-08-20,RU,942106,16099
2020-08-21,RU,946976,16189
2020-08-22,RU,951897,16310
2020-08-23,RU,956749,16383
2020-08-24,RU,961493,16448
2020-08-25,RU,966189,16568
2020-08-26,RU,970865,16683
2020-08-27,RU,975576,16804
2020-08-28,RU,980405,16914
2020-08-29,RU,985346,17025
2020-08-30,RU,990326,17093
2020-08-31,RU,995319,17176
2020-09-01,RU,1000048,17299
2020-09-02,RU,1005000,17414
2020-09-03,RU,1009995,17528
2020-09-04,RU,1015105,17649
2020-09-05,RU,1020310,17759
2020-09-06,RU,1025505,17820
2020-09-07,RU,1030690,17871
2020-09-08,RU,1035789,17993
2020-09-09,RU,1041007,18135
2020-09-10,RU,1046370,18263
2020-09-11,RU,1051874,18365
2020-09-12,RU,1057362,18484
2020-09-13,RU,1062811,18578
2020-09-14,RU,1068320,18635
2020-09-15,RU,1073849,18785
2020-09-16,RU,1079519,18917
2020-09-17,RU,1085281,19061
2020-09-18,RU,1091186,19195
2020-09-19,RU,1097251,19339
2020-09-20,RU,1103399,19418
2020-09-21,RU,1109595,19489
2020-09-22,RU,1115810,19649
2020-09-23,RU,1122241,19799
2020-09-24,RU,1128836,19948
2020-09-25,RU,1136048,20056
2020-09-26,RU,1143571,20225
2020-09-27,RU,1151438,20324
2020-09-28,RU,1159573,20385
2020-09-29,RU,1167805,20545
2020-09-30,RU,1176286,20722
2020-10-01,RU,1185231,20891
2020-10-02,RU,1194643,21077
2020-10-03,RU,1204502,21251
2020-10-04,RU,1215001,21358
2020-10-05,RU,1225889,21475
2020-10-06,RU,1237504,21663
2020-10-07,RU,1248619,21865
2020-10-08,RU,1260112,22056
2020-10-09,RU,1272238,22257
2020-10-10,RU,1285084,22454
2020-10-11,RU,1298718,22597
2020-10-12,RU,1312310,22722
2020-10-13,RU,1326178,22966
2020-10-14,RU,1340409,23205
2020-10-15,RU,1354163,23491
2020-10-16,RU,1369313,23723
2020-10-17,RU,1384235,24002
2020-10-18,RU,1399334,24187
2020-10-19,RU,1415316,24366
2020-10-20,RU,1431635,24635
2020-10-21,RU,1447335,24952
2020-10-22,RU,1463306,25242
2020-10-23,RU,1480646,25525
2020-10-24,RU,1497167,25821
2020-10-25,RU,1513877,26050
2020-10-26,RU,1531224,26269
2020-10-27,RU,1547774,26589
2020-10-28,RU,1563976,26935
2020-10-29,RU,1581693,27301
2020-10-30,RU,1599976,27656
2020-10-31,RU,1618116,27990
2020-11-01,RU,1636781,28235
2020-11-02,RU,1655038,28473
2020-11-03,RU,1673686,28828
2020-11-04,RU,1693454,29217
2020-11-05,RU,1712858,29509
2020-11-06,RU,1733440,29887
2020-11-07,RU,1753836,30251
2020-11-08,RU,1774334,30537
2020-11-09,RU,1796132,30793
2020-11-10,RU,1817109,31161
2020-11-11,RU,1836960,31593
2020-11-12,RU,1858568,32032
2020-11-13,RU,1880551,32443
2020-11-14,RU,1903253,32834
2020-11-15,RU,1925825,33186
2020-11-16,RU,1948603,33489
2020-11-17,RU,1971013,33931
2020-11-18,RU,1991998,34387
2020-11-19,RU,2015608,34850
2020-11-20,RU,2039926,35311
2020-11-21,RU,2064748,35778
2020-11-22,RU,2089329,36179
2020-11-23,RU,2114502,36540
2020-11-24,RU,2138828,37031
2020-11-25,RU,2162503,37538
2020-11-26,RU,2187990,38062
2020-11-27,RU,2215533,38558
2020-11-28,RU,2242633,39068
2020-11-29,RU,2269316,39527
2020-11-30,RU,2295654,39895
2020-12-01,RU,2322056,40464
2020-12-02,RU,2347401,41053
2020-12-03,RU,2375546,41607
2020-12-04,RU,2402949,42176
2020-12-05,RU,2431731,42684
2020-12-06,RU,2460770,43141
2020-12-07,RU,2488912,43597
2020-12-08,RU,2515009,44159
2020-12-09,RU,2541199,44718
2020-12-10,RU,2569126,45280
2020-12-11,RU,2597711,45893
2020-12-12,RU,2625848,46453
2020-12-13,RU,2653928,46941
2020-12-14,RU,2681256,47391
2020-12-15,RU,2707945,47968
2020-12-16,RU,2734454,48564
2020-12-17,RU,2762668,49151
2020-12-18,RU,2791220,49762
2020-12-19,RU,2819429,50347
2020-12-20,RU,2848377,50858
2020-12-21,RU,2877727,51351
2020-12-22,RU,2906503,51912
2020-12-23,RU,2933753,52461
2020-12-24,RU,2963688,53096
2020-12-25,RU,2992706,53659
2020-12-26,RU,3021964,54226
2020-12-27,RU,3050248,54778
2020-12-28,RU,3078035,55265
2020-12-29,RU,3105037,55827
2020-12-30,RU,3131550,56426
2020-12-31,RU,3159297,57019
2020-02-27,SM,1,0 # wgArticleId=63391267 wgCurRevisionId=1015731838 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/San_Marino_medical_cases_chart&oldid=1015731838&action=edit
2020-02-28,SM,2,0
2020-02-29,SM,3,0
2020-03-01,SM,8,0
2020-03-02,SM,9,1
2020-03-03,SM,11,1
2020-03-04,SM,16,1
2020-03-05,SM,22,1
2020-03-06,SM,24,1
2020-03-07,SM,27,1
2020-03-08,SM,37,1
2020-03-09,SM,51,2
2020-03-10,SM,62,2
2020-03-11,SM,69,3
2020-03-12,SM,72,5
2020-03-13,SM,80,5
2020-03-14,SM,101,5
2020-03-15,SM,109,7
2020-03-16,SM,115,9
2020-03-17,SM,119,11
2020-03-18,SM,127,14
2020-03-19,SM,144,14
2020-03-20,SM,151,14
2020-03-21,SM,160,20
2020-03-22,SM,175,20
2020-03-23,SM,187,20
2020-03-24,SM,187,21
2020-03-25,SM,208,21
2020-03-26,SM,218,21
2020-03-27,SM,223,21
2020-03-28,SM,224,22
2020-03-29,SM,229,24
2020-03-30,SM,230,25
2020-03-31,SM,236,26
2020-04-01,SM,236,28
2020-04-02,SM,245,30
2020-04-03,SM,251,32
2020-04-04,SM,259,32
2020-04-05,SM,266,32
2020-04-06,SM,277,32
2020-04-07,SM,279,34
2020-04-08,SM,308,34
2020-04-09,SM,333,34
2020-04-10,SM,344,34
2020-04-11,SM,356,35
2020-04-12,SM,356,35
2020-04-13,SM,371,36
2020-04-14,SM,372,36
2020-04-15,SM,393,36
2020-04-16,SM,426,38
2020-04-17,SM,435,39
2020-04-18,SM,455,39
2020-04-19,SM,461,39
2020-04-20,SM,462,39
2020-04-21,SM,476,40
2020-04-22,SM,488,40
2020-04-23,SM,501,40
2020-04-24,SM,513,40
2020-04-25,SM,535,40
2020-04-26,SM,538,41
2020-04-27,SM,538,41
2020-04-28,SM,553,41
2020-04-29,SM,563,41
2020-04-30,SM,569,41
2020-05-01,SM,580,41
2020-05-02,SM,580,41
2020-05-03,SM,582,41
2020-05-04,SM,582,41
2020-05-05,SM,589,41
2020-05-06,SM,608,41
2020-05-07,SM,622,41
2020-05-08,SM,623,41
2020-05-09,SM,637,41
2020-05-10,SM,628,41
2020-05-11,SM,628,41
2020-05-12,SM,638,41
2020-05-13,SM,643,41
2020-05-14,SM,648,41
2020-05-15,SM,652,41
2020-05-16,SM,653,41
2020-05-17,SM,654,41
2020-05-18,SM,654,41
2020-05-19,SM,655,41
2020-05-20,SM,656,41
2020-05-21,SM,658,41
2020-05-22,SM,661,41
2020-05-23,SM,665,42
2020-05-24,SM,665,42
2020-05-25,SM,666,42
2020-05-26,SM,666,42
2020-05-27,SM,667,42
2020-05-28,SM,670,42
2020-05-29,SM,671,42
2020-05-30,SM,671,42
2020-06-01,SM,671,42
2020-06-02,SM,672,42
2020-06-03,SM,674,42
2020-06-04,SM,678,42
2020-06-05,SM,680,42
2020-06-06,SM,680,42
2020-06-07,SM,680,42
2020-06-08,SM,687,42
2020-06-09,SM,688,42
2020-06-10,SM,691,42
2020-06-11,SM,691,42
2020-06-12,SM,694,42
2020-06-13,SM,694,42
2020-06-14,SM,694,42
2020-06-15,SM,694,42
2020-06-16,SM,694,42
2020-06-17,SM,696,42
2020-06-18,SM,696,42
2020-03-06,RS,1,0 # wgArticleId=63374522 wgCurRevisionId=1021570859 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Serbia_medical_cases_chart&oldid=1021570859&action=edit
2020-03-07,RS,1,0
2020-03-08,RS,1,0
2020-03-09,RS,2,0
2020-03-10,RS,5,0
2020-03-11,RS,18,0
2020-03-12,RS,24,0
2020-03-13,RS,35,0
2020-03-14,RS,46,0
2020-03-15,RS,48,0
2020-03-16,RS,57,0
2020-03-17,RS,72,0
2020-03-18,RS,89,0
2020-03-19,RS,103,0
2020-03-20,RS,135,1
2020-03-21,RS,171,1
2020-03-22,RS,222,2
2020-03-23,RS,249,3
2020-03-24,RS,303,3
2020-03-25,RS,384,4
2020-03-26,RS,457,7
2020-03-27,RS,528,8
2020-03-28,RS,659,10
2020-03-29,RS,741,13
2020-03-30,RS,785,16
2020-03-31,RS,900,23
2020-04-01,RS,1060,28
2020-04-02,RS,1171,31
2020-04-03,RS,1476,39
2020-04-04,RS,1624,44
2020-04-05,RS,1908,51
2020-04-06,RS,2200,58
2020-04-07,RS,2447,61
2020-04-08,RS,2666,65
2020-04-09,RS,2867,66
2020-04-10,RS,3105,71
2020-04-11,RS,3380,74
2020-04-12,RS,3630,80
2020-04-13,RS,4054,85
2020-04-14,RS,4465,94
2020-04-15,RS,4873,99
2020-04-16,RS,5318,103
2020-04-17,RS,5690,110
2020-04-18,RS,5994,117
2020-04-19,RS,6318,122
2020-04-20,RS,6630,125
2020-04-21,RS,6890,130
2020-04-22,RS,7114,134
2020-04-23,RS,7276,139
2020-04-24,RS,7483,144
2020-04-25,RS,7779,151
2020-04-26,RS,8042,156
2020-04-27,RS,8275,162
2020-04-28,RS,8497,168
2020-04-29,RS,8724,173
2020-04-30,RS,9009,179
2020-05-01,RS,9205,185
2020-05-02,RS,9362,189
2020-05-03,RS,9464,193
2020-05-04,RS,9557,197
2020-05-05,RS,9677,200
2020-05-06,RS,9791,203
2020-05-07,RS,9848,206
2020-05-08,RS,9943,209
2020-05-09,RS,10032,213
2020-05-10,RS,10114,215
2020-05-11,RS,10176,218
2020-05-12,RS,10243,220
2020-05-13,RS,10295,222
2020-05-14,RS,10374,224
2020-05-15,RS,10438,225
2020-05-16,RS,10496,228
2020-05-17,RS,10610,230
2020-05-18,RS,10699,231
2020-05-19,RS,10733,234
2020-05-20,RS,10833,235
2020-05-21,RS,10919,237
2020-05-22,RS,11024,237
2020-05-23,RS,11092,238
2020-05-24,RS,11159,238
2020-05-25,RS,11193,239
2020-05-26,RS,11227,239
2020-05-27,RS,11275,240
2020-05-28,RS,11300,241
2020-05-29,RS,11354,242
2020-05-30,RS,11381,242
2020-05-31,RS,11412,243
2020-06-01,RS,11430,244
2020-06-02,RS,11454,245
2020-06-03,RS,11523,245
2020-06-04,RS,11571,246
2020-06-05,RS,11667,247
2020-06-06,RS,11741,248
2020-06-07,RS,11823,249
2020-06-08,RS,11896,250
2020-06-09,RS,11965,250
2020-06-10,RS,12031,251
2020-06-11,RS,12102,252
2020-06-12,RS,12175,252
2020-06-13,RS,12251,253
2020-06-14,RS,12310,254
2020-06-15,RS,12367,255
2020-06-16,RS,12426,256
2020-06-17,RS,12522,257
2020-06-18,RS,12616,259
2020-06-19,RS,12709,258
2020-06-20,RS,12803,260
2020-06-21,RS,12894,261
2020-06-22,RS,12990,262
2020-06-23,RS,13092,263
2020-06-24,RS,13235,263
2020-06-25,RS,13372,264
2020-06-26,RS,13565,265
2020-06-27,RS,13792,267
2020-06-28,RS,14046,270
2020-06-29,RS,14288,274
2020-06-30,RS,14564,277
2020-07-01,RS,14836,281
2020-07-02,RS,15195,287
2020-07-03,RS,15504,298
2020-07-04,RS,15829,306
2020-07-05,RS,16131,311
2020-07-06,RS,16420,317
2020-07-07,RS,16719,330
2020-07-08,RS,17076,341
2020-07-09,RS,17342,352
2020-07-10,RS,17728,370
2020-07-11,RS,18073,382
2020-07-12,RS,18360,393
2020-07-13,RS,18639,405
2020-07-14,RS,18983,418
2020-07-15,RS,19334,429
2020-07-16,RS,19717,442
2020-07-17,RS,20109,452
2020-07-18,RS,20498,461
2020-07-19,RS,20894,472
2020-07-20,RS,21253,482
2020-07-21,RS,21605,491
2020-07-22,RS,22031,499
2020-07-23,RS,22443,508
2020-07-24,RS,22852,518
2020-07-25,RS,23263,526
2020-07-26,RS,23730,534
2020-07-27,RS,24141,543
2020-07-28,RS,24520,551
2020-07-29,RS,24892,558
2020-07-30,RS,25213,565
2020-07-31,RS,25552,573
2020-08-01,RS,25882,582
2020-08-02,RS,26193,590
2020-08-03,RS,26451,598
2020-08-04,RS,26738,605
2020-08-05,RS,27033,614
2020-08-06,RS,27332,621
2020-08-07,RS,27608,626
2020-08-08,RS,27863,632
2020-08-09,RS,28099,641
2020-08-10,RS,28262,646
2020-08-11,RS,28497,652
2020-08-12,RS,28751,658
2020-08-13,RS,28998,661
2020-08-14,RS,29233,665
2020-08-15,RS,29471,670
2020-08-16,RS,29682,674
2020-08-17,RS,29782,677
2020-08-18,RS,29890,681
2020-08-19,RS,30048,684
2020-08-20,RS,30209,689
2020-08-21,RS,30378,692
2020-08-22,RS,30548,695
2020-08-23,RS,30657,698
2020-08-24,RS,30714,701
2020-08-25,RS,30820,705
2020-08-26,RS,30974,707
2020-08-27,RS,31099,707
2020-08-28,RS,31207,709
2020-08-29,RS,31282,710
2020-08-30,RS,31365,711
2020-08-31,RS,31406,713
2020-09-01,RS,31482,715
2020-09-02,RS,31581,716
2020-09-03,RS,31676,718
2020-09-04,RS,31772,721
2020-09-05,RS,31849,723
2020-09-06,RS,31905,724
2020-09-07,RS,31941,725
2020-09-08,RS,31994,727
2020-09-09,RS,32078,728
2020-09-10,RS,32136,729
2020-09-11,RS,32228,730
2020-09-12,RS,32300,731
2020-09-13,RS,32408,733
2020-09-14,RS,32437,733
2020-09-15,RS,32511,735
2020-09-16,RS,32613,736
2020-09-17,RS,32695,738
2020-09-18,RS,32757,739
2020-09-19,RS,32840,740
2020-09-20,RS,32908,741
2020-09-21,RS,32938,743
2020-09-22,RS,32999,743
2020-09-23,RS,33080,744
2020-09-24,RS,33163,745
2020-09-25,RS,33238,746
2020-09-26,RS,33312,746
2020-09-27,RS,33384,747
2020-09-28,RS,33414,748
2020-09-29,RS,33469,749
2020-09-30,RS,33551,749
2020-10-01,RS,33662,750
2020-10-02,RS,33735,751
2020-10-03,RS,33842,753
2020-10-04,RS,33901,754
2020-10-05,RS,33952,756
2020-10-06,RS,34072,757
2020-10-07,RS,34193,758
2020-10-08,RS,34344,760
2020-10-09,RS,34517,761
2020-10-10,RS,34685,762
2020-10-11,RS,34787,763
2020-10-12,RS,34854,765
2020-10-13,RS,35006,767
2020-10-14,RS,35251,768
2020-10-15,RS,35454,770
2020-10-16,RS,35719,772
2020-10-17,RS,35946,774
2020-10-18,RS,36160,776
2020-10-19,RS,36282,778
2020-10-20,RS,36608,780
2020-10-21,RS,37120,780
2020-10-22,RS,37516,783
2020-10-23,RS,38115,786
2020-10-24,RS,38872,789
2020-10-25,RS,39486,792
2020-10-26,RS,39827,793
2020-10-27,RS,40880,798
2020-10-28,RS,42208,803
2020-10-29,RS,43592,809
2020-10-30,RS,45137,814
2020-10-31,RS,46954,820
2020-11-01,RS,48403,826
2020-11-02,RS,49205,833
2020-11-03,RS,51083,844
2020-11-04,RS,53495,850
2020-11-05,RS,55676,861
2020-11-06,RS,57958,871
2020-11-07,RS,60635,880
2020-11-08,RS,62747,890
2020-11-09,RS,64065,901
2020-11-10,RS,66888,915
2020-11-11,RS,70424,936
2020-11-12,RS,73765,955
2020-11-13,RS,77264,972
2020-11-14,RS,81086,989
2020-11-15,RS,84568,1009
2020-11-16,RS,87381,1030
2020-11-17,RS,92375,1054
2020-11-18,RS,97988,1081
2020-11-19,RS,104097,1110
2020-11-20,RS,110351,1140
2020-11-21,RS,116125,1168
2020-11-22,RS,121120,1199
2020-11-23,RS,126187,1237
2020-11-24,RS,133029,1274
2020-11-25,RS,140608,1315
2020-11-26,RS,148214,1366
2020-11-27,RS,155994,1423
2020-11-28,RS,163035,1484
2020-11-29,RS,169214,1549
2020-11-30,RS,175438,1604
2020-12-01,RS,183437,1652
2020-12-02,RS,191356,1704
2020-12-03,RS,199158,1765
2020-12-04,RS,206940,1834
2020-12-05,RS,213843,1891
2020-12-06,RS,219652,1949
2020-12-07,RS,226209,2005
2020-12-08,RS,234027,2062
2020-12-09,RS,241831,2116
2020-12-10,RS,249224,2172
2020-12-11,RS,255758,2227
2020-12-12,RS,261437,2275
2020-12-13,RS,266432,2331
2020-12-14,RS,271364,2380
2020-12-15,RS,277248,2433
2020-12-16,RS,282601,2482
2020-12-17,RS,287730,2529
2020-12-18,RS,292640,2580
2020-12-19,RS,296528,2632
2020-12-20,RS,300062,2686
2020-12-21,RS,303747,2733
2020-12-22,RS,307827,2782
2020-12-23,RS,312253,2833
2020-12-24,RS,316344,2882
2020-12-25,RS,320167,2931
2020-12-26,RS,323367,2983
2020-12-27,RS,326060,3030
2020-12-28,RS,328619,3073
2020-12-29,RS,331755,3119
2020-12-30,RS,334991,3163
2020-12-31,RS,337923,3211
2020-03-06,SK,1,0 # wgArticleId=63325162 wgCurRevisionId=1021563782 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Slovakia_medical_cases_chart&oldid=1021563782&action=edit
2020-03-07,SK,3,0
2020-03-08,SK,5,0
2020-03-09,SK,7,0
2020-03-10,SK,7,0
2020-03-11,SK,10,0
2020-03-12,SK,21,0
2020-03-13,SK,32,0
2020-03-14,SK,44,0
2020-03-15,SK,61,0
2020-03-16,SK,72,0
2020-03-17,SK,97,0
2020-03-18,SK,105,0
2020-03-19,SK,123,0
2020-03-20,SK,137,0
2020-03-21,SK,178,0
2020-03-22,SK,185,0
2020-03-23,SK,204,0
2020-03-24,SK,216,0
2020-03-25,SK,226,0
2020-03-26,SK,269,0
2020-03-27,SK,292,0
2020-03-28,SK,314,0
2020-03-29,SK,336,0
2020-03-30,SK,363,1
2020-03-31,SK,400,1
2020-04-01,SK,426,1
2020-04-02,SK,450,1
2020-04-03,SK,471,1
2020-04-04,SK,485,1
2020-04-05,SK,534,1
2020-04-06,SK,581,2
2020-04-07,SK,682,2
2020-04-08,SK,701,2
2020-04-09,SK,715,2
2020-04-10,SK,728,2
2020-04-11,SK,742,2
2020-04-12,SK,769,2
2020-04-13,SK,835,2
2020-04-14,SK,863,2
2020-04-15,SK,977,8
2020-04-16,SK,1049,9
2020-04-17,SK,1089,11
2020-04-18,SK,1161,12
2020-04-19,SK,1173,13
2020-04-20,SK,1199,14
2020-04-21,SK,1244,14
2020-04-22,SK,1325,15
2020-04-23,SK,1360,17
2020-04-24,SK,1373,17
2020-04-25,SK,1379,18
2020-04-26,SK,1381,18
2020-04-27,SK,1384,20
2020-04-28,SK,1391,22
2020-04-29,SK,1396,23
2020-04-30,SK,1403,23
2020-05-01,SK,1407,24
2020-05-02,SK,1408,24
2020-05-03,SK,1413,25
2020-05-04,SK,1421,25
2020-05-05,SK,1429,25
2020-05-06,SK,1445,26
2020-05-07,SK,1455,26
2020-05-08,SK,1455,26
2020-05-09,SK,1457,26
2020-05-10,SK,1457,26
2020-05-11,SK,1465,27
2020-05-12,SK,1469,27
2020-05-13,SK,1477,27
2020-05-14,SK,1480,27
2020-05-15,SK,1493,28
2020-05-16,SK,1494,28
2020-05-17,SK,1495,28
2020-05-18,SK,1495,28
2020-05-19,SK,1496,28
2020-05-20,SK,1502,28
2020-05-21,SK,1503,28
2020-05-22,SK,1504,28
2020-05-23,SK,1509,28
2020-05-24,SK,1511,28
2020-05-25,SK,1513,28
2020-05-26,SK,1515,28
2020-05-27,SK,1520,28
2020-05-28,SK,1520,28
2020-05-29,SK,1521,28
2020-05-30,SK,1521,28
2020-05-31,SK,1522,28
2020-06-01,SK,1522,28
2020-06-02,SK,1525,28
2020-06-03,SK,1526,28
2020-06-04,SK,1526,28
2020-06-05,SK,1528,28
2020-06-06,SK,1528,28
2020-06-07,SK,1530,28
2020-06-08,SK,1531,28
2020-06-09,SK,1533,28
2020-06-10,SK,1541,28
2020-06-11,SK,1542,28
2020-06-12,SK,1545,28
2020-06-13,SK,1548,28
2020-06-14,SK,1552,28
2020-06-15,SK,1552,28
2020-06-16,SK,1561,28
2020-06-17,SK,1562,28
2020-06-18,SK,1576,28
2020-06-19,SK,1586,28
2020-06-20,SK,1587,28
2020-06-21,SK,1588,28
2020-06-22,SK,1589,28
2020-06-23,SK,1607,28
2020-06-24,SK,1630,28
2020-06-25,SK,1643,28
2020-06-26,SK,1657,28
2020-06-27,SK,1664,28
2020-06-28,SK,1665,28
2020-06-29,SK,1667,28
2020-06-30,SK,1687,28
2020-07-01,SK,1700,28
2020-07-02,SK,1720,28
2020-07-03,SK,1749,28
2020-07-04,SK,1764,28
2020-07-05,SK,1765,28
2020-07-06,SK,1767,28
2020-07-07,SK,1798,28
2020-07-08,SK,1851,28
2020-07-09,SK,1870,28
2020-07-10,SK,1893,28
2020-07-11,SK,1901,28
2020-07-12,SK,1902,28
2020-07-13,SK,1908,28
2020-07-14,SK,1927,28
2020-07-15,SK,1951,28
2020-07-16,SK,1965,28
2020-07-17,SK,1976,28
2020-07-18,SK,1979,28
2020-07-19,SK,1980,28
2020-07-20,SK,2021,28
2020-07-21,SK,2058,28
2020-07-22,SK,2089,28
2020-07-23,SK,2118,28
2020-07-24,SK,2141,28
2020-07-25,SK,2179,28
2020-07-26,SK,2181,28
2020-07-27,SK,2204,28
2020-07-28,SK,2245,28
2020-07-29,SK,2265,28
2020-07-30,SK,2292,29
2020-07-31,SK,2337,29
2020-08-01,SK,2344,29
2020-08-02,SK,2354,29
2020-08-03,SK,2368,29
2020-08-04,SK,2417,29
2020-08-05,SK,2480,29
2020-08-06,SK,2523,31
2020-08-07,SK,2566,31
2020-08-08,SK,2596,31
2020-08-09,SK,2599,31
2020-08-10,SK,2615,31
2020-08-11,SK,2690,31
2020-08-12,SK,2739,31
2020-08-13,SK,2801,31
2020-08-14,SK,2855,31
2020-08-15,SK,2902,31
2020-08-16,SK,2907,31
2020-08-17,SK,2922,31
2020-08-18,SK,3022,33
2020-08-19,SK,3012,33
2020-08-20,SK,3225,33
2020-08-21,SK,3316,33
2020-08-22,SK,3356,33
2020-08-23,SK,3424,33
2020-08-24,SK,3452,33
2020-08-25,SK,3536,33
2020-08-26,SK,3626,33
2020-08-27,SK,3728,33
2020-08-28,SK,3842,33
2020-08-29,SK,3876,33
2020-08-30,SK,3917,33
2020-08-31,SK,3989,33
2020-09-01,SK,4042,33
2020-09-02,SK,4163,37
2020-09-03,SK,4300,37
2020-09-04,SK,4526,37
2020-09-05,SK,4614,37
2020-09-06,SK,4636,37
2020-09-07,SK,4727,37
2020-09-08,SK,4888,37
2020-09-09,SK,5066,37
2020-09-10,SK,5252,37
2020-09-11,SK,5453,38
2020-09-12,SK,5532,38
2020-09-13,SK,5580,38
2020-09-14,SK,5768,38
2020-09-15,SK,5860,38
2020-09-16,SK,6021,39
2020-09-17,SK,6256,39
2020-09-18,SK,6546,39
2020-09-19,SK,6677,39
2020-09-20,SK,6756,39
2020-09-21,SK,6931,40
2020-09-22,SK,7269,41
2020-09-23,SK,7629,41
2020-09-24,SK,8048,41
2020-09-25,SK,8600,44
2020-09-26,SK,9078,44
2020-09-27,SK,9343,44
2020-09-28,SK,9574,45
2020-09-29,SK,10141,48
2020-09-30,SK,10938,48
2020-10-01,SK,11617,54
2020-10-02,SK,12321,54
2020-10-03,SK,13139,55
2020-10-04,SK,13492,55
2020-10-05,SK,13812,55
2020-10-06,SK,14689,55
2020-10-07,SK,15726,57
2020-10-08,SK,16910,57
2020-10-09,SK,18797,61
2020-10-10,SK,19851,61
2020-10-11,SK,20355,61
2020-10-12,SK,20886,61
2020-10-13,SK,22296,66
2020-10-14,SK,24225,71
2020-10-15,SK,26300,71
2020-10-16,SK,28268,82
2020-10-17,SK,29835,88
2020-10-18,SK,30695,92
2020-10-19,SK,31400,98
2020-10-20,SK,33602,98
2020-10-21,SK,35330,115
2020-10-22,SK,37911,134
2020-10-23,SK,40801,159
2020-10-24,SK,43843,159
2020-10-25,SK,45155,165
2020-10-26,SK,46056,176
2020-10-27,SK,48943,184
2020-10-28,SK,51728,200
2020-10-29,SK,55091,212
2020-10-30,SK,57664,219
2020-10-31,SK,59946,219
2020-11-01,SK,61829,219
2020-11-02,SK,63556,235
2020-11-03,SK,66772,261
2020-11-04,SK,68734,286
2020-11-05,SK,71088,317
2020-11-06,SK,73667,351
2020-11-07,SK,75495,351
2020-11-08,SK,76072,366
2020-11-09,SK,77123,390
2020-11-10,SK,79181,414
2020-11-11,SK,81772,464
2020-11-12,SK,83796,491
2020-11-13,SK,85567,510
2020-11-14,SK,86767,510
2020-11-15,SK,87276,526
2020-11-16,SK,88602,557
2020-11-17,SK,89913,579
2020-11-18,SK,91578,579
2020-11-19,SK,93396,614
2020-11-20,SK,95257,644
2020-11-21,SK,96241,671
2020-11-22,SK,96472,693
2020-11-23,SK,97493,709
2020-11-24,SK,99304,732
2020-11-25,SK,101257,749
2020-11-26,SK,103106,771
2020-11-27,SK,104632,798
2020-11-28,SK,105733,816
2020-11-29,SK,105929,839
2020-11-30,SK,107183,868
2020-12-01,SK,109226,898
2020-12-02,SK,111208,930
2020-12-03,SK,113392,957
2020-12-04,SK,115462,981
2020-12-05,SK,116731,996
2020-12-06,SK,117283,1018
2020-12-07,SK,119232,1046
2020-12-08,SK,121796,1084
2020-12-09,SK,124921,1104
2020-12-10,SK,127087,1122
2020-12-11,SK,130794,1148
2020-12-12,SK,132984,1175
2020-12-13,SK,133489,1205
2020-12-14,SK,135523,1251
2020-12-15,SK,139088,1309
2020-12-16,SK,142133,1378
2020-12-17,SK,146124,1440
2020-12-18,SK,149275,1510
2020-12-19,SK,151336,1555
2020-12-20,SK,152555,1618
2020-12-21,SK,155218,1618
2020-12-22,SK,158905,1686
2020-12-23,SK,161562,1732
2020-12-24,SK,165608,1732
2020-12-25,SK,166649,1732
2020-12-26,SK,167523,1773
2020-12-27,SK,168092,1879
2020-12-28,SK,170187,1983
2020-12-29,SK,173228,2065
2020-12-30,SK,179543,2138
2020-12-31,SK,184508,2250
2020-03-04,SI,1,0 # wgArticleId=63491549 wgCurRevisionId=1021632629 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Slovenia_medical_cases_chart&oldid=1021632629&action=edit
2020-03-05,SI,6,0
2020-03-06,SI,8,0
2020-03-07,SI,12,0
2020-03-08,SI,16,0
2020-03-09,SI,25,0
2020-03-10,SI,34,0
2020-03-11,SI,57,0
2020-03-12,SI,96,0
2020-03-13,SI,131,0
2020-03-14,SI,179,1
2020-03-15,SI,215,1
2020-03-16,SI,250,1
2020-03-17,SI,277,1
2020-03-18,SI,287,1
2020-03-19,SI,319,1
2020-03-20,SI,342,1
2020-03-21,SI,368,1
2020-03-22,SI,406,2
2020-03-23,SI,440,3
2020-03-24,SI,476,4
2020-03-25,SI,526,5
2020-03-26,SI,562,7
2020-03-27,SI,632,9
2020-03-28,SI,684,9
2020-03-29,SI,730,11
2020-03-30,SI,756,11
2020-03-31,SI,802,15
2020-04-01,SI,841,17
2020-04-02,SI,897,18
2020-04-03,SI,934,20
2020-04-04,SI,977,22
2020-04-05,SI,997,28
2020-04-06,SI,1020,30
2020-04-07,SI,1055,36
2020-04-08,SI,1091,40
2020-04-09,SI,1124,43
2020-04-10,SI,1160,45
2020-04-11,SI,1188,50
2020-04-12,SI,1205,53
2020-04-13,SI,1212,55
2020-04-14,SI,1220,56
2020-04-15,SI,1248,61
2020-04-16,SI,1269,61
2020-04-17,SI,1305,66
2020-04-18,SI,1318,70
2020-04-19,SI,1331,74
2020-04-20,SI,1336,77
2020-04-21,SI,1345,77
2020-04-22,SI,1354,79
2020-04-23,SI,1367,79
2020-04-24,SI,1374,80
2020-04-25,SI,1389,81
2020-04-26,SI,1396,82
2020-04-27,SI,1402,83
2020-04-28,SI,1408,86
2020-04-29,SI,1418,89
2020-04-30,SI,1429,91
2020-05-01,SI,1434,93
2020-05-02,SI,1439,94
2020-05-03,SI,1439,96
2020-05-04,SI,1439,97
2020-05-05,SI,1445,98
2020-05-06,SI,1448,99
2020-05-07,SI,1449,100
2020-05-08,SI,1450,101
2020-05-09,SI,1454,102
2020-05-10,SI,1457,102
2020-05-11,SI,1460,102
2020-05-12,SI,1461,103
2020-05-13,SI,1463,103
2020-05-14,SI,1464,103
2020-05-15,SI,1465,103
2020-05-16,SI,1465,104
2020-05-17,SI,1466,104
2020-05-18,SI,1466,104
2020-05-19,SI,1467,105
2020-05-20,SI,1468,106
2020-05-21,SI,1468,106
2020-05-22,SI,1468,106
2020-05-23,SI,1468,107
2020-05-24,SI,1468,107
2020-05-25,SI,1469,108
2020-05-26,SI,1469,108
2020-05-27,SI,1471,108
2020-05-28,SI,1473,108
2020-05-29,SI,1473,108
2020-05-30,SI,1473,108
2020-05-31,SI,1473,109
2020-06-01,SI,1473,109
2020-06-02,SI,1475,109
2020-06-03,SI,1477,109
2020-06-04,SI,1479,109
2020-06-05,SI,1479,109
2020-06-06,SI,1484,109
2020-06-07,SI,1485,109
2020-06-08,SI,1485,109
2020-06-09,SI,1486,109
2020-06-10,SI,1488,109
2020-06-11,SI,1488,109
2020-06-12,SI,1490,109
2020-06-13,SI,1492,109
2020-06-14,SI,1495,109
2020-06-15,SI,1496,109
2020-06-16,SI,1499,109
2020-06-17,SI,1503,109
2020-06-18,SI,1511,109
2020-06-19,SI,1513,109
2020-06-20,SI,1519,109
2020-06-21,SI,1520,109
2020-06-22,SI,1521,109
2020-06-23,SI,1534,109
2020-06-24,SI,1541,111
2020-06-25,SI,1547,111
2020-06-26,SI,1558,111
2020-06-27,SI,1572,111
2020-06-28,SI,1581,111
2020-06-29,SI,1585,111
2020-06-30,SI,1600,111
2020-07-01,SI,1613,111
2020-07-02,SI,1633,111
2020-07-03,SI,1649,111
2020-07-04,SI,1679,111
2020-07-05,SI,1700,111
2020-07-06,SI,1716,111
2020-07-07,SI,1739,111
2020-07-08,SI,1763,111
2020-07-09,SI,1776,111
2020-07-10,SI,1793,111
2020-07-11,SI,1827,111
2020-07-12,SI,1841,111
2020-07-13,SI,1849,111
2020-07-14,SI,1859,111
2020-07-15,SI,1878,111
2020-07-16,SI,1897,111
2020-07-17,SI,1916,111
2020-07-18,SI,1940,111
2020-07-19,SI,1946,112
2020-07-20,SI,1953,113
2020-07-21,SI,1977,114
2020-07-22,SI,2006,115
2020-07-23,SI,2033,115
2020-07-24,SI,2052,115
2020-07-25,SI,2066,115
2020-07-26,SI,2082,116
2020-07-27,SI,2087,116
2020-07-28,SI,2101,117
2020-07-29,SI,2115,117
2020-07-30,SI,2139,118
2020-07-31,SI,2156,119
2020-08-01,SI,2171,119
2020-08-02,SI,2180,120
2020-08-03,SI,2181,122
2020-08-04,SI,2190,123
2020-08-05,SI,2208,124
2020-08-06,SI,2223,125
2020-08-07,SI,2233,125
2020-08-08,SI,2247,126
2020-08-09,SI,2249,127
2020-08-10,SI,2255,128
2020-08-11,SI,2272,129
2020-08-12,SI,2303,129
2020-08-13,SI,2332,129
2020-08-14,SI,2369,129
2020-08-15,SI,2401,129
2020-08-16,SI,2416,129
2020-08-17,SI,2429,129
2020-08-18,SI,2456,129
2020-08-19,SI,2493,129
2020-08-20,SI,2536,129
2020-08-21,SI,2574,130
2020-08-22,SI,2617,131
2020-08-23,SI,2651,131
2020-08-24,SI,2665,133
2020-08-25,SI,2686,133
2020-08-26,SI,2722,133
2020-08-27,SI,2755,133
2020-08-28,SI,2797,133
2020-08-29,SI,2834,133
2020-08-30,SI,2865,133
2020-08-31,SI,2883,133
2020-09-01,SI,2924,133
2020-09-02,SI,2979,134
2020-09-03,SI,3032,134
2020-09-04,SI,3079,134
2020-09-05,SI,3122,135
2020-09-06,SI,3165,135
2020-09-07,SI,3190,135
2020-09-08,SI,3233,135
2020-09-09,SI,3312,135
2020-09-10,SI,3388,135
2020-09-11,SI,3498,135
2020-09-12,SI,3603,135
2020-09-13,SI,3702,135
2020-09-14,SI,3749,135
2020-09-15,SI,3831,135
2020-09-16,SI,3954,135
2020-09-17,SI,4058,136
2020-09-18,SI,4195,140
2020-09-19,SI,4309,141
2020-09-20,SI,4420,142
2020-09-21,SI,4470,142
2020-09-22,SI,4558,142
2020-09-23,SI,4694,143
2020-09-24,SI,4816,145
2020-09-25,SI,5007,145
2020-09-26,SI,5191,146
2020-09-27,SI,5350,147
2020-09-28,SI,5388,149
2020-09-29,SI,5487,149
2020-09-30,SI,5690,150
2020-10-01,SI,5865,152
2020-10-02,SI,6103,154
2020-10-03,SI,6330,155
2020-10-04,SI,6498,155
2020-10-05,SI,6573,156
2020-10-06,SI,6764,159
2020-10-07,SI,7120,159
2020-10-08,SI,7507,160
2020-10-09,SI,7872,165
2020-10-10,SI,8252,167
2020-10-11,SI,8663,167
2020-10-12,SI,8832,169
2020-10-13,SI,9231,173
2020-10-14,SI,9938,175
2020-10-15,SI,10683,176
2020-10-16,SI,11517,180
2020-10-17,SI,12414,182
2020-10-18,SI,13151,187
2020-10-19,SI,13678,189
2020-10-20,SI,14472,192
2020-10-21,SI,15982,200
2020-10-22,SI,17646,207
2020-10-23,SI,19307,214
2020-10-24,SI,21274,235
2020-10-25,SI,22952,240
2020-10-26,SI,24063,248
2020-10-27,SI,25579,256
2020-10-28,SI,28208,272
2020-10-29,SI,30703,286
2020-10-30,SI,32503,311
2020-10-31,SI,34306,330
2020-11-01,SI,35649,363
2020-11-02,SI,36206,383
2020-11-03,SI,37382,413
2020-11-04,SI,39408,436
2020-11-05,SI,41093,471
2020-11-06,SI,42658,497
2020-11-07,SI,44271,531
2020-11-08,SI,45160,554
2020-11-09,SI,45625,578
2020-11-10,SI,46709,605
2020-11-11,SI,48934,645
2020-11-12,SI,50864,686
2020-11-13,SI,52378,724
2020-11-14,SI,54116,765
2020-11-15,SI,55042,797
2020-11-16,SI,55543,831
2020-11-17,SI,56932,876
2020-11-18,SI,58950,919
2020-11-19,SI,61028,964
2020-11-20,SI,62580,995
2020-11-21,SI,64284,1026
2020-11-22,SI,65308,1052
2020-11-23,SI,65778,1097
2020-11-24,SI,67080,1156
2020-11-25,SI,69306,1199
2020-11-26,SI,71073,1245
2020-11-27,SI,72682,1293
2020-11-28,SI,74257,1336
2020-11-29,SI,75370,1384
2020-11-30,SI,75814,1435
2020-12-01,SI,77106,1490
2020-12-02,SI,79563,1547
2020-12-03,SI,81338,1592
2020-12-04,SI,83133,1653
2020-12-05,SI,84775,1700
2020-12-06,SI,85805,1744
2020-12-07,SI,86285,1796
2020-12-08,SI,87915,1862
2020-12-09,SI,90075,1900
2020-12-10,SI,91922,1949
2020-12-11,SI,93734,1998
2020-12-12,SI,95481,2041
2020-12-13,SI,96311,2063
2020-12-14,SI,96745,2107
2020-12-15,SI,98281,2149
2020-12-16,SI,100389,2190
2020-12-17,SI,102043,2233
2020-12-18,SI,103555,2274
2020-12-19,SI,105013,2314
2020-12-20,SI,105897,2353
2020-12-21,SI,106292,2379
2020-12-22,SI,107796,2418
2020-12-23,SI,109925,2454
2020-12-24,SI,111625,2479
2020-12-25,SI,113408,2507
2020-12-26,SI,113773,2532
2020-12-27,SI,114387,2565
2020-12-28,SI,114901,2595
2020-12-29,SI,116858,2631
2020-12-30,SI,119268,2665
2020-12-31,SI,122025,2704
2020-01-31,ES,1,0 # wgArticleId=63317401 wgCurRevisionId=1020850638 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Spain_medical_cases_chart&oldid=1020850638&action=edit
2020-02-09,ES,2,0
2020-02-24,ES,3,0
2020-02-25,ES,9,0
2020-02-26,ES,17,0
2020-02-27,ES,33,0
2020-02-28,ES,54,0
2020-02-29,ES,81,0
2020-03-01,ES,135,0
2020-03-02,ES,192,0
2020-03-03,ES,263,0
2020-03-04,ES,341,0
2020-03-05,ES,532,0
2020-03-06,ES,757,0
2020-03-07,ES,1080,0
2020-03-08,ES,1513,28
2020-03-09,ES,2277,35
2020-03-10,ES,3258,48
2020-03-11,ES,4404,86
2020-03-12,ES,5876,123
2020-03-13,ES,7596,141
2020-03-14,ES,9722,292
2020-03-15,ES,11451,314
2020-03-16,ES,13939,496
2020-03-17,ES,17637,590
2020-03-18,ES,21677,765
2020-03-19,ES,26166,993
2020-03-20,ES,31680,1326
2020-03-21,ES,36557,1672
2020-03-22,ES,41182,2136
2020-03-23,ES,48828,2707
2020-03-24,ES,57382,3303
2020-03-25,ES,66327,3918
2020-03-26,ES,75486,4663
2020-03-27,ES,83749,5502
2020-03-28,ES,90159,6217
2020-03-29,ES,95961,6913
2020-03-30,ES,104107,7733
2020-03-31,ES,111541,8662
2020-04-01,ES,119096,9539
2020-04-02,ES,126337,10384
2020-04-03,ES,133017,11164
2020-04-04,ES,138587,11834
2020-04-05,ES,142237,12462
2020-04-06,ES,147510,13219
2020-04-07,ES,153082,13976
2020-04-08,ES,158810,14757
2020-04-09,ES,163416,15399
2020-04-10,ES,168024,15899
2020-04-11,ES,171981,16505
2020-04-12,ES,175141,17056
2020-04-13,ES,178348,17591
2020-04-14,ES,182848,18276
2020-04-15,ES,186606,18893
2020-04-16,ES,190537,19478
2020-04-17,ES,194470,20043
2020-04-18,ES,192961,20453
2020-04-19,ES,195179,20852
2020-04-20,ES,198125,21282
2020-04-21,ES,200441,21717
2020-04-22,ES,203358,22157
2020-04-23,ES,205461,22524
2020-04-24,ES,207958,22902
2020-04-25,ES,209604,23190
2020-04-26,ES,211266,23521
2020-04-27,ES,212779,23822
2020-04-28,ES,213602,24275
2020-04-29,ES,214835,24543
2020-04-30,ES,216216,24824
2020-05-01,ES,217452,25100
2020-05-02,ES,218382,25264
2020-05-03,ES,218845,25428
2020-05-04,ES,219849,25613
2020-05-05,ES,220693,25857
2020-05-06,ES,221447,26070
2020-05-07,ES,222857,26299
2020-05-08,ES,223578,26478
2020-05-09,ES,224390,26621
2020-05-10,ES,227436,26744
2020-05-11,ES,228030,26920
2020-05-12,ES,228691,27104
2020-05-13,ES,229540,27321
2020-05-14,ES,230183,27459
2020-05-15,ES,230698,27563
2020-05-16,ES,231350,27650
2020-05-17,ES,231606,27709
2020-05-18,ES,232037,27778
2020-05-19,ES,232555,27888
2020-05-20,ES,233037,27940
2020-05-21,ES,234824,28628
2020-05-23,ES,235290,28678
2020-05-24,ES,235772,28752
2020-05-25,ES,235400,26834
2020-05-26,ES,236259,27117
2020-05-27,ES,236769,27118
2020-05-28,ES,237906,27119
2020-05-29,ES,238564,27121
2020-05-30,ES,239228,27125
2020-05-31,ES,239429,27127
2020-06-01,ES,239638,27127
2020-06-02,ES,239932,27127
2020-06-03,ES,240326,27128
2020-06-04,ES,240660,27133
2020-06-05,ES,240978,28130
2020-06-06,ES,241310,28163
2020-06-07,ES,241550,28178
2020-06-08,ES,241717,28197
2020-06-09,ES,241966,28209
2020-06-10,ES,242280,28226
2020-06-11,ES,242707,28236
2020-06-12,ES,243209,28259
2020-06-13,ES,243605,28275
2020-06-14,ES,243928,28284
2020-06-15,ES,244109,28291
2020-06-16,ES,244328,28299
2020-06-17,ES,244683,28306
2020-06-18,ES,245268,28312
2020-06-19,ES,245575,28315
2020-06-20,ES,245938,28322
2020-06-21,ES,246272,28323
2020-06-22,ES,246504,28324
2020-06-23,ES,246752,28325
2020-06-24,ES,247086,28327
2020-06-25,ES,247486,28330
2020-06-26,ES,247905,28338
2020-06-27,ES,248469,28341
2020-06-28,ES,248770,28343
2020-06-29,ES,248970,28346
2020-06-30,ES,249271,28355
2020-07-01,ES,249659,28363
2020-07-02,ES,250103,28368
2020-07-03,ES,250545,28385
2020-07-06,ES,251789,28388
2020-07-07,ES,252130,28392
2020-07-08,ES,252513,28396
2020-07-09,ES,253056,28401
2020-07-10,ES,253908,28403
2020-07-13,ES,255953,28406
2020-07-14,ES,256619,28409
2020-07-15,ES,257494,28413
2020-07-16,ES,258855,28416
2020-07-17,ES,260255,28420
2020-07-20,ES,264836,28422
2020-07-21,ES,266194,28424
2020-07-22,ES,267551,28426
2020-07-23,ES,270166,28429
2020-07-24,ES,272421,28432
2020-07-27,ES,278782,28434
2020-07-28,ES,280610,28436
2020-07-29,ES,282641,28441
2020-07-30,ES,285430,28443
2020-07-31,ES,288522,28445
2020-08-03,ES,297054,28472
2020-08-04,ES,302814,28498
2020-08-05,ES,305767,28499
2020-08-06,ES,309855,28500
2020-08-07,ES,314362,28503
2020-08-10,ES,322980,28576
2020-08-11,ES,326612,28581
2020-08-12,ES,329784,28579
2020-08-13,ES,337334,28605
2020-08-14,ES,342813,28617
2020-08-17,ES,359082,28646
2020-08-18,ES,364196,28670
2020-08-19,ES,370867,28797
2020-08-20,ES,377906,28813
2020-08-21,ES,386054,28838
2020-08-24,ES,405436,28872
2020-08-25,ES,412553,28924
2020-08-26,ES,419849,28971
2020-08-27,ES,429507,28996
2020-08-28,ES,439286,29011
2020-08-31,ES,462858,29094
2020-09-01,ES,470973,29152
2020-09-02,ES,479554,29194
2020-09-03,ES,488513,29234
2020-09-04,ES,498989,29418
2020-09-07,ES,525549,29516
2020-09-08,ES,534513,29594
2020-09-09,ES,543379,29628
2020-09-10,ES,554143,29699
2020-09-11,ES,566326,29747
2020-09-14,ES,593730,29848
2020-09-15,ES,603167,30004
2020-09-16,ES,614360,30243
2020-09-17,ES,625651,30405
2020-09-18,ES,640040,30495
2020-09-21,ES,671468,30663
2020-09-22,ES,682267,30904
2020-09-23,ES,693556,31034
2020-09-24,ES,704209,31118
2020-09-25,ES,716481,31232
2020-09-28,ES,748266,31411
2020-09-29,ES,758172,31614
2020-09-30,ES,769188,31791
2020-10-01,ES,778607,31973
2020-10-02,ES,789932,32086
2020-10-05,ES,813412,32225
2020-10-06,ES,825410,32486
2020-10-07,ES,835901,32562
2020-10-08,ES,848324,32688
2020-10-09,ES,861112,32929
2020-10-12,ES,888968,33124
2020-10-13,ES,896086,33204
2020-10-14,ES,908056,33413
2020-10-15,ES,921374,33553
2020-10-16,ES,936560,33775
2020-10-19,ES,974449,33992
2020-10-20,ES,988322,34210
2020-10-21,ES,1005295,34366
2020-10-22,ES,1026281,34521
2020-10-23,ES,1046132,34752
2020-10-26,ES,1098320,35031
2020-10-27,ES,1116738,35298
2020-10-28,ES,1136503,35466
2020-10-29,ES,1160083,35639
2020-10-30,ES,1185678,35878
2020-11-02,ES,1240697,36257
2020-11-03,ES,1259336,36495
2020-11-04,ES,1284408,38118
2020-11-05,ES,1306316,38486
2020-11-06,ES,1328832,38833
2020-11-09,ES,1381218,39345
2020-11-10,ES,1398613,39756
2020-11-11,ES,1417709,40105
2020-11-12,ES,1437220,40461
2020-11-13,ES,1458591,40769
2020-11-16,ES,1496864,41253
2020-11-17,ES,1510023,41688
2020-11-18,ES,1525341,42039
2020-11-19,ES,1541574,42291
2020-11-20,ES,1556730,42619
2020-11-23,ES,1582616,43131
2020-11-24,ES,1594844,43668
2020-11-25,ES,1605066,44037
2020-11-26,ES,1617355,44374
2020-11-27,ES,1628208,44668
2020-11-30,ES,1648187,45069
2020-12-01,ES,1656444,45511
2020-12-02,ES,1665775,45784
2020-12-03,ES,1675902,46038
2020-12-04,ES,1684647,46252
2020-12-07,ES,1702328,46646
2020-12-09,ES,1712101,47019
2020-12-10,ES,1720056,47344
2020-12-11,ES,1730575,47624
2020-12-14,ES,1751884,48013
2020-12-15,ES,1762212,48401
2020-12-16,ES,1773290,48596
2020-12-17,ES,1785421,48777
2020-12-18,ES,1797236,48926
2020-12-21,ES,1819249,49260
2020-12-22,ES,1829903,49520
2020-12-23,ES,1842289,49698
2020-12-24,ES,1854951,49824
2020-12-28,ES,1879413,50122
2020-12-31,ES,1928265,50837
2020-02-04,SE,1,0 # wgArticleId=63353074 wgCurRevisionId=1017727546 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Sweden_medical_cases_chart&oldid=1017727546&action=edit
2020-02-05,SE,1,0
2020-02-06,SE,1,0
2020-02-07,SE,1,0
2020-02-08,SE,1,0
2020-02-09,SE,1,0
2020-02-10,SE,1,0
2020-02-11,SE,1,0
2020-02-12,SE,1,0
2020-02-13,SE,1,0
2020-02-14,SE,1,0
2020-02-15,SE,1,0
2020-02-16,SE,1,0
2020-02-17,SE,1,0
2020-02-18,SE,1,0
2020-02-19,SE,1,0
2020-02-20,SE,1,0
2020-02-21,SE,1,0
2020-02-22,SE,1,0
2020-02-23,SE,1,0
2020-02-24,SE,1,0
2020-02-25,SE,1,0
2020-02-26,SE,2,0
2020-02-27,SE,3,0
2020-02-28,SE,11,0
2020-02-29,SE,14,0
2020-03-01,SE,14,0
2020-03-02,SE,19,0
2020-03-03,SE,32,0
2020-03-04,SE,62,0
2020-03-05,SE,87,0
2020-03-06,SE,146,0
2020-03-07,SE,179,0
2020-03-08,SE,225,0
2020-03-09,SE,326,0
2020-03-10,SE,424,0
2020-03-11,SE,620,1
2020-03-12,SE,771,1
2020-03-13,SE,923,2
2020-03-14,SE,994,3
2020-03-15,SE,1063,5
2020-03-16,SE,1146,7
2020-03-17,SE,1265,8
2020-03-18,SE,1410,14
2020-03-19,SE,1553,21
2020-03-20,SE,1733,30
2020-03-21,SE,1869,38
2020-03-22,SE,1987,49
2020-03-23,SE,2169,60
2020-03-24,SE,2399,81
2020-03-25,SE,2713,103
2020-03-26,SE,2999,134
2020-03-27,SE,3364,166
2020-03-28,SE,3664,201
2020-03-29,SE,3944,239
2020-03-30,SE,4360,284
2020-03-31,SE,4834,332
2020-04-01,SE,5320,385
2020-04-02,SE,5874,455
2020-04-03,SE,6476,535
2020-04-04,SE,6833,605
2020-04-05,SE,7173,690
2020-04-06,SE,7562,780
2020-04-07,SE,8301,864
2020-04-08,SE,8955,979
2020-04-09,SE,9600,1065
2020-04-10,SE,10054,1155
2020-04-11,SE,10449,1257
2020-04-12,SE,10913,1354
2020-04-13,SE,11350,1438
2020-04-14,SE,11829,1529
2020-04-15,SE,12433,1644
2020-04-16,SE,13056,1755
2020-04-17,SE,13745,1838
2020-04-18,SE,14277,1924
2020-04-19,SE,14665,2011
2020-04-20,SE,15126,2096
2020-04-21,SE,15833,2158
2020-04-22,SE,16556,2235
2020-04-23,SE,17314,2321
2020-04-24,SE,18095,2410
2020-04-25,SE,18568,2483
2020-04-26,SE,18868,2557
2020-04-27,SE,19431,2631
2020-04-28,SE,20173,2714
2020-04-29,SE,20972,2797
2020-04-30,SE,21608,2875
2020-05-01,SE,22140,2953
2020-05-02,SE,22439,3025
2020-05-03,SE,22700,3100
2020-05-04,SE,23177,3183
2020-05-05,SE,23834,3255
2020-05-06,SE,24579,3328
2020-05-07,SE,25364,3408
2020-05-08,SE,26065,3468
2020-05-09,SE,26574,3536
2020-05-10,SE,26853,3609
2020-05-11,SE,27308,3674
2020-05-12,SE,28062,3735
2020-05-13,SE,28760,3785
2020-05-14,SE,29417,3831
2020-05-15,SE,30105,3889
2020-05-16,SE,30463,3937
2020-05-17,SE,30722,3989
2020-05-18,SE,31152,4048
2020-05-19,SE,31818,4089
2020-05-20,SE,32626,4141
2020-05-21,SE,33236,4194
2020-05-22,SE,33768,4250
2020-05-23,SE,34171,4305
2020-05-24,SE,34381,4349
2020-05-25,SE,34871,4391
2020-05-26,SE,35617,4419
2020-05-27,SE,36417,4457
2020-05-28,SE,37191,4497
2020-05-29,SE,37964,4537
2020-05-30,SE,38396,4575
2020-05-31,SE,38661,4621
2020-06-01,SE,39309,4660
2020-06-02,SE,40209,4696
2020-06-03,SE,41255,4724
2020-06-04,SE,42294,4768
2020-06-05,SE,43440,4805
2020-06-06,SE,44220,4834
2020-06-07,SE,44682,4867
2020-06-08,SE,45359,4905
2020-06-09,SE,46296,4938
2020-06-10,SE,47733,4977
2020-06-11,SE,49026,5012
2020-06-12,SE,50355,5041
2020-06-13,SE,51387,5074
2020-06-14,SE,51805,5101
2020-06-15,SE,52490,5131
2020-06-16,SE,53699,5159
2020-06-17,SE,55156,5191
2020-06-18,SE,56650,5220
2020-06-19,SE,57859,5250
2020-06-20,SE,58557,5279
2020-06-21,SE,58878,5301
2020-06-22,SE,59678,5321
2020-06-23,SE,60987,5346
2020-06-24,SE,62683,5368
2020-06-25,SE,63959,5391
2020-06-26,SE,65163,5402
2020-06-27,SE,65918,5416
2020-06-28,SE,66333,5439
2020-06-29,SE,67059,5455
2020-06-30,SE,67867,5475
2020-07-01,SE,68552,5490
2020-07-02,SE,69239,5505
2020-07-03,SE,69933,5513
2020-07-04,SE,70297,5528
2020-07-05,SE,70612,5537
2020-07-06,SE,70863,5552
2020-07-07,SE,71141,5564
2020-07-08,SE,71674,5574
2020-07-09,SE,72008,5589
2020-07-10,SE,72377,5603
2020-07-11,SE,72685,5613
2020-07-12,SE,72791,5621
2020-07-13,SE,72961,5633
2020-07-14,SE,73273,5641
2020-07-15,SE,73560,5647
2020-07-16,SE,73828,5653
2020-07-17,SE,74112,5660
2020-07-18,SE,74303,5671
2020-07-19,SE,74413,5678
2020-07-20,SE,74544,5684
2020-07-21,SE,74770,5691
2020-07-22,SE,75067,5697
2020-07-23,SE,75287,5702
2020-07-24,SE,75549,5705
2020-07-25,SE,75687,5706
2020-07-26,SE,75729,5708
2020-07-27,SE,75800,5714
2020-07-28,SE,76083,5718
2020-07-29,SE,76384,5719
2020-07-30,SE,76686,5719
2020-07-31,SE,76944,5721
2020-08-01,SE,77247,5723
2020-08-02,SE,77285,5726
2020-08-03,SE,77450,5730
2020-08-04,SE,77783,5732
2020-08-05,SE,78208,5733
2020-08-06,SE,78586,5737
2020-08-07,SE,78966,5739
2020-08-08,SE,79226,5740
2020-08-09,SE,79299,5744
2020-08-10,SE,79495,5746
2020-08-11,SE,79912,5750
2020-08-12,SE,80355,5753
2020-08-13,SE,80718,5758
2020-08-14,SE,81062,5759
2020-08-15,SE,81288,5760
2020-08-16,SE,81351,5760
2020-08-17,SE,81525,5763
2020-08-18,SE,81839,5767
2020-08-19,SE,82190,5768
2020-08-20,SE,82523,5770
2020-08-21,SE,82821,5775
2020-08-22,SE,82981,5776
2020-08-23,SE,83038,5779
2020-08-24,SE,83212,5780
2020-08-25,SE,83434,5781
2020-08-26,SE,83678,5783
2020-08-27,SE,83880,5784
2020-08-28,SE,84059,5785
2020-08-29,SE,84190,5786
2020-08-30,SE,84238,5789
2020-08-31,SE,84400,5791
2020-09-01,SE,84571,5794
2020-09-02,SE,84784,5796
2020-09-03,SE,85070,5798
2020-09-04,SE,85332,5798
2020-09-05,SE,85503,5798
2020-09-06,SE,85570,5801
2020-09-07,SE,85755,5802
2020-09-08,SE,85991,5803
2020-09-09,SE,86305,5805
2020-09-10,SE,86559,5807
2020-09-11,SE,86850,5811
2020-09-12,SE,87056,5812
2020-09-13,SE,87162,5814
2020-09-14,SE,87382,5816
2020-09-15,SE,87674,5817
2020-09-16,SE,88004,5819
2020-09-17,SE,88393,5820
2020-09-18,SE,88830,5821
2020-09-19,SE,89109,5822
2020-09-20,SE,89242,5826
2020-09-21,SE,89508,5828
2020-09-22,SE,89946,5829
2020-09-23,SE,90499,5829
2020-09-24,SE,91039,5830
2020-09-25,SE,91669,5834
2020-09-26,SE,91994,5836
2020-09-27,SE,92161,5837
2020-09-28,SE,92539,5838
2020-09-29,SE,93152,5840
2020-09-30,SE,93841,5844
2020-10-01,SE,94474,5845
2020-10-02,SE,95186,5848
2020-10-03,SE,95647,5851
2020-10-04,SE,95803,5854
2020-10-05,SE,96177,5856
2020-10-06,SE,96963,5860
2020-10-07,SE,97794,5863
2020-10-08,SE,98628,5864
2020-10-09,SE,99411,5869
2020-10-10,SE,99920,5874
2020-10-11,SE,100081,5876
2020-10-12,SE,100718,5879
2020-10-13,SE,101634,5880
2020-10-14,SE,102602,5882
2020-10-15,SE,103504,5885
2020-10-16,SE,104683,5887
2020-10-17,SE,105380,5891
2020-10-18,SE,105701,5892
2020-10-19,SE,106472,5896
2020-10-20,SE,107761,5900
2020-10-21,SE,109332,5903
2020-10-22,SE,110998,5912
2020-10-23,SE,112865,5919
2020-10-24,SE,114342,5927
2020-10-25,SE,114856,5935
2020-10-26,SE,115925,5946
2020-10-27,SE,118339,5955
2020-10-28,SE,121728,5964
2020-10-29,SE,124990,5973
2020-10-30,SE,129046,5982
2020-10-31,SE,132033,5995
2020-11-01,SE,133330,6017
2020-11-02,SE,134899,6037
2020-11-03,SE,138507,6057
2020-11-04,SE,142989,6078
2020-11-05,SE,147733,6100
2020-11-06,SE,152187,6125
2020-11-07,SE,156638,6152
2020-11-08,SE,158735,6174
2020-11-09,SE,162460,6209
2020-11-10,SE,166957,6244
2020-11-11,SE,172666,6271
2020-11-12,SE,178230,6299
2020-11-13,SE,184960,6332
2020-11-14,SE,188473,6370
2020-11-15,SE,190054,6409
2020-11-16,SE,192598,6446
2020-11-17,SE,197056,6490
2020-11-18,SE,202017,6540
2020-11-19,SE,209626,6586
2020-11-20,SE,215084,6631
2020-11-21,SE,219576,6682
2020-11-22,SE,221998,6741
2020-11-23,SE,225875,6796
2020-11-24,SE,231549,6864
2020-11-25,SE,237615,6933
2020-11-26,SE,244518,6993
2020-11-27,SE,250980,7058
2020-11-28,SE,254805,7108
2020-11-29,SE,257558,7158
2020-11-30,SE,261038,7225
2020-12-01,SE,266857,7292
2020-12-02,SE,273404,7363
2020-12-03,SE,280390,7440
2020-12-04,SE,287728,7510
2020-12-05,SE,292592,7553
2020-12-06,SE,294395,7634
2020-12-07,SE,298177,7692
2020-12-08,SE,305623,7746
2020-12-09,SE,314021,7821
2020-12-10,SE,320714,7907
2020-12-11,SE,328431,7996
2020-12-12,SE,334969,8064
2020-12-13,SE,338026,8135
2020-12-14,SE,341560,8229
2020-12-15,SE,348561,8317
2020-12-16,SE,357385,8419
2020-12-17,SE,367025,8535
2020-12-18,SE,374942,8606
2020-12-19,SE,380451,8686
2020-12-20,SE,384203,8780
2020-12-21,SE,389363,8856
2020-12-22,SE,395958,8949
2020-12-23,SE,407334,9036
2020-12-24,SE,412370,9124
2020-12-25,SE,415163,9230
2020-12-26,SE,418129,9324
2020-12-27,SE,421337,9423
2020-12-28,SE,428428,9544
2020-12-29,SE,437300,9617
2020-12-30,SE,447759,9707
2020-12-31,SE,454758,9817
2020-02-25,CH,1,0 # wgArticleId=63366444 wgCurRevisionId=1021567099 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Switzerland_medical_cases_chart&oldid=1021567099&action=edit
2020-02-26,CH,2,0
2020-02-27,CH,8,0
2020-02-28,CH,13,0
2020-02-29,CH,18,0
2020-03-01,CH,22,0
2020-03-02,CH,40,0
2020-03-03,CH,55,0
2020-03-04,CH,72,0
2020-03-05,CH,102,0
2020-03-06,CH,198,0
2020-03-07,CH,254,0
2020-03-08,CH,350,0
2020-03-09,CH,369,0
2020-03-10,CH,480,0
2020-03-11,CH,640,0
2020-03-12,CH,858,0
2020-03-13,CH,1139,0
2020-03-14,CH,1359,0
2020-03-15,CH,2217,0
2020-03-16,CH,2353,0
2020-03-17,CH,2677,0
2020-03-18,CH,3070,0
2020-03-19,CH,3888,0
2020-03-20,CH,4840,0
2020-03-21,CH,6113,0
2020-03-22,CH,7014,0
2020-03-23,CH,8060,0
2020-03-24,CH,8836,0
2020-03-25,CH,9765,153
2020-03-26,CH,10714,192
2020-03-27,CH,12161,231
2020-03-28,CH,13213,264
2020-03-29,CH,14336,300
2020-03-30,CH,15475,359
2020-03-31,CH,16176,433
2020-04-01,CH,17139,488
2020-04-02,CH,18267,536
2020-04-03,CH,19303,591
2020-04-04,CH,20505,666
2020-04-05,CH,21100,715
2020-04-06,CH,21657,756
2020-04-07,CH,22253,821
2020-04-08,CH,23248,893
2020-04-09,CH,24046,948
2020-04-10,CH,24551,1002
2020-04-11,CH,25107,1036
2020-04-12,CH,25415,1106
2020-04-13,CH,25688,1138
2020-04-14,CH,25936,1174
2020-04-15,CH,26336,1239
2020-04-16,CH,26732,1281
2020-04-17,CH,27078,1327
2020-04-18,CH,27404,1366
2020-04-19,CH,27740,1393
2020-04-20,CH,27944,1427
2020-04-21,CH,28063,1478
2020-04-22,CH,28268,1509
2020-04-23,CH,28496,1549
2020-04-24,CH,28677,1589
2020-04-25,CH,28894,1599
2020-04-26,CH,29061,1607
2020-04-27,CH,29164,1665
2020-04-28,CH,29264,1699
2020-04-29,CH,29407,1716
2020-04-30,CH,29586,1737
2020-05-01,CH,29705,1754
2020-05-02,CH,29817,1762
2020-05-03,CH,29905,1762
2020-05-04,CH,29981,1784
2020-05-05,CH,30009,1795
2020-05-06,CH,30060,1805
2020-05-07,CH,30126,1810
2020-05-08,CH,30207,1823
2020-05-09,CH,30251,1830
2020-05-10,CH,30305,1833
2020-05-11,CH,30344,1845
2020-05-12,CH,30380,1867
2020-05-13,CH,30413,1870
2020-05-14,CH,30463,1872
2020-05-15,CH,30514,1878
2020-05-16,CH,30572,1879
2020-05-17,CH,30587,1881
2020-05-18,CH,30597,1886
2020-05-19,CH,30618,1891
2020-05-20,CH,30658,1892
2020-05-21,CH,30694,1898
2020-05-22,CH,30707,1903
2020-05-23,CH,30725,1905
2020-05-24,CH,30736,1906
2020-05-25,CH,30746,1913
2020-05-26,CH,30761,1915
2020-05-27,CH,30776,1917
2020-05-28,CH,30796,1919
2020-05-29,CH,30828,1919
2020-05-30,CH,30845,1919
2020-05-31,CH,30862,1920
2020-06-01,CH,30871,1920
2020-06-02,CH,30874,1920
2020-06-03,CH,30893,1921
2020-06-04,CH,30913,1921
2020-06-05,CH,30936,1921
2020-06-06,CH,30956,1921
2020-06-07,CH,30965,1921
2020-06-08,CH,30972,1923
2020-06-09,CH,30988,1934
2020-06-10,CH,31011,1936
2020-06-11,CH,31044,1937
2020-06-12,CH,31063,1938
2020-06-13,CH,31094,1938
2020-06-14,CH,31117,1938
2020-06-15,CH,31131,1939
2020-06-16,CH,31154,1954
2020-06-17,CH,31187,1956
2020-06-18,CH,31200,1956
2020-06-19,CH,31235,1956
2020-06-20,CH,31243,1956
2020-06-21,CH,31292,1956
2020-06-22,CH,31310,1956
2020-06-23,CH,31332,1956
2020-06-24,CH,31376,1958
2020-06-25,CH,31428,1958
2020-06-26,CH,31486,1958
2020-06-27,CH,31555,1962
2020-06-28,CH,31617,1962
2020-06-29,CH,31652,1962
2020-06-30,CH,31714,1963
2020-07-01,CH,31851,1958
2020-07-02,CH,31967,1965
2020-07-03,CH,32101,1965
2020-07-04,CH,32198,1965
2020-07-05,CH,32268,1965
2020-07-06,CH,32315,1965
2020-07-07,CH,32369,1966
2020-07-08,CH,32498,1966
2020-07-09,CH,32586,1966
2020-07-10,CH,32690,1966
2020-07-11,CH,32817,1968
2020-07-12,CH,32883,1968
2020-07-13,CH,32946,1968
2020-07-14,CH,33016,1968
2020-07-15,CH,33148,1968
2020-07-16,CH,33290,1969
2020-07-17,CH,33382,1969
2020-07-18,CH,33492,1969
2020-07-19,CH,33591,1969
2020-07-20,CH,33634,1971
2020-07-21,CH,33742,1972
2020-07-22,CH,33883,1972
2020-07-23,CH,34000,1975
2020-07-24,CH,34154,1977
2020-07-25,CH,34302,1977
2020-07-26,CH,34412,1977
2020-07-27,CH,34477,1701
2020-07-28,CH,34609,1703
2020-07-29,CH,34802,1703
2020-07-30,CH,35022,1704
2020-07-31,CH,35232,1705
2020-08-01,CH,35412,1707
2020-08-02,CH,35550,1707
2020-08-03,CH,35616,1707
2020-08-04,CH,35746,1706
2020-08-05,CH,35927,1706
2020-08-06,CH,36108,1709
2020-08-07,CH,36269,1712
2020-08-08,CH,36451,1712
2020-08-09,CH,36603,1712
2020-08-10,CH,36708,1712
2020-08-11,CH,36895,1713
2020-08-12,CH,37169,1714
2020-08-13,CH,37403,1715
2020-08-14,CH,37671,1716
2020-08-15,CH,37924,1715
2020-08-16,CH,38124,1716
2020-08-17,CH,38252,1716
2020-08-18,CH,38449,1717
2020-08-19,CH,38760,1719
2020-08-20,CH,39026,1719
2020-08-21,CH,39332,1719
2020-08-22,CH,39627,1720
2020-08-23,CH,39903,1720
2020-08-24,CH,40060,1721
2020-08-25,CH,40262,1723
2020-08-26,CH,40645,1723
2020-08-27,CH,41006,1724
2020-08-28,CH,41346,1725
2020-09-09,CH,45306,1735
2020-09-16,CH,48265,1755
2020-09-23,CH,51101,1773
2020-09-30,CH,53282,1783
2020-10-02,CH,54384,1784
2020-10-09,CH,60368,1794
2020-10-16,CH,74422,1823
2020-10-19,CH,83159,1837
2020-10-20,CH,86167,1845
2020-10-21,CH,91763,1856
2020-10-22,CH,97019,1867
2020-10-23,CH,103653,1877
2020-10-26,CH,121093,1914
2020-10-27,CH,127042,1930
2020-10-28,CH,135658,2167
2020-10-29,CH,145044,2200
2020-10-30,CH,154251,2232
2020-11-02,CH,176177,2130
2020-11-03,CH,182303,2201
2020-11-04,CH,192376,2275
2020-11-05,CH,202504,2337
2020-11-06,CH,211913,2407
2020-11-09,CH,229222,2576
2020-11-10,CH,235202,2683
2020-11-11,CH,243472,2769
2020-11-12,CH,250396,2863
2020-11-13,CH,257135,2960
2020-11-16,CH,269974,3158
2020-11-17,CH,274534,3300
2020-11-18,CH,280648,3385
2020-11-19,CH,285655,3464
2020-11-20,CH,290601,3575
2020-11-23,CH,300352,3788
2020-11-24,CH,304593,3930
2020-11-25,CH,309469,4030
2020-11-26,CH,313978,4109
2020-11-27,CH,318290,4250
2020-11-30,CH,327072,4445
2020-12-01,CH,330874,4552
2020-12-02,CH,335660,4667
2020-12-03,CH,340115,4747
2020-12-04,CH,344497,4848
2020-12-07,CH,354306,5024
2020-12-08,CH,358568,5116
2020-12-09,CH,363654,5203
2020-12-10,CH,368695,5290
2020-12-11,CH,373831,5396
2020-12-14,CH,384557,5589
2020-12-15,CH,388828,5692
2020-12-16,CH,394453,5781
2020-12-17,CH,399511,5883
2020-12-18,CH,403989,6003
2020-12-21,CH,413991,6204
2020-12-24,CH,428197,6534
2020-12-28,CH,438284,6778
2020-12-29,CH,438284,6778
2020-12-30,CH,447905,7005
2020-12-31,CH,452296,7082
2020-03-11,TR,1,0 # wgArticleId=63388022 wgCurRevisionId=1021614829 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Turkey_medical_cases_chart&oldid=1021614829&action=edit
2020-03-12,TR,1,0
2020-03-13,TR,5,0
2020-03-14,TR,6,0
2020-03-15,TR,18,1
2020-03-16,TR,47,1
2020-03-17,TR,98,2
2020-03-18,TR,191,3
2020-03-19,TR,359,4
2020-03-20,TR,670,9
2020-03-21,TR,947,21
2020-03-22,TR,1236,30
2020-03-23,TR,1529,37
2020-03-24,TR,1872,44
2020-03-25,TR,2433,59
2020-03-26,TR,3629,75
2020-03-27,TR,5698,92
2020-03-28,TR,7402,108
2020-03-29,TR,9217,131
2020-03-30,TR,10827,168
2020-03-31,TR,13531,214
2020-04-01,TR,15679,277
2020-04-02,TR,18135,356
2020-04-03,TR,20921,425
2020-04-04,TR,23934,501
2020-04-05,TR,27069,574
2020-04-06,TR,30217,649
2020-04-07,TR,34109,725
2020-04-08,TR,38226,812
2020-04-09,TR,42282,908
2020-04-10,TR,47029,1006
2020-04-11,TR,52167,1101
2020-04-12,TR,56956,1198
2020-04-13,TR,61049,1296
2020-04-14,TR,65111,1403
2020-04-15,TR,69392,1518
2020-04-16,TR,74193,1643
2020-04-17,TR,78546,1769
2020-04-18,TR,82329,1890
2020-04-19,TR,86306,2017
2020-04-20,TR,90980,2140
2020-04-21,TR,95591,2259
2020-04-22,TR,98674,2376
2020-04-23,TR,101790,2491
2020-04-24,TR,104912,2600
2020-04-25,TR,107773,2706
2020-04-26,TR,110130,2805
2020-04-27,TR,112261,2900
2020-04-28,TR,114653,2992
2020-04-29,TR,117589,3081
2020-04-30,TR,120204,3174
2020-05-01,TR,122392,3258
2020-05-02,TR,124375,3336
2020-05-03,TR,126045,3397
2020-05-04,TR,127659,3461
2020-05-05,TR,129491,3520
2020-05-06,TR,131744,3584
2020-05-07,TR,133721,3641
2020-05-08,TR,135569,3689
2020-05-09,TR,137115,3739
2020-05-10,TR,138657,3786
2020-05-11,TR,139771,3841
2020-05-12,TR,141475,3894
2020-05-13,TR,143114,3952
2020-05-14,TR,144749,4007
2020-05-15,TR,146457,4055
2020-05-16,TR,148067,4096
2020-05-17,TR,149435,4140
2020-05-18,TR,150593,4171
2020-05-19,TR,151615,4199
2020-05-20,TR,152587,4222
2020-05-21,TR,153548,4249
2020-05-22,TR,154500,4276
2020-05-23,TR,155686,4308
2020-05-24,TR,156827,4340
2020-05-25,TR,157814,4369
2020-05-26,TR,158762,4397
2020-05-27,TR,159797,4431
2020-05-28,TR,160979,4461
2020-05-29,TR,162120,4489
2020-05-30,TR,163103,4515
2020-05-31,TR,163942,4540
2020-06-01,TR,164769,4563
2020-06-02,TR,165555,4585
2020-06-03,TR,166422,4609
2020-06-04,TR,167410,4630
2020-06-05,TR,168340,4648
2020-06-06,TR,169218,4669
2020-06-07,TR,170132,4692
2020-06-08,TR,171121,4711
2020-06-09,TR,172114,4729
2020-06-10,TR,173036,4746
2020-06-11,TR,174023,4763
2020-06-12,TR,175218,4778
2020-06-13,TR,176677,4792
2020-06-14,TR,178239,4807
2020-06-15,TR,179831,4825
2020-06-16,TR,181298,4842
2020-06-17,TR,182727,4861
2020-06-18,TR,184031,4882
2020-06-19,TR,185245,4905
2020-06-20,TR,186493,4927
2020-06-21,TR,187685,4950
2020-06-22,TR,188897,4974
2020-06-23,TR,190165,5001
2020-06-24,TR,191657,5025
2020-06-25,TR,193115,5046
2020-06-26,TR,194511,5065
2020-06-27,TR,195883,5082
2020-06-28,TR,197239,5097
2020-06-29,TR,198613,5115
2020-06-30,TR,199906,5131
2020-07-01,TR,201098,5150
2020-07-02,TR,202284,5167
2020-07-03,TR,203456,5186
2020-07-04,TR,204610,5206
2020-07-05,TR,205758,5225
2020-07-06,TR,206844,5241
2020-07-07,TR,207897,5260
2020-07-08,TR,208938,5282
2020-07-09,TR,209962,5300
2020-07-10,TR,210965,5323
2020-07-11,TR,211981,5344
2020-07-12,TR,212993,5363
2020-07-13,TR,214001,5382
2020-07-14,TR,214993,5402
2020-07-15,TR,215940,5419
2020-07-16,TR,216873,5440
2020-07-17,TR,217799,5458
2020-07-18,TR,218717,5475
2020-07-19,TR,219641,5491
2020-07-20,TR,220572,5508
2020-07-21,TR,221500,5526
2020-07-22,TR,222402,5545
2020-07-23,TR,223315,5563
2020-07-24,TR,224252,5580
2020-07-25,TR,225173,5596
2020-07-26,TR,226100,5613
2020-07-27,TR,227019,5630
2020-07-28,TR,227982,5645
2020-07-29,TR,228924,5659
2020-07-30,TR,229891,5674
2020-07-31,TR,230873,5691
2020-08-01,TR,231869,5710
2020-08-02,TR,232856,5728
2020-08-03,TR,233851,5747
2020-08-04,TR,234934,5765
2020-08-05,TR,236112,5784
2020-08-06,TR,237265,5798
2020-08-07,TR,238450,5813
2020-08-08,TR,239622,5829
2020-08-09,TR,240804,5844
2020-08-10,TR,241997,5858
2020-08-11,TR,243180,5873
2020-08-12,TR,244392,5891
2020-08-13,TR,245635,5912
2020-08-14,TR,246861,5934
2020-08-15,TR,248117,5955
2020-08-16,TR,249309,5974
2020-08-17,TR,250542,5996
2020-08-18,TR,251805,6016
2020-08-19,TR,253108,6039
2020-08-20,TR,254520,6058
2020-08-21,TR,255723,6080
2020-08-22,TR,257032,6102
2020-08-23,TR,258249,6121
2020-08-24,TR,259692,6139
2020-08-25,TR,261194,6163
2020-08-26,TR,262507,6183
2020-08-27,TR,263998,6209
2020-08-28,TR,265515,6245
2020-08-29,TR,267064,6284
2020-08-30,TR,268546,6326
2020-08-31,TR,270133,6370
2020-09-01,TR,271705,6417
2020-09-02,TR,273301,6462
2020-09-03,TR,274943,6511
2020-09-04,TR,276555,6564
2020-09-05,TR,278228,6620
2020-09-06,TR,279806,6673
2020-09-07,TR,281509,6730
2020-09-08,TR,283270,6782
2020-09-09,TR,284943,6837
2020-09-10,TR,286455,6895
2020-09-11,TR,288126,6951
2020-09-12,TR,289635,6999
2020-09-13,TR,291162,7056
2020-09-14,TR,292878,7119
2020-09-15,TR,294620,7186
2020-09-16,TR,296391,7249
2020-09-17,TR,298039,7315
2020-09-18,TR,299810,7377
2020-09-19,TR,301348,7445
2020-09-20,TR,302867,7506
2020-09-21,TR,304610,7574
2020-09-22,TR,306302,7639
2020-09-23,TR,308069,7711
2020-09-24,TR,309790,7785
2020-09-25,TR,311455,7858
2020-09-26,TR,312966,7929
2020-09-27,TR,314433,7997
2020-09-28,TR,315845,8062
2020-09-29,TR,317272,8130
2020-09-30,TR,318663,8195
2020-10-01,TR,320070,8262
2020-10-02,TR,321512,8325
2020-10-03,TR,323014,8384
2020-10-04,TR,324443,8441
2020-10-05,TR,326046,8498
2020-10-06,TR,327557,8553
2020-10-07,TR,329138,8609
2020-10-08,TR,330753,8667
2020-10-09,TR,332382,8722
2020-10-10,TR,334031,8778
2020-10-11,TR,335533,8837
2020-10-12,TR,337147,8895
2020-10-13,TR,338779,8957
2020-10-14,TR,340450,9014
2020-10-15,TR,342143,9080
2020-10-16,TR,343955,9153
2020-10-17,TR,345678,9224
2020-10-18,TR,347493,9296
2020-10-19,TR,349519,9371
2020-10-20,TR,351413,9445
2020-10-21,TR,353426,9513
2020-10-22,TR,355528,9584
2020-10-23,TR,357693,9658
2020-10-24,TR,359784,9727
2020-10-25,TR,361801,9799
2020-10-26,TR,363999,9874
2020-10-27,TR,366208,9950
2020-10-28,TR,368513,10027
2020-10-29,TR,370832,10099
2020-10-30,TR,373154,10177
2020-10-31,TR,375367,10252
2020-11-01,TR,377473,10326
2020-11-02,TR,379775,10402
2020-11-03,TR,382118,10481
2020-11-04,TR,384509,10558
2020-11-05,TR,386820,10639
2020-11-06,TR,389256,10722
2020-11-07,TR,391739,10803
2020-11-08,TR,395255,10887
2020-11-09,TR,396831,10972
2020-11-10,TR,399360,11059
2020-11-11,TR,402053,11145
2020-11-12,TR,404894,11233
2020-11-13,TR,407939,11326
2020-11-14,TR,410055,11418
2020-11-15,TR,414278,11507
2020-11-16,TR,417594,11601
2020-11-17,TR,421413,11704
2020-11-18,TR,425628,11820
2020-11-19,TR,430170,11943
2020-11-20,TR,435273,12084
2020-11-21,TR,440805,12219
2020-11-22,TR,446822,12358
2020-11-23,TR,453535,12511
2020-11-24,TR,460916,12672
2020-11-25,TR,0,12840
2020-11-26,TR,0,13014
2020-11-27,TR,0,13191
2020-11-28,TR,0,13373
2020-11-29,TR,0,13558
2020-11-30,TR,0,13746
2020-12-01,TR,0,13936
2020-12-02,TR,0,14129
2020-12-03,TR,0,14316
2020-12-04,TR,0,14509
2020-12-05,TR,0,14705
2020-12-06,TR,0,14900
2020-12-07,TR,0,15103
2020-12-08,TR,0,15314
2020-12-09,TR,0,15531
2020-12-10,TR,0,15751
2020-12-11,TR,0,15977
2020-12-12,TR,1809809,16199
2020-12-13,TR,1836728,16417
2020-12-14,TR,1866345,16646
2020-12-15,TR,1898447,16881
2020-12-16,TR,1928165,17121
2020-12-17,TR,1955680,17364
2020-12-18,TR,1982090,17610
2020-12-19,TR,2004285,17851
2020-12-20,TR,2024601,18097
2020-12-21,TR,2043704,18351
2020-12-22,TR,2062960,18602
2020-12-23,TR,2082610,18861
2020-12-24,TR,2100712,19115
2020-12-25,TR,2118255,19371
2020-12-26,TR,2133373,19624
2020-12-27,TR,2147578,19878
2020-12-28,TR,2162775,20135
2020-12-29,TR,2178580,20388
2020-12-30,TR,2194272,20642
2020-12-31,TR,2208652,20881
2020-03-03,UA,1,0 # wgArticleId=63390545 wgCurRevisionId=1021525348 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Ukraine_medical_cases_chart&oldid=1021525348&action=edit
2020-03-12,UA,3,0
2020-03-13,UA,3,1
2020-03-14,UA,3,1
2020-03-15,UA,5,1
2020-03-16,UA,7,1
2020-03-17,UA,14,2
2020-03-18,UA,16,2
2020-03-19,UA,26,3
2020-03-20,UA,40,3
2020-03-21,UA,47,3
2020-03-22,UA,73,3
2020-03-23,UA,84,3
2020-03-24,UA,113,4
2020-03-25,UA,156,5
2020-03-26,UA,218,5
2020-03-27,UA,311,8
2020-03-28,UA,418,9
2020-03-29,UA,480,11
2020-03-30,UA,549,13
2020-03-31,UA,669,17
2020-04-01,UA,804,20
2020-04-02,UA,942,23
2020-04-03,UA,1096,28
2020-04-04,UA,1251,32
2020-04-05,UA,1319,38
2020-04-06,UA,1462,45
2020-04-07,UA,1668,52
2020-04-08,UA,1892,57
2020-04-09,UA,2203,69
2020-04-10,UA,2511,73
2020-04-11,UA,2777,83
2020-04-12,UA,3102,93
2020-04-13,UA,3372,98
2020-04-14,UA,3764,108
2020-04-15,UA,4161,116
2020-04-16,UA,4662,125
2020-04-17,UA,5106,133
2020-04-18,UA,5449,141
2020-04-19,UA,5710,151
2020-04-20,UA,6125,161
2020-04-21,UA,6592,174
2020-04-22,UA,7170,187
2020-04-23,UA,7647,193
2020-04-24,UA,8125,201
2020-04-25,UA,8617,209
2020-04-26,UA,9009,220
2020-04-27,UA,9410,239
2020-04-28,UA,9866,250
2020-04-29,UA,10406,261
2020-04-30,UA,10861,272
2020-05-01,UA,11411,279
2020-05-02,UA,11913,288
2020-05-03,UA,12331,303
2020-05-04,UA,12697,316
2020-05-05,UA,13184,327
2020-05-06,UA,13691,340
2020-05-07,UA,14195,361
2020-05-08,UA,14710,376
2020-05-09,UA,15232,391
2020-05-10,UA,15648,408
2020-05-11,UA,16023,425
2020-05-12,UA,16425,439
2020-05-13,UA,16847,456
2020-05-14,UA,17330,476
2020-05-15,UA,17858,497
2020-05-16,UA,18291,514
2020-05-17,UA,18616,535
2020-05-18,UA,18876,548
2020-05-19,UA,19230,564
2020-05-20,UA,19706,579
2020-05-21,UA,20148,588
2020-05-22,UA,20580,605
2020-05-23,UA,20986,617
2020-05-24,UA,21245,623
2020-05-25,UA,21584,644
2020-05-26,UA,21905,658
2020-05-27,UA,22382,669
2020-05-28,UA,22811,679
2020-05-29,UA,23204,696
2020-05-30,UA,23672,708
2020-05-31,UA,24012,718
2020-06-01,UA,24340,727
2020-06-02,UA,24823,735
2020-06-03,UA,25411,747
2020-06-04,UA,25964,762
2020-06-05,UA,26514,777
2020-06-06,UA,26999,788
2020-06-07,UA,27462,797
2020-06-08,UA,27856,810
2020-06-09,UA,28381,833
2020-06-10,UA,29070,854
2020-06-11,UA,29753,870
2020-06-12,UA,30506,880
2020-06-13,UA,31154,889
2020-06-14,UA,31810,901
2020-06-15,UA,32476,912
2020-06-16,UA,33234,943
2020-06-17,UA,34063,966
2020-06-18,UA,34984,985
2020-06-19,UA,35825,994
2020-06-20,UA,36560,1002
2020-06-21,UA,37241,1012
2020-06-22,UA,38074,1035
2020-06-23,UA,39014,1051
2020-06-24,UA,40008,1067
2020-06-25,UA,41117,1086
2020-06-26,UA,42065,1110
2020-06-27,UA,42982,1129
2020-06-28,UA,43638,1147
2020-06-29,UA,44334,1159
2020-06-30,UA,44998,1173
2020-07-01,UA,45887,1185
2020-07-02,UA,46763,1212
2020-07-03,UA,47677,1227
2020-07-04,UA,48500,1249
2020-07-05,UA,49043,1262
2020-07-06,UA,49607,1283
2020-07-07,UA,50414,1306
2020-07-08,UA,51224,1327
2020-07-09,UA,52043,1345
2020-07-10,UA,52843,1372
2020-07-11,UA,53521,1383
2020-07-12,UA,54133,1398
2020-07-13,UA,54771,1412
2020-07-14,UA,55607,1427
2020-07-15,UA,56455,1445
2020-07-16,UA,57264,1456
2020-07-17,UA,58111,1477
2020-07-18,UA,58842,1485
2020-07-19,UA,59493,1498
2020-07-20,UA,60166,1518
2020-07-21,UA,60995,1534
2020-07-22,UA,61851,1551
2020-07-23,UA,62823,1571
2020-07-24,UA,63929,1590
2020-07-25,UA,64849,1605
2020-07-26,UA,65656,1616
2020-07-27,UA,66575,1629
2020-07-28,UA,67597,1650
2020-07-29,UA,68794,1673
2020-07-30,UA,69884,1693
2020-07-31,UA,71056,1709
2020-08-01,UA,72168,1725
2020-08-02,UA,73158,1738
2020-08-03,UA,74219,1764
2020-08-04,UA,75490,1788
2020-08-05,UA,76808,1819
2020-08-06,UA,78261,1852
2020-08-07,UA,79750,1879
2020-08-08,UA,80949,1897
2020-08-09,UA,81957,1922
2020-08-10,UA,83115,1951
2020-08-11,UA,84548,1970
2020-08-12,UA,86140,1992
2020-08-13,UA,87872,2011
2020-08-14,UA,89719,2044
2020-08-15,UA,91356,2070
2020-08-16,UA,92820,2089
2020-08-17,UA,94436,2116
2020-08-18,UA,96403,2144
2020-08-19,UA,98537,2184
2020-08-20,UA,100643,2207
2020-08-21,UA,102971,2244
2020-08-22,UA,104958,2271
2020-08-23,UA,106757,2293
2020-08-24,UA,108415,2318
2020-08-25,UA,110085,2354
2020-08-26,UA,112059,2403
2020-08-27,UA,114497,2438
2020-08-28,UA,116978,2492
2020-08-29,UA,119074,2527
2020-08-30,UA,121215,2557
2020-08-31,UA,123303,2605
2020-09-01,UA,125798,2656
2020-09-02,UA,128228,2710
2020-09-03,UA,130951,2761
2020-09-04,UA,133787,2836
2020-09-05,UA,135894,2846
2020-09-06,UA,138068,2877
2020-09-07,UA,140479,2934
2020-09-08,UA,143030,2979
2020-09-09,UA,145612,3023
2020-09-10,UA,148756,3076
2020-09-11,UA,151859,3103
2020-09-12,UA,154335,3178
2020-09-13,UA,156797,3211
2020-09-14,UA,159702,3264
2020-09-15,UA,162660,3340
2020-09-16,UA,166244,3584
2020-09-17,UA,169472,3468
2020-09-18,UA,172712,3516
2020-09-19,UA,175678,3557
2020-09-20,UA,178353,3583
2020-09-21,UA,181237,3642
2020-09-22,UA,184734,3705
2020-09-23,UA,188106,3757
2020-09-24,UA,191671,3827
2020-09-25,UA,195504,3833
2020-09-26,UA,198634,3959
2020-09-27,UA,201305,3996
2020-09-28,UA,204932,4065
2020-09-29,UA,208959,4129
2020-09-30,UA,213028,4193
2020-10-01,UA,217661,4261
2020-10-02,UA,222322,4353
2020-10-03,UA,226462,4397
2020-10-04,UA,230236,4430
2020-10-05,UA,234584,4520
2020-10-06,UA,239337,4597
2020-10-07,UA,244734,4690
2020-10-08,UA,250538,4779
2020-10-09,UA,256266,4887
2020-10-10,UA,261034,4972
2020-10-11,UA,265454,5015
2020-10-12,UA,270587,5122
2020-10-13,UA,276177,5229
2020-10-14,UA,281239,5302
2020-10-15,UA,287231,5408
2020-10-16,UA,293641,5517
2020-10-17,UA,298872,5607
2020-10-18,UA,303638,5673
2020-10-19,UA,309107,5786
2020-10-20,UA,315826,5927
2020-10-21,UA,322879,6043
2020-10-22,UA,330396,6164
2020-10-23,UA,337410,6289
2020-10-24,UA,343498,6391
2020-10-25,UA,348924,6464
2020-10-26,UA,355601,6590
2020-10-27,UA,363075,6755
2020-10-28,UA,370417,6868
2020-10-29,UA,378729,7041
2020-10-30,UA,387481,7196
2020-10-31,UA,395440,7306
2020-11-01,UA,402194,7375
2020-11-02,UA,411093,7532
2020-11-03,UA,420617,7731
2020-11-04,UA,430467,7924
2020-11-05,UA,440188,8125
2020-11-06,UA,450934,8312
2020-11-07,UA,460331,8450
2020-11-08,UA,469018,8565
2020-11-09,UA,479197,8756
2020-11-10,UA,489808,8947
2020-11-11,UA,500865,9145
2020-11-12,UA,512652,9317
2020-11-13,UA,525176,9508
2020-11-14,UA,535857,9603
2020-11-15,UA,545689,9697
2020-11-16,UA,557657,9856
2020-11-17,UA,570153,10112
2020-11-18,UA,583510,10369
2020-11-19,UA,598085,10598
2020-11-20,UA,612665,10813
2020-11-21,UA,624744,10951
2020-11-22,UA,635689,11075
2020-11-23,UA,647976,11263
2020-11-24,UA,661858,11492
2020-11-25,UA,677189,11717
2020-11-26,UA,693407,11909
2020-11-27,UA,709701,12093
2020-11-28,UA,722679,12213
2020-11-29,UA,732625,12327
2020-11-30,UA,745123,12548
2020-12-01,UA,758264,12717
2020-12-02,UA,772760,12960
2020-12-03,UA,787891,13195
2020-12-04,UA,801716,13421
2020-12-05,UA,813306,13588
2020-12-06,UA,821947,13733
2020-12-07,UA,832758,13928
2020-12-08,UA,845343,14204
2020-12-09,UA,858714,14470
2020-12-10,UA,872228,14755
2020-12-11,UA,885039,14998
2020-12-12,UA,894215,15154
2020-12-13,UA,900666,15247
2020-12-14,UA,909082,15480
2020-12-15,UA,919704,15744
2020-12-16,UA,931751,15996
2020-12-17,UA,944381,16256
2020-12-18,UA,956123,16469
2020-12-19,UA,964448,16585
2020-12-20,UA,970993,16665
2020-12-21,UA,979506,16897
2020-12-22,UA,989642,17172
2020-12-23,UA,1001132,17395
2020-12-24,UA,1012167,17581
2020-12-25,UA,1019876,17702
2020-12-26,UA,1025989,17774
2020-12-27,UA,1030374,17849
2020-12-28,UA,1037362,18081
2020-12-29,UA,1045348,18324
2020-12-30,UA,1055047,18533
2020-01-31,GB,2,0 # wgArticleId=63275252 wgCurRevisionId=1021608151 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/United_Kingdom_medical_cases_chart&oldid=1021608151&action=edit
2020-02-06,GB,3,0
2020-02-09,GB,4,0
2020-02-10,GB,8,0
2020-02-13,GB,9,0
2020-02-24,GB,13,0
2020-02-28,GB,19,0
2020-02-29,GB,23,0
2020-03-01,GB,35,0
2020-03-02,GB,40,0
2020-03-03,GB,51,0
2020-03-04,GB,85,0
2020-03-05,GB,114,1
2020-03-06,GB,160,2
2020-03-07,GB,206,2
2020-03-08,GB,271,3
2020-03-09,GB,321,7
2020-03-10,GB,373,7
2020-03-11,GB,456,9
2020-03-12,GB,590,10
2020-03-13,GB,797,28
2020-03-14,GB,1061,43
2020-03-15,GB,1391,65
2020-03-16,GB,1543,81
2020-03-17,GB,1950,115
2020-03-18,GB,2626,158
2020-03-19,GB,3269,194
2020-03-20,GB,3983,250
2020-03-21,GB,5018,285
2020-03-22,GB,5683,359
2020-03-23,GB,6650,508
2020-03-24,GB,8077,694
2020-03-25,GB,9529,877
2020-03-26,GB,11658,1161
2020-03-27,GB,14548,1455
2020-03-28,GB,17104,1669
2020-03-29,GB,19606,2043
2020-03-30,GB,22271,2425
2020-03-31,GB,25521,3095
2020-04-01,GB,30088,3747
2020-04-02,GB,34610,4461
2020-04-03,GB,39282,5221
2020-04-04,GB,43282,5865
2020-04-05,GB,49481,6433
2020-04-06,GB,53624,7471
2020-04-07,GB,57512,8505
2020-04-08,GB,63377,9608
2020-04-09,GB,68052,10760
2020-04-10,GB,73758,11599
2020-04-11,GB,78991,12285
2020-04-12,GB,84279,13029
2020-04-13,GB,88621,14073
2020-04-14,GB,93873,14915
2020-04-15,GB,98476,15944
2020-04-16,GB,103093,16879
2020-04-17,GB,108692,17994
2020-04-18,GB,114217,18492
2020-04-19,GB,120067,19051
2020-04-20,GB,124743,20223
2020-04-21,GB,129044,21060
2020-04-22,GB,133495,21787
2020-04-23,GB,138078,22792
2020-04-24,GB,143464,23635
2020-04-25,GB,148377,24055
2020-04-26,GB,152840,24393
2020-04-27,GB,157149,25302
2020-04-28,GB,161145,26097
2020-04-29,GB,165221,26771
2020-04-30,GB,171253,27510
2020-05-01,GB,177454,28131
2020-05-02,GB,182260,28446
2020-05-03,GB,186599,28734
2020-05-04,GB,190584,29427
2020-05-05,GB,194990,30076
2020-05-06,GB,201101,30615
2020-05-07,GB,206715,31241
2020-05-08,GB,211364,31587
2020-05-09,GB,215260,31855
2020-05-10,GB,219183,32065
2020-05-11,GB,223060,32692
2020-05-12,GB,226463,33186
2020-05-13,GB,229705,33614
2020-05-14,GB,233151,33998
2020-05-15,GB,236711,34466
2020-05-16,GB,240161,34636
2020-05-17,GB,243695,34796
2020-05-18,GB,246406,35341
2020-05-19,GB,248818,35704
2020-05-20,GB,248293,36042
2020-05-21,GB,250908,36393
2020-05-22,GB,254195,36675
2020-05-23,GB,257154,37116
2020-05-24,GB,259559,37237
2020-05-25,GB,261184,37373
2020-05-26,GB,263188,37807
2020-05-27,GB,267240,38220
2020-05-28,GB,269127,38593
2020-05-29,GB,271222,38819
2020-05-30,GB,272826,38934
2020-05-31,GB,274762,39045
2020-06-01,GB,276332,39369
2020-06-02,GB,277985,39728
2020-06-03,GB,279856,39904
2020-06-04,GB,281661,40261
2020-06-05,GB,283311,40465
2020-06-06,GB,284868,40542
2020-06-07,GB,286194,40597
2020-06-08,GB,287399,40883
2020-06-09,GB,289140,41128
2020-06-10,GB,290143,41279
2020-06-11,GB,291409,41481
2020-06-12,GB,292950,41662
2020-06-13,GB,294375,41698
2020-06-14,GB,295889,41736
2020-06-15,GB,296857,41969
2020-06-16,GB,298136,42153
2020-06-17,GB,299251,42288
2020-06-18,GB,300469,42461
2020-06-19,GB,301815,42589
2020-06-20,GB,303110,42632
2020-06-21,GB,304331,42647
2020-06-22,GB,305289,42927
2020-06-23,GB,306210,43081
2020-06-24,GB,306862,43230
2020-06-25,GB,307980,43414
2020-06-26,GB,309360,43514
2020-06-27,GB,310250,43550
2020-06-28,GB,311151,43575
2020-06-29,GB,311965,43730
2020-06-30,GB,312654,43906
2020-07-01,GB,313483,43995
2020-07-02,GB,283757,44131
2020-07-03,GB,284276,44198
2020-07-04,GB,284900,44220
2020-07-05,GB,285416,44236
2020-07-06,GB,285768,44391
2020-07-07,GB,286349,44517
2020-07-08,GB,286979,44602
2020-07-09,GB,287621,44650
2020-07-10,GB,288133,44798
2020-07-11,GB,288953,44819
2020-07-12,GB,289603,44830
2020-07-13,GB,290133,44968
2020-07-14,GB,291373,45053
2020-07-15,GB,291911,45119
2020-07-16,GB,292552,45233
2020-07-17,GB,293239,45273
2020-07-18,GB,294066,45301
2020-07-19,GB,294792,45312
2020-07-20,GB,295372,45422
2020-07-21,GB,295817,45501
2020-07-22,GB,296377,45554
2020-07-23,GB,297146,45677
2020-07-24,GB,297914,45738
2020-07-25,GB,298681,45752
2020-07-26,GB,299426,45759
2020-07-27,GB,300111,45878
2020-07-28,GB,300692,45961
2020-07-29,GB,301455,45999
2020-07-30,GB,302301,46054
2020-07-31,GB,303181,46119
2020-08-01,GB,303952,46193
2020-08-02,GB,304695,46201
2020-08-03,GB,305623,46210
2020-08-04,GB,306293,46299
2020-08-05,GB,307184,46364
2020-08-06,GB,308134,46413
2020-08-07,GB,309005,46511
2020-08-08,GB,309763,46566
2020-08-09,GB,310825,46574
2020-08-10,GB,311641,46526
2020-08-11,GB,312789,46526
2020-08-12,GB,313798,41329
2020-08-13,GB,314927,41329
2020-08-14,GB,316367,41357
2020-08-15,GB,317444,41361
2020-08-16,GB,318484,41366
2020-08-17,GB,319197,41369
2020-08-18,GB,320286,41381
2020-08-19,GB,321098,41397
2020-08-20,GB,322280,41403
2020-08-21,GB,323313,41405
2020-08-22,GB,324601,41423
2020-08-23,GB,325642,41429
2020-08-24,GB,326614,41433
2020-08-25,GB,327798,41449
2020-08-26,GB,328846,41465
2020-08-27,GB,330368,41477
2020-08-28,GB,331644,41486
2020-08-29,GB,332752,41498
2020-08-30,GB,334467,41499
2020-08-31,GB,335873,41501
2020-09-01,GB,337168,41504
2020-09-02,GB,338676,41514
2020-09-03,GB,340411,41527
2020-09-04,GB,342351,41537
2020-09-05,GB,344164,41549
2020-09-06,GB,347152,41551
2020-09-07,GB,350100,41554
2020-09-08,GB,352520,41584
2020-09-09,GB,355219,41594
2020-09-10,GB,358138,41608
2020-09-11,GB,361677,41614
2020-09-12,GB,365174,41623
2020-09-13,GB,368504,41628
2020-09-14,GB,371125,41637
2020-09-15,GB,374228,41664
2020-09-16,GB,378219,41684
2020-09-17,GB,381614,41705
2020-09-18,GB,385936,41732
2020-09-19,GB,390358,41759
2020-09-20,GB,394257,41777
2020-09-21,GB,398625,41788
2020-09-22,GB,403551,41825
2020-09-23,GB,409759,41862
2020-09-24,GB,416363,41902
2020-09-25,GB,423236,41936
2020-09-26,GB,429277,41971
2020-09-27,GB,434969,41988
2020-09-28,GB,439013,42001
2020-09-29,GB,446156,42072
2020-09-30,GB,453264,42143
2020-10-01,GB,460178,42202
2020-10-02,GB,467146,42268
2020-10-03,GB,480017,42317
2020-10-04,GB,502978,42350
2020-10-05,GB,515571,42369
2020-10-06,GB,530113,42445
2020-10-07,GB,544275,42515
2020-10-08,GB,561815,42592
2020-10-09,GB,575679,42679
2020-10-10,GB,590844,42760
2020-10-11,GB,603716,42825
2020-10-12,GB,617688,42875
2020-10-13,GB,634920,42875
2020-10-14,GB,654644,43155
2020-10-15,GB,673622,43293
2020-10-16,GB,689257,43429
2020-10-17,GB,705428,43579
2020-10-18,GB,722409,43646
2020-10-19,GB,741212,43726
2020-10-20,GB,762542,43967
2020-10-21,GB,789229,44158
2020-10-22,GB,810467,44347
2020-10-23,GB,830998,44571
2020-10-24,GB,854010,44745
2020-10-25,GB,873800,44896
2020-10-26,GB,894690,44998
2020-10-27,GB,917575,45365
2020-10-28,GB,942275,45675
2020-10-29,GB,965340,45955
2020-10-30,GB,989745,46229
2020-10-31,GB,1011660,46555
2020-11-01,GB,1034914,46717
2020-11-02,GB,1053864,46853
2020-11-03,GB,1073882,47250
2020-11-04,GB,1099059,47742
2020-11-05,GB,1123197,48120
2020-11-06,GB,1146484,48475
2020-11-07,GB,1171441,48888
2020-11-08,GB,1192013,49044
2020-11-09,GB,1213363,49238
2020-11-10,GB,1233775,49770
2020-11-11,GB,1256725,50365
2020-11-12,GB,1290195,50928
2020-11-13,GB,1317496,51304
2020-11-14,GB,1344356,51766
2020-11-15,GB,1369318,51934
2020-11-16,GB,1390681,52147
2020-11-17,GB,1410732,52745
2020-11-18,GB,1430341,53274
2020-11-19,GB,1453256,53775
2020-11-20,GB,1473508,54286
2020-11-21,GB,1493383,54626
2020-11-22,GB,1512045,55024
2020-11-23,GB,1527495,55230
2020-11-24,GB,1538794,55838
2020-11-25,GB,1557007,56533
2020-11-26,GB,1574562,57031
2020-11-27,GB,1589301,57551
2020-11-28,GB,1605172,58030
2020-11-29,GB,1617327,58245
2020-11-30,GB,1629657,58448
2020-12-01,GB,1643086,59051
2020-12-02,GB,1659256,59699
2020-12-03,GB,1674134,60113
2020-12-04,GB,1690432,60617
2020-12-05,GB,1705971,61014
2020-12-06,GB,1723242,61245
2020-12-07,GB,1737960,61434
2020-12-08,GB,1750241,62033
2020-12-09,GB,1766819,62566
2020-12-10,GB,1787783,63082
2020-12-11,GB,1809455,63506
2020-12-12,GB,1830956,64026
2020-12-13,GB,1849403,64170
2020-12-14,GB,1869666,64402
2020-12-15,GB,1888116,64908
2020-12-16,GB,1913277,65520
2020-12-17,GB,1948660,66052
2020-12-18,GB,1977167,66541
2020-12-19,GB,2004219,67075
2020-12-20,GB,2040147,67401
2020-12-21,GB,2073511,67616
2020-12-22,GB,2110314,68307
2020-12-23,GB,2149551,69051
2020-12-24,GB,2188587,69625
2020-12-25,GB,2221312,70195
2020-12-26,GB,2256005,70405
2020-12-27,GB,2288345,70752
2020-12-28,GB,2329730,71109
2020-12-29,GB,2382865,71567
2020-12-30,GB,2432888,72548
2020-12-31,GB,2488780,73512
2020-03-05,VA,1,0 # wgArticleId=63452070 wgCurRevisionId=1015732761 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Vatican_City_medical_cases_chart&oldid=1015732761&action=edit
2020-03-24,VA,4,0
2020-03-28,VA,6,0
2020-04-02,VA,7,0
2020-04-08,VA,8,0
2020-04-20,VA,9,0
2020-04-28,VA,10,0
2020-04-30,VA,11,0
2020-05-06,VA,12,0
2020-06-06,VA,12,0
2020-10-12,VA,19,0
2020-10-15,VA,26,0
2020-10-17,VA,27,0
2020-01-25,AU,4,0 # wgArticleId=63357357 wgCurRevisionId=1021566174 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Australia_medical_cases_chart&oldid=1021566174&action=edit
2020-01-26,AU,4,0
2020-01-27,AU,5,0
2020-01-28,AU,5,0
2020-01-29,AU,7,0
2020-01-30,AU,9,0
2020-01-31,AU,9,0
2020-02-01,AU,10,0
2020-02-02,AU,12,0
2020-02-03,AU,12,0
2020-02-04,AU,13,0
2020-02-05,AU,14,0
2020-02-06,AU,15,0
2020-02-20,AU,17,0
2020-02-21,AU,21,0
2020-02-25,AU,22,0
2020-02-28,AU,0,0
2020-02-29,AU,0,0
2020-03-01,AU,29,1
2020-03-02,AU,33,1
2020-03-03,AU,40,1
2020-03-04,AU,51,2
2020-03-05,AU,59,2
2020-03-06,AU,63,2
2020-03-07,AU,73,2
2020-03-08,AU,78,3
2020-03-09,AU,91,3
2020-03-10,AU,112,3
2020-03-11,AU,128,3
2020-03-12,AU,156,3
2020-03-13,AU,198,3
2020-03-14,AU,248,3
2020-03-15,AU,298,5
2020-03-16,AU,376,5
2020-03-17,AU,453,5
2020-03-18,AU,566,6
2020-03-19,AU,708,6
2020-03-20,AU,875,7
2020-03-21,AU,1071,7
2020-03-22,AU,1352,7
2020-03-23,AU,1716,7
2020-03-24,AU,2146,8
2020-03-25,AU,2431,9
2020-03-26,AU,2805,13
2020-03-27,AU,3179,13
2020-03-28,AU,3637,14
2020-03-29,AU,3985,16
2020-03-30,AU,4250,18
2020-03-31,AU,4560,19
2020-04-01,AU,4864,21
2020-04-02,AU,5136,24
2020-04-03,AU,5358,28
2020-04-04,AU,5552,30
2020-04-05,AU,5687,34
2020-04-06,AU,5795,39
2020-04-07,AU,5908,45
2020-04-08,AU,6013,50
2020-04-09,AU,6103,51
2020-04-10,AU,6203,53
2020-04-11,AU,6292,56
2020-04-12,AU,6313,59
2020-04-13,AU,6359,61
2020-04-14,AU,6400,61
2020-04-15,AU,6447,63
2020-04-16,AU,6468,63
2020-04-17,AU,6523,65
2020-04-18,AU,6565,68
2020-04-19,AU,6606,70
2020-04-20,AU,6619,71
2020-04-21,AU,6645,71
2020-04-22,AU,6649,74
2020-04-23,AU,6661,75
2020-04-24,AU,6675,78
2020-04-25,AU,6695,80
2020-04-26,AU,6711,83
2020-04-27,AU,6720,83
2020-04-28,AU,6731,84
2020-04-29,AU,6746,89
2020-04-30,AU,6753,91
2020-05-01,AU,6767,93
2020-05-02,AU,6783,93
2020-05-03,AU,6801,95
2020-05-04,AU,6825,95
2020-05-05,AU,6849,96
2020-05-06,AU,6875,97
2020-05-07,AU,6896,97
2020-05-08,AU,6914,97
2020-05-09,AU,6929,97
2020-05-10,AU,6941,97
2020-05-11,AU,6948,97
2020-05-12,AU,6964,97
2020-05-13,AU,6975,98
2020-05-14,AU,6989,98
2020-05-15,AU,7019,98
2020-05-16,AU,7036,98
2020-05-17,AU,7045,98
2020-05-18,AU,7060,99
2020-05-19,AU,7068,99
2020-05-20,AU,7079,100
2020-05-21,AU,7081,100
2020-05-22,AU,7095,101
2020-05-23,AU,7106,102
2020-05-24,AU,7109,102
2020-05-25,AU,7118,102
2020-05-26,AU,7133,102
2020-05-27,AU,7139,103
2020-05-28,AU,7150,103
2020-05-29,AU,7173,103
2020-05-30,AU,7185,103
2020-05-31,AU,7195,103
2020-06-01,AU,7204,103
2020-06-02,AU,7221,102
2020-06-03,AU,7229,102
2020-06-04,AU,7240,102
2020-06-05,AU,7251,102
2020-06-06,AU,7255,102
2020-06-07,AU,7260,102
2020-06-08,AU,7265,102
2020-06-09,AU,7267,102
2020-06-10,AU,7276,102
2020-06-11,AU,7285,102
2020-06-12,AU,7290,102
2020-06-13,AU,7302,102
2020-06-14,AU,7320,102
2020-06-15,AU,7335,102
2020-06-16,AU,7347,102
2020-06-17,AU,7370,102
2020-06-18,AU,7391,102
2020-06-19,AU,7409,102
2020-06-20,AU,7436,102
2020-06-21,AU,7461,102
2020-06-22,AU,7474,102
2020-06-23,AU,7492,102
2020-06-24,AU,7521,103
2020-06-25,AU,7558,104
2020-06-26,AU,7595,104
2020-06-27,AU,7641,104
2020-06-28,AU,7686,104
2020-06-29,AU,7767,104
2020-06-30,AU,7834,104
2020-07-01,AU,7920,104
2020-07-02,AU,8001,104
2020-07-03,AU,8255,104
2020-07-04,AU,8362,104
2020-07-05,AU,8449,104
2020-07-06,AU,8586,106
2020-07-07,AU,8755,106
2020-07-08,AU,8886,106
2020-07-09,AU,9059,106
2020-07-10,AU,9359,106
2020-07-11,AU,9553,107
2020-07-12,AU,9797,108
2020-07-13,AU,9980,108
2020-07-14,AU,10251,108
2020-07-15,AU,10495,111
2020-07-16,AU,10810,113
2020-07-17,AU,11235,116
2020-07-18,AU,11441,118
2020-07-19,AU,11802,122
2020-07-20,AU,12069,123
2020-07-21,AU,12428,126
2020-07-22,AU,12896,128
2020-07-23,AU,13306,133
2020-07-24,AU,13595,139
2020-07-25,AU,13950,145
2020-07-26,AU,14403,155
2020-07-27,AU,14935,161
2020-07-28,AU,15304,167
2020-07-29,AU,15582,176
2020-07-30,AU,16303,189
2020-07-31,AU,16905,196
2020-08-01,AU,17282,200
2020-08-02,AU,17923,208
2020-08-03,AU,18318,221
2020-08-04,AU,18729,232
2020-08-05,AU,19444,247
2020-08-06,AU,19862,255
2020-08-07,AU,20272,266
2020-08-08,AU,20698,278
2020-08-09,AU,21084,295
2020-08-10,AU,21397,313
2020-08-11,AU,21713,331
2020-08-12,AU,22127,352
2020-08-13,AU,22358,361
2020-08-14,AU,22743,375
2020-08-15,AU,23035,379
2020-08-16,AU,23288,396
2020-08-17,AU,23559,421
2020-08-18,AU,23773,438
2020-08-19,AU,23993,450
2020-08-20,AU,24236,463
2020-08-21,AU,24407,472
2020-08-22,AU,24602,485
2020-08-23,AU,24812,502
2020-08-24,AU,24916,517
2020-08-25,AU,25053,525
2020-08-26,AU,25205,549
2020-08-27,AU,25322,572
2020-08-28,AU,25448,583
2020-08-29,AU,25547,600
2020-08-30,AU,25670,611
2020-08-31,AU,25746,652
2020-09-01,AU,25819,657
2020-09-02,AU,25923,663
2020-09-03,AU,26049,678
2020-09-04,AU,26136,737
2020-09-05,AU,26207,748
2020-09-06,AU,26279,753
2020-09-07,AU,26322,762
2020-09-08,AU,26374,770
2020-09-09,AU,26465,781
2020-09-10,AU,26513,788
2020-09-11,AU,26565,797
2020-09-12,AU,26607,803
2020-09-13,AU,26651,810
2020-09-14,AU,26692,816
2020-09-15,AU,26738,816
2020-09-16,AU,26779,824
2020-09-17,AU,26813,832
2020-09-18,AU,26861,837
2020-09-19,AU,26885,844
2020-09-20,AU,26898,849
2020-09-21,AU,26912,851
2020-09-22,AU,26942,854
2020-09-23,AU,26973,859
2020-09-24,AU,26983,861
2020-09-25,AU,27000,869
2020-09-26,AU,27016,870
2020-09-27,AU,27040,872
2020-09-28,AU,27044,875
2020-09-29,AU,27063,882
2020-09-30,AU,27078,886
2020-10-01,AU,27096,888
2020-10-02,AU,27113,890
2020-10-03,AU,27121,893
2020-10-04,AU,27136,894
2020-10-05,AU,27149,894
2020-10-06,AU,27174,895
2020-10-07,AU,27182,897
2020-10-08,AU,27206,897
2020-10-09,AU,27229,897
2020-10-10,AU,27244,897
2020-10-11,AU,27264,898
2020-10-12,AU,27286,898
2020-10-13,AU,27317,899
2020-10-14,AU,27341,904
2020-10-15,AU,27362,904
2020-10-16,AU,27371,904
2020-10-17,AU,27383,904
2020-10-18,AU,27390,904
2020-10-19,AU,27399,905
2020-10-20,AU,27430,905
2020-10-21,AU,27444,905
2020-10-22,AU,27466,905
2020-10-23,AU,27484,905
2020-10-24,AU,27499,905
2020-10-25,AU,27520,905
2020-10-26,AU,27527,905
2020-10-27,AU,27541,905
2020-10-28,AU,27554,907
2020-10-29,AU,27569,907
2020-10-30,AU,27582,907
2020-10-31,AU,27590,907
2020-11-01,AU,27595,907
2020-11-02,AU,27602,907
2020-11-03,AU,27610,907
2020-11-04,AU,27622,907
2020-11-05,AU,27633,907
2020-11-06,AU,27645,907
2020-11-07,AU,27652,907
2020-11-08,AU,27658,907
2020-11-09,AU,27668,907
2020-11-10,AU,27678,907
2020-11-11,AU,27686,907
2020-11-12,AU,27698,907
2020-11-13,AU,27703,907
2020-11-14,AU,27711,907
2020-11-15,AU,27725,907
2020-11-16,AU,27750,907
2020-11-17,AU,27756,907
2020-11-18,AU,27777,907
2020-11-19,AU,27784,907
2020-11-20,AU,27789,907
2020-11-21,AU,27807,907
2020-11-22,AU,27821,907
2020-11-23,AU,27835,907
2020-11-24,AU,27848,907
2020-11-25,AU,27854,907
2020-11-26,AU,27867,907
2020-11-27,AU,27874,907
2020-11-28,AU,27885,907
2020-11-29,AU,27893,907
2020-11-30,AU,27904,908
2020-12-01,AU,27912,908
2020-12-02,AU,27923,908
2020-12-03,AU,27939,908
2020-12-04,AU,27949,908
2020-12-05,AU,27956,908
2020-12-06,AU,27965,908
2020-12-07,AU,27972,908
2020-12-08,AU,27987,908
2020-12-09,AU,27993,908
2020-12-10,AU,28000,908
2020-12-11,AU,28012,908
2020-12-12,AU,28025,908
2020-12-13,AU,28031,908
2020-12-14,AU,28039,908
2020-12-15,AU,28047,908
2020-12-16,AU,28059,908
2020-12-17,AU,28072,908
2020-12-18,AU,28094,908
2020-12-19,AU,28128,908
2020-12-20,AU,28171,908
2020-12-21,AU,28198,908
2020-12-22,AU,28219,908
2020-12-23,AU,28238,908
2020-12-24,AU,28262,908
2020-12-25,AU,28276,908
2020-12-26,AU,28296,908
2020-12-27,AU,28312,908
2020-12-28,AU,28337,909
2020-12-29,AU,28350,909
2020-12-30,AU,28381,909
2020-12-31,AU,28408,909
2020-03-19,FJ,1,0 # wgArticleId=63469883 wgCurRevisionId=1021548494 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Fiji_medical_cases_chart&oldid=1021548494&action=edit
2020-03-21,FJ,2,0
2020-03-23,FJ,3,0
2020-03-24,FJ,4,0
2020-03-25,FJ,5,0
2020-04-02,FJ,7,0
2020-04-04,FJ,12,0
2020-04-06,FJ,14,0
2020-04-07,FJ,15,0
2020-04-08,FJ,15,0
2020-04-10,FJ,16,0
2020-04-16,FJ,17,0
2020-04-20,FJ,18,0
2020-04-22,FJ,18,0
2020-04-24,FJ,18,0
2020-04-27,FJ,18,0
2020-04-30,FJ,18,0
2020-05-02,FJ,18,0
2020-05-15,FJ,18,0
2020-06-05,FJ,18,0
2020-07-06,FJ,19,0
2020-07-07,FJ,21,0
2020-07-10,FJ,26,0
2020-07-20,FJ,27,0
2020-07-31,FJ,27,1
2020-08-12,FJ,27,1
2020-08-13,FJ,28,1
2020-08-22,FJ,28,1
2020-08-25,FJ,28,2
2020-09-01,FJ,29,2
2020-09-02,FJ,29,2
2020-09-04,FJ,31,2
2020-09-08,FJ,32,2
2020-09-22,FJ,32,2
2020-10-13,FJ,32,2
2020-10-21,FJ,33,2
2020-10-27,FJ,33,2
2020-10-30,FJ,34,2
2020-11-11,FJ,35,2
2020-11-25,FJ,38,2
2020-11-30,FJ,42,2
2020-12-03,FJ,44,2
2020-12-08,FJ,44,2
2020-12-11,FJ,46,2
2020-12-17,FJ,46,2
2020-12-22,FJ,46,2
2020-12-29,FJ,49,2
2020-03-11,PF,1,0 # wgArticleId=63425919 wgCurRevisionId=1015721761 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/French_Polynesia_medical_cases_chart&oldid=1015721761&action=edit
2020-03-12,PF,3,0
2020-03-18,PF,6,0
2020-03-19,PF,11,0
2020-03-20,PF,15,0
2020-03-21,PF,17,0
2020-03-22,PF,18,0
2020-03-23,PF,23,0
2020-03-24,PF,25,0
2020-03-25,PF,25,0
2020-03-26,PF,30,0
2020-03-28,PF,34,0
2020-03-29,PF,35,0
2020-03-30,PF,36,0
2020-03-31,PF,37,0
2020-04-03,PF,39,0
2020-04-04,PF,40,0
2020-04-05,PF,41,0
2020-04-06,PF,42,0
2020-04-07,PF,47,0
2020-04-08,PF,51,0
2020-04-12,PF,53,0
2020-04-13,PF,55,0
2020-04-18,PF,55,0
2020-04-21,PF,55,0
2020-04-23,PF,56,0
2020-04-24,PF,57,0
2020-04-26,PF,57,0
2020-04-27,PF,58,0
2020-04-30,PF,58,0
2020-05-04,PF,58,0
2020-05-05,PF,60,0
2020-05-06,PF,60,0
2020-05-07,PF,60,0
2020-05-12,PF,60,0
2020-05-14,PF,60,0
2020-05-18,PF,60,0
2020-06-26,PF,62,0
2020-06-30,PF,62,0
2020-07-29,PF,62,0
2020-08-04,PF,64,0
2020-08-10,PF,112,0
2020-08-12,PF,139,0
2020-08-14,PF,166,0
2020-08-17,PF,211,0
2020-08-19,PF,232,0
2020-08-21,PF,298,0
2020-08-24,PF,372,0
2020-08-26,PF,415,0
2020-08-28,PF,482,0
2020-08-31,PF,573,0
2020-09-02,PF,622,0
2020-09-03,PF,658,0
2020-09-04,PF,694,0
2020-09-07,PF,773,0
2020-09-09,PF,795,0
2020-09-10,PF,869,1
2020-09-11,PF,953,2
2020-09-14,PF,1099,2
2020-09-21,PF,1394,2
2020-09-23,PF,1469,5
2020-09-25,PF,1579,6
2020-09-28,PF,1728,7
2020-03-21,NC,4,0 # wgArticleId=63480245 wgCurRevisionId=1018326060 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/New_Caledonia_medical_cases_chart&oldid=1018326060&action=edit
2020-03-22,NC,5,0
2020-03-23,NC,7,0
2020-03-24,NC,9,0
2020-03-25,NC,14,0
2020-03-27,NC,15,0
2020-03-31,NC,16,0
2020-04-03,NC,18,0
2020-04-14,NC,18,0
2020-04-17,NC,18,0
2020-04-21,NC,18,0
2020-05-07,NC,18,0
2020-02-28,NZ,1,0 # wgArticleId=63386312 wgCurRevisionId=1021504389 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/New_Zealand_medical_cases_chart&oldid=1021504389&action=edit
2020-03-04,NZ,2,0
2020-03-05,NZ,4,0
2020-03-06,NZ,4,0
2020-03-07,NZ,5,0
2020-03-14,NZ,6,0
2020-03-15,NZ,8,0
2020-03-16,NZ,8,0
2020-03-17,NZ,12,0
2020-03-18,NZ,20,0
2020-03-19,NZ,28,0
2020-03-20,NZ,39,0
2020-03-21,NZ,52,0
2020-03-22,NZ,66,0
2020-03-23,NZ,102,0
2020-03-24,NZ,155,0
2020-03-25,NZ,205,0
2020-03-26,NZ,283,0
2020-03-27,NZ,368,0
2020-03-28,NZ,451,0
2020-03-29,NZ,514,1
2020-03-30,NZ,589,1
2020-03-31,NZ,647,1
2020-04-01,NZ,708,1
2020-04-02,NZ,797,1
2020-04-03,NZ,868,1
2020-04-04,NZ,950,1
2020-04-05,NZ,1039,1
2020-04-06,NZ,1106,1
2020-04-07,NZ,1160,1
2020-04-08,NZ,1210,1
2020-04-09,NZ,1239,1
2020-04-10,NZ,1283,2
2020-04-11,NZ,1312,4
2020-04-12,NZ,1330,4
2020-04-13,NZ,1349,5
2020-04-14,NZ,1366,9
2020-04-15,NZ,1386,9
2020-04-16,NZ,1401,9
2020-04-17,NZ,1409,11
2020-04-18,NZ,1422,11
2020-04-19,NZ,1431,12
2020-04-20,NZ,1440,12
2020-04-21,NZ,1445,13
2020-04-22,NZ,1448,14
2020-04-23,NZ,1451,16
2020-04-24,NZ,1456,17
2020-04-25,NZ,1461,18
2020-04-26,NZ,1470,18
2020-04-27,NZ,1469,19
2020-04-28,NZ,1472,19
2020-04-29,NZ,1474,19
2020-04-30,NZ,1476,19
2020-05-01,NZ,1479,19
2020-05-02,NZ,1485,20
2020-05-03,NZ,1487,20
2020-05-04,NZ,1487,20
2020-05-05,NZ,1486,20
2020-05-06,NZ,1488,21
2020-05-07,NZ,1489,21
2020-05-08,NZ,1490,21
2020-05-09,NZ,1492,21
2020-05-10,NZ,1494,21
2020-05-11,NZ,1497,21
2020-05-12,NZ,1497,21
2020-05-13,NZ,1497,21
2020-05-14,NZ,1497,21
2020-05-15,NZ,1498,21
2020-05-16,NZ,1498,21
2020-05-17,NZ,1499,21
2020-05-18,NZ,1499,21
2020-05-19,NZ,1503,21
2020-05-20,NZ,1503,21
2020-05-21,NZ,1503,21
2020-05-22,NZ,1504,21
2020-05-23,NZ,1504,21
2020-05-24,NZ,1504,21
2020-05-25,NZ,1504,21
2020-05-26,NZ,1504,21
2020-05-27,NZ,1504,21
2020-05-28,NZ,1504,22
2020-05-29,NZ,1504,22
2020-06-08,NZ,1504,22
2020-06-16,NZ,1506,22
2020-06-17,NZ,1506,22
2020-06-18,NZ,1507,22
2020-06-19,NZ,1507,22
2020-06-20,NZ,1509,22
2020-06-21,NZ,1511,22
2020-06-22,NZ,1513,22
2020-06-23,NZ,1515,22
2020-06-24,NZ,1516,22
2020-06-25,NZ,1519,22
2020-06-26,NZ,1520,22
2020-06-27,NZ,1522,22
2020-06-28,NZ,1526,22
2020-06-29,NZ,1528,22
2020-06-30,NZ,1528,22
2020-07-01,NZ,1528,22
2020-07-02,NZ,1530,22
2020-07-03,NZ,1530,22
2020-07-04,NZ,1530,22
2020-07-05,NZ,1533,22
2020-07-06,NZ,1534,22
2020-07-07,NZ,1536,22
2020-07-08,NZ,1537,22
2020-07-09,NZ,1540,22
2020-07-10,NZ,1542,22
2020-07-11,NZ,1543,22
2020-07-12,NZ,1544,22
2020-07-13,NZ,1544,22
2020-07-14,NZ,1545,22
2020-07-15,NZ,1547,22
2020-07-16,NZ,1548,22
2020-07-17,NZ,1549,22
2020-07-18,NZ,1550,22
2020-07-19,NZ,1553,22
2020-07-20,NZ,1554,22
2020-07-21,NZ,1555,22
2020-07-22,NZ,1555,22
2020-07-23,NZ,1555,22
2020-07-24,NZ,1556,22
2020-07-25,NZ,1556,22
2020-07-26,NZ,1556,22
2020-07-27,NZ,1556,22
2020-07-28,NZ,1557,22
2020-07-29,NZ,1559,22
2020-07-30,NZ,1560,22
2020-07-31,NZ,1560,22
2020-08-01,NZ,1562,22
2020-08-02,NZ,1565,22
2020-08-03,NZ,1567,22
2020-08-04,NZ,1567,22
2020-08-05,NZ,1569,22
2020-08-06,NZ,1569,22
2020-08-10,NZ,1569,22
2020-08-11,NZ,1574,22
2020-08-12,NZ,1579,22
2020-08-13,NZ,1589,22
2020-08-14,NZ,1602,22
2020-08-15,NZ,1609,22
2020-08-16,NZ,1622,22
2020-08-17,NZ,1631,22
2020-08-18,NZ,1643,22
2020-08-19,NZ,1649,22
2020-08-20,NZ,1654,22
2020-08-21,NZ,1665,22
2020-08-22,NZ,1671,22
2020-08-23,NZ,1674,22
2020-08-24,NZ,1683,22
2020-08-25,NZ,1690,22
2020-08-26,NZ,1695,22
2020-08-27,NZ,1702,22
2020-08-28,NZ,1714,22
2020-08-29,NZ,1727,22
2020-08-30,NZ,1729,22
2020-08-31,NZ,1738,22
2020-09-01,NZ,1752,22
2020-09-02,NZ,1757,22
2020-09-03,NZ,1759,22
2020-09-04,NZ,1764,22
2020-09-05,NZ,1767,24
2020-09-06,NZ,1772,24
2020-09-07,NZ,1776,24
2020-09-08,NZ,1782,24
2020-09-09,NZ,1788,24
2020-09-10,NZ,1792,24
2020-09-11,NZ,1793,24
2020-09-12,NZ,1795,24
2020-09-13,NZ,1797,24
2020-09-14,NZ,1798,24
2020-09-15,NZ,1801,24
2020-09-16,NZ,1802,25
2020-09-17,NZ,1809,25
2020-09-18,NZ,1809,25
2020-09-19,NZ,1811,25
2020-09-20,NZ,1815,25
2020-09-21,NZ,1815,25
2020-09-22,NZ,1815,25
2020-09-23,NZ,1824,25
2020-09-24,NZ,1827,25
2020-09-25,NZ,1829,25
2020-09-26,NZ,1831,25
2020-09-27,NZ,1833,25
2020-09-28,NZ,1833,25
2020-09-29,NZ,1835,25
2020-09-30,NZ,1836,25
2020-10-01,NZ,1848,25
2020-10-02,NZ,1848,25
2020-10-03,NZ,1849,25
2020-10-04,NZ,1854,25
2020-10-05,NZ,1855,25
2020-10-06,NZ,1858,25
2020-10-07,NZ,1861,25
2020-10-08,NZ,1864,25
2020-10-09,NZ,1866,25
2020-10-10,NZ,1870,25
2020-10-11,NZ,1871,25
2020-10-12,NZ,1871,25
2020-10-13,NZ,1872,25
2020-10-14,NZ,1874,25
2020-10-15,NZ,1876,25
2020-10-16,NZ,1880,25
2020-10-17,NZ,1883,25
2020-10-18,NZ,1886,25
2020-10-19,NZ,1886,25
2020-10-20,NZ,1887,25
2020-10-21,NZ,1912,25
2020-10-22,NZ,1914,25
2020-10-23,NZ,1923,25
2020-10-24,NZ,1934,25
2020-10-25,NZ,1935,25
2020-10-26,NZ,1940,25
2020-10-27,NZ,1941,25
2020-10-28,NZ,1943,25
2020-10-29,NZ,1949,25
2020-10-30,NZ,1950,25
2020-10-31,NZ,1957,25
2020-11-01,NZ,1959,25
2020-11-02,NZ,1963,25
2020-11-03,NZ,1968,25
2020-11-04,NZ,1971,25
2020-11-05,NZ,1973,25
2020-11-06,NZ,1974,25
2020-11-07,NZ,1976,25
2020-11-08,NZ,1982,25
2020-11-09,NZ,1986,25
2020-11-10,NZ,1987,25
2020-11-11,NZ,1988,25
2020-11-12,NZ,1991,25
2020-11-13,NZ,1995,25
2020-11-14,NZ,1998,25
2020-11-15,NZ,2001,25
2020-11-16,NZ,2001,25
2020-11-17,NZ,2005,25
2020-11-18,NZ,2008,25
2020-11-19,NZ,2010,25
2020-11-20,NZ,2013,25
2020-11-21,NZ,2019,25
2020-11-22,NZ,2028,25
2020-11-23,NZ,2030,25
2020-11-24,NZ,2031,25
2020-11-25,NZ,2039,25
2020-11-26,NZ,2040,25
2020-11-27,NZ,2047,25
2020-11-28,NZ,2050,25
2020-11-29,NZ,2052,25
2020-11-30,NZ,2056,25
2020-12-01,NZ,2059,25
2020-12-02,NZ,2060,25
2020-12-03,NZ,2069,25
2020-12-04,NZ,2069,25
2020-12-05,NZ,2078,25
2020-12-06,NZ,2078,25
2020-12-07,NZ,2079,25
2020-12-08,NZ,2085,25
2020-12-09,NZ,2088,25
2020-12-11,NZ,2092,25
2020-12-12,NZ,2093,25
2020-12-13,NZ,2096,25
2020-12-14,NZ,2096,25
2020-12-16,NZ,2100,25
2020-12-18,NZ,2110,25
2020-12-20,NZ,2116,25
2020-12-21,NZ,2121,25
2020-12-23,NZ,2128,25
2020-12-27,NZ,2144,25
2020-12-29,NZ,2151,25
2020-12-31,NZ,2162,25
2020-03-20,PG,1,0 # wgArticleId=64094916 wgCurRevisionId=1020801790 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Papua_New_Guinea_medical_cases_chart&oldid=1020801790&action=edit
2020-04-07,PG,2,0
2020-04-16,PG,7,0
2020-04-23,PG,8,0
2020-05-04,PG,8,0
2020-06-20,PG,9,0
2020-06-25,PG,10,0
2020-06-26,PG,11,0
2020-07-16,PG,15,0
2020-07-17,PG,15,0
2020-07-18,PG,16,0
2020-07-19,PG,17,0
2020-07-20,PG,19,0
2020-07-21,PG,27,0
2020-07-22,PG,30,0
2020-07-23,PG,31,0
2020-07-24,PG,32,0
2020-07-25,PG,39,0
2020-07-26,PG,62,0
2020-07-27,PG,62,1
2020-07-28,PG,63,2
2020-07-29,PG,67,2
2020-07-30,PG,72,2
2020-07-31,PG,72,2
2020-08-01,PG,91,2
2020-08-02,PG,110,2
2020-08-03,PG,111,2
2020-08-04,PG,114,2
2020-08-05,PG,153,2
2020-08-06,PG,163,3
2020-08-07,PG,188,3
2020-08-09,PG,214,3
2020-08-10,PG,214,3
2020-08-11,PG,214,3
2020-08-12,PG,269,3
2020-08-13,PG,271,3
2020-08-16,PG,323,3
2020-08-17,PG,333,3
2020-08-18,PG,347,3
2020-08-19,PG,347,3
2020-08-20,PG,359,3
2020-08-21,PG,361,4
2020-08-23,PG,398,4
2020-08-24,PG,401,4
2020-08-28,PG,453,5
2020-09-05,PG,479,5
2020-09-06,PG,488,5
2020-09-12,PG,510,6
2020-09-13,PG,511,6
2020-09-18,PG,516,6
2020-09-26,PG,531,7
2020-09-27,PG,532,7
2020-10-02,PG,539,7
2020-10-10,PG,550,7
2020-10-21,PG,583,7
2020-10-27,PG,583,7
2020-10-31,PG,583,7
2020-11-01,PG,583,7
2020-11-02,PG,590,7
2020-11-18,PG,590,7
2020-11-19,PG,590,7
2020-11-20,PG,590,7
2020-11-23,PG,590,7
2020-11-28,PG,590,7
2020-12-25,PG,681,7
2020-12-26,PG,725,8
2020-12-27,PG,725,8
2020-12-30,PG,760,8
2020-03-24,LY,1,0 # wgArticleId=63805954 wgCurRevisionId=1018023915 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Libya_medical_cases_chart&oldid=1018023915&action=edit
2020-03-28,LY,3,0
2020-03-29,LY,8,0
2020-03-30,LY,8,0
2020-03-31,LY,10,0
2020-04-01,LY,10,0
2020-04-02,LY,11,1
2020-04-03,LY,17,1
2020-04-04,LY,18,1
2020-04-05,LY,18,1
2020-04-06,LY,19,1
2020-04-07,LY,20,1
2020-04-08,LY,21,1
2020-04-09,LY,24,1
2020-04-10,LY,24,1
2020-04-11,LY,25,1
2020-04-12,LY,25,1
2020-04-13,LY,26,1
2020-04-14,LY,35,1
2020-04-15,LY,48,1
2020-04-16,LY,49,1
2020-04-19,LY,51,1
2020-04-20,LY,51,1
2020-04-21,LY,59,1
2020-04-22,LY,60,1
2020-04-23,LY,60,2
2020-04-24,LY,61,2
2020-04-30,LY,61,3
2020-05-01,LY,63,3
2020-05-02,LY,63,3
2020-05-03,LY,63,3
2020-05-04,LY,63,3
2020-05-05,LY,63,3
2020-05-06,LY,64,3
2020-05-11,LY,64,3
2020-05-16,LY,65,3
2020-05-17,LY,65,3
2020-05-18,LY,65,3
2020-05-19,LY,68,3
2020-05-20,LY,69,3
2020-05-21,LY,71,3
2020-05-22,LY,72,3
2020-05-23,LY,75,3
2020-05-24,LY,75,3
2020-05-25,LY,75,3
2020-05-26,LY,77,3
2020-05-27,LY,99,4
2020-05-28,LY,105,5
2020-05-29,LY,118,5
2020-05-30,LY,130,5
2020-05-31,LY,156,5
2020-06-01,LY,168,5
2020-06-02,LY,182,5
2020-06-03,LY,196,5
2020-06-04,LY,209,5
2020-06-05,LY,239,5
2020-06-06,LY,256,5
2020-06-07,LY,256,5
2020-06-08,LY,332,5
2020-06-09,LY,359,5
2020-06-10,LY,378,5
2020-06-11,LY,393,5
2020-06-12,LY,409,6
2020-06-13,LY,418,8
2020-06-14,LY,454,10
2020-06-15,LY,467,10
2020-06-16,LY,484,10
2020-06-17,LY,500,10
2020-06-18,LY,510,10
2020-06-19,LY,520,10
2020-06-20,LY,544,10
2020-06-21,LY,571,10
2020-06-22,LY,595,10
2020-06-23,LY,639,17
2020-06-24,LY,670,18
2020-06-25,LY,698,18
2020-06-26,LY,713,18
2020-06-27,LY,727,18
2020-06-28,LY,762,21
2020-06-29,LY,802,23
2020-06-30,LY,824,24
2020-07-01,LY,874,25
2020-07-02,LY,891,26
2020-07-03,LY,918,27
2020-07-04,LY,989,27
2020-07-05,LY,1046,32
2020-07-06,LY,1117,34
2020-07-07,LY,1182,35
2020-07-08,LY,1268,36
2020-07-09,LY,1342,38
2020-07-10,LY,1342,38
2020-07-11,LY,1389,38
2020-07-12,LY,1433,39
2020-07-13,LY,1512,40
2020-07-14,LY,1563,42
2020-07-15,LY,1589,43
2020-07-16,LY,1652,46
2020-07-17,LY,1704,47
2020-07-18,LY,1791,48
2020-07-19,LY,1866,48
2020-07-20,LY,1980,49
2020-07-21,LY,2088,50
2020-07-22,LY,2176,53
2020-07-23,LY,2314,56
2020-07-24,LY,2424,57
2020-07-25,LY,2547,58
2020-07-26,LY,2669,60
2020-07-27,LY,2827,64
2020-07-28,LY,3017,67
2020-07-29,LY,3222,71
2020-07-30,LY,3438,73
2020-07-31,LY,3621,74
2020-08-01,LY,3691,80
2020-08-02,LY,3837,83
2020-08-03,LY,4063,93
2020-08-04,LY,4224,96
2020-08-05,LY,4475,99
2020-08-06,LY,4879,107
2020-08-07,LY,5079,108
2020-08-08,LY,5232,113
2020-08-09,LY,5451,119
2020-08-10,LY,5929,125
2020-08-11,LY,6302,132
2020-08-12,LY,6611,132
2020-08-13,LY,7050,135
2020-08-14,LY,7327,139
2020-08-15,LY,7738,145
2020-08-16,LY,8172,153
2020-08-17,LY,8579,157
2020-08-18,LY,9068,164
2020-08-19,LY,9463,169
2020-08-20,LY,9707,173
2020-08-21,LY,10121,180
2020-08-22,LY,10437,188
2020-08-23,LY,10437,188
2020-08-24,LY,11009,199
2020-08-25,LY,11281,203
2020-08-26,LY,11843,210
2020-08-27,LY,12274,219
2020-08-28,LY,12629,226
2020-08-29,LY,12958,231
2020-08-30,LY,13423,232
2020-08-31,LY,13966,237
2020-09-01,LY,14624,242
2020-09-02,LY,15156,250
2020-09-03,LY,15773,254
2020-09-04,LY,16445,262
2020-09-05,LY,17094,272
2020-09-06,LY,17749,285
2020-09-07,LY,18834,296
2020-09-08,LY,19583,314
2020-09-09,LY,20462,324
2020-09-10,LY,20939,339
2020-09-11,LY,21908,352
2020-09-12,LY,22348,354
2020-09-13,LY,22781,362
2020-09-14,LY,23515,368
2020-09-15,LY,24144,383
2020-09-16,LY,24936,394
2020-09-17,LY,25822,405
2020-09-18,LY,26438,418
2020-09-19,LY,27234,434
2020-09-20,LY,27949,434
2020-09-21,LY,28796,450
2020-09-22,LY,29446,460
2020-09-23,LY,30097,469
2020-09-24,LY,30632,474
2020-09-25,LY,31290,491
2020-09-26,LY,31828,499
2020-09-27,LY,32364,520
2020-09-28,LY,33213,527
2020-09-29,LY,34014,540
2020-09-30,LY,34525,551
2020-10-01,LY,35208,559
2020-10-02,LY,35717,570
2020-10-03,LY,36087,578
2020-10-04,LY,36809,592
2020-10-05,LY,37437,596
2020-10-06,LY,38468,602
2020-10-07,LY,39513,608
2020-10-08,LY,40292,616
2020-10-09,LY,41368,621
2020-10-10,LY,41686,623
2020-10-11,LY,42712,631
2020-10-12,LY,43821,644
2020-10-13,LY,44985,656
2020-10-14,LY,45821,669
2020-10-15,LY,46676,681
2020-10-16,LY,47845,699
2020-10-17,LY,47845,699
2020-10-18,LY,48790,725
2020-10-19,LY,49949,732
2020-10-20,LY,50906,746
2020-10-21,LY,51625,765
2020-10-22,LY,52620,768
2020-10-23,LY,53384,774
2020-10-24,LY,54374,790
2020-10-25,LY,56013,795
2020-10-26,LY,57223,801
2020-10-27,LY,57975,812
2020-10-28,LY,58874,823
2020-10-29,LY,59656,831
2020-10-30,LY,60628,847
2020-10-31,LY,61095,857
2020-11-01,LY,62045,871
2020-11-02,LY,62907,880
2020-11-03,LY,63688,893
2020-11-04,LY,64587,900
2020-11-05,LY,65440,907
2020-11-06,LY,66444,915
2020-11-07,LY,67039,920
2020-11-08,LY,68117,929
2020-11-09,LY,69040,944
2020-11-10,LY,70010,957
2020-11-11,LY,70885,970
2020-11-12,LY,71804,985
2020-11-13,LY,72628,995
2020-11-14,LY,72628,995
2020-11-15,LY,73602,1017
2020-11-16,LY,74324,1025
2020-11-17,LY,74936,1041
2020-11-18,LY,75465,1053
2020-11-19,LY,76006,1062
2020-11-20,LY,76808,1068
2020-11-21,LY,76808,1068
2020-11-22,LY,77823,1089
2020-11-23,LY,78473,1102
2020-11-24,LY,79180,1110
2020-11-25,LY,79797,1125
2020-11-26,LY,80407,1140
2020-11-27,LY,81273,1153
2020-11-28,LY,81273,1153
2020-11-29,LY,82430,1166
2020-11-30,LY,82809,1183
2020-12-01,LY,83417,1196
2020-12-02,LY,84087,1200
2020-12-03,LY,84849,1212
2020-12-04,LY,85529,1219
2020-12-05,LY,85529,1219
2020-12-06,LY,86580,1231
2020-12-07,LY,87097,1243
2020-12-08,LY,87986,1255
2020-12-09,LY,88522,1261
2020-12-10,LY,89183,1273
2020-12-11,LY,89880,1278
2020-12-12,LY,89880,1278
2020-12-13,LY,90779,1299
2020-12-14,LY,91357,1314
2020-12-15,LY,92017,1319
2020-12-16,LY,92577,1324
2020-12-17,LY,93283,1337
2020-12-18,LY,93772,1346
2020-12-19,LY,93772,1346
2020-12-20,LY,94560,1353
2020-12-21,LY,95200,1369
2020-12-22,LY,95706,1385
2020-12-23,LY,96346,1393
2020-12-24,LY,97192,1399
2020-12-25,LY,97653,1415
2020-12-26,LY,97653,1415
2020-12-27,LY,98381,1436
2020-12-28,LY,98913,1440
2020-12-29,LY,99350,1444
2020-12-30,LY,99935,1459
2020-12-31,LY,100277,1478
2020-03-31,SL,1,0 # wgArticleId=64363573 wgCurRevisionId=1021411394 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Sierra_Leone_medical_cases_chart&oldid=1021411394&action=edit
2020-04-01,SL,2,0
2020-04-04,SL,4,0
2020-04-05,SL,4,0
2020-04-06,SL,6,0
2020-04-07,SL,6,0
2020-04-08,SL,7,0
2020-04-09,SL,7,0
2020-04-10,SL,8,0
2020-04-11,SL,10,0
2020-04-14,SL,11,0
2020-04-15,SL,13,0
2020-04-16,SL,15,0
2020-04-17,SL,26,0
2020-04-18,SL,30,0
2020-04-19,SL,35,0
2020-04-20,SL,43,0
2020-04-21,SL,50,0
2020-04-22,SL,61,0
2020-04-23,SL,64,2
2020-04-24,SL,82,3
2020-04-25,SL,86,3
2020-04-26,SL,93,4
2020-04-27,SL,99,4
2020-04-28,SL,104,4
2020-04-29,SL,116,4
2020-04-30,SL,124,7
2020-05-01,SL,136,7
2020-05-02,SL,155,8
2020-05-03,SL,166,8
2020-05-04,SL,178,9
2020-05-05,SL,199,11
2020-05-06,SL,225,14
2020-05-07,SL,231,16
2020-05-08,SL,257,17
2020-05-09,SL,291,18
2020-05-10,SL,307,18
2020-05-11,SL,338,19
2020-05-12,SL,338,20
2020-05-13,SL,387,26
2020-05-14,SL,408,26
2020-05-15,SL,447,27
2020-05-16,SL,462,29
2020-05-17,SL,505,32
2020-05-18,SL,519,33
2020-05-19,SL,534,33
2020-05-20,SL,570,34
2020-05-21,SL,585,35
2020-05-22,SL,606,38
2020-05-23,SL,621,39
2020-05-24,SL,707,40
2020-05-25,SL,735,42
2020-05-26,SL,754,44
2020-05-27,SL,782,45
2020-05-28,SL,812,45
2020-05-29,SL,829,45
2020-05-30,SL,852,46
2020-05-31,SL,861,46
2020-06-01,SL,865,46
2020-06-02,SL,896,46
2020-06-03,SL,909,47
2020-06-04,SL,914,47
2020-06-05,SL,929,47
2020-06-06,SL,946,48
2020-06-07,SL,969,48
2020-06-08,SL,1001,49
2020-06-09,SL,1025,50
2020-06-10,SL,1062,50
2020-06-11,SL,1085,50
2020-06-12,SL,1103,51
2020-06-13,SL,1132,51
2020-06-14,SL,1169,51
2020-06-15,SL,1176,51
2020-06-16,SL,1225,51
2020-06-17,SL,1249,51
2020-06-18,SL,1272,51
2020-06-19,SL,1298,53
2020-06-20,SL,1309,53
2020-06-21,SL,1327,55
2020-06-22,SL,1340,55
2020-06-23,SL,1347,55
2020-06-24,SL,1354,56
2020-06-25,SL,1381,56
2020-06-26,SL,1394,59
2020-06-27,SL,1410,59
2020-06-28,SL,1427,60
2020-06-29,SL,1450,60
2020-06-30,SL,1462,60
2020-07-01,SL,1498,60
2020-07-02,SL,1518,60
2020-07-03,SL,1524,62
2020-07-04,SL,1533,62
2020-07-05,SL,1542,62
2020-07-06,SL,1547,62
2020-07-07,SL,1572,63
2020-07-08,SL,1584,63
2020-07-09,SL,1598,63
2020-07-10,SL,1613,63
2020-07-11,SL,1618,63
2020-07-12,SL,1635,63
2020-07-13,SL,1642,63
2020-07-14,SL,1651,64
2020-07-15,SL,1668,64
2020-07-16,SL,1678,64
2020-07-17,SL,1688,65
2020-07-18,SL,1701,65
2020-07-19,SL,1711,65
2020-07-20,SL,1711,66
2020-07-21,SL,1727,66
2020-07-22,SL,1731,66
2020-07-23,SL,1752,66
2020-07-24,SL,1765,66
2020-07-25,SL,1768,66
2020-07-26,SL,1783,66
2020-07-27,SL,1783,66
2020-07-28,SL,1786,66
2020-07-29,SL,1803,67
2020-07-30,SL,1818,67
2020-07-31,SL,1823,67
2020-08-01,SL,1835,67
2020-08-02,SL,1843,67
2020-08-03,SL,1848,67
2020-08-04,SL,1855,67
2020-08-05,SL,1860,67
2020-08-06,SL,1877,68
2020-08-07,SL,1887,68
2020-08-08,SL,1895,68
2020-08-09,SL,1916,68
2020-08-10,SL,1917,69
2020-08-11,SL,1932,69
2020-08-12,SL,1937,69
2020-08-13,SL,1940,69
2020-08-14,SL,1947,69
2020-08-15,SL,1954,69
2020-08-16,SL,1956,69
2020-08-17,SL,1956,69
2020-08-18,SL,1959,69
2020-08-19,SL,1961,69
2020-08-20,SL,1969,69
2020-08-21,SL,1972,69
2020-08-22,SL,1980,69
2020-08-23,SL,1990,69
2020-08-24,SL,1997,69
2020-08-25,SL,2001,69
2020-08-26,SL,2003,69
2020-08-27,SL,2013,70
2020-08-28,SL,2015,70
2020-08-29,SL,2019,70
2020-08-30,SL,2022,70
2020-08-31,SL,2026,70
2020-09-01,SL,2028,71
2020-09-02,SL,2029,71
2020-09-03,SL,2035,71
2020-09-04,SL,2041,71
2020-09-05,SL,2043,71
2020-09-06,SL,2054,71
2020-09-07,SL,2055,71
2020-09-08,SL,2064,72
2020-09-09,SL,2067,72
2020-09-10,SL,2069,72
2020-09-11,SL,2087,72
2020-09-12,SL,2096,72
2020-09-13,SL,2109,72
2020-09-14,SL,2111,72
2020-09-15,SL,2126,72
2020-09-16,SL,2133,72
2020-09-17,SL,2137,72
2020-09-18,SL,2153,72
2020-09-19,SL,2159,72
2020-09-20,SL,2168,72
2020-09-21,SL,2168,72
2020-09-22,SL,2174,72
2020-09-23,SL,2183,72
2020-09-24,SL,2188,72
2020-09-25,SL,2199,72
2020-09-26,SL,2208,72
2020-09-27,SL,2215,72
2020-09-28,SL,2215,72
2020-09-29,SL,2222,72
2020-09-30,SL,2231,72
2020-10-01,SL,2238,72
2020-10-02,SL,2252,72
2020-10-03,SL,2259,72
2020-10-04,SL,2269,72
2020-10-05,SL,2269,72
2020-10-06,SL,2277,72
2020-10-07,SL,2287,72
2020-10-08,SL,2293,72
2020-10-09,SL,2295,72
2020-10-10,SL,2300,72
2020-10-11,SL,2306,72
2020-10-12,SL,2306,72
2020-10-13,SL,2309,72
2020-10-14,SL,2315,73
2020-10-15,SL,2323,73
2020-10-16,SL,2325,73
2020-10-17,SL,2327,73
2020-10-18,SL,2330,73
2020-10-19,SL,2331,73
2020-10-20,SL,2336,73
2020-10-21,SL,2337,73
2020-10-22,SL,2340,73
2020-10-23,SL,2343,74
2020-10-24,SL,2345,74
2020-10-25,SL,2346,74
2020-10-26,SL,2346,74
2020-10-27,SL,2350,74
2020-10-28,SL,2354,74
2020-10-29,SL,2362,74
2020-10-30,SL,2365,74
2020-10-31,SL,2366,74
2020-11-01,SL,2366,74
2020-11-02,SL,2366,74
2020-11-03,SL,2368,74
2020-11-04,SL,2369,74
2020-11-05,SL,2371,74
2020-11-06,SL,2373,74
2020-11-07,SL,2381,74
2020-11-08,SL,2383,74
2020-11-09,SL,2385,74
2020-11-10,SL,2386,74
2020-11-11,SL,2386,74
2020-11-12,SL,2387,74
2020-11-13,SL,2389,74
2020-11-14,SL,2391,74
2020-11-15,SL,2391,74
2020-11-16,SL,2391,74
2020-11-17,SL,2392,74
2020-11-18,SL,2397,74
2020-11-19,SL,2397,74
2020-11-20,SL,2399,74
2020-11-21,SL,2405,74
2020-11-22,SL,2405,74
2020-11-23,SL,2406,74
2020-11-24,SL,2406,74
2020-11-25,SL,2408,74
2020-11-26,SL,2409,74
2020-11-27,SL,2410,74
2020-11-28,SL,2410,74
2020-11-29,SL,2411,74
2020-11-30,SL,2412,74
2020-12-01,SL,2413,74
2020-12-02,SL,2416,74
2020-12-03,SL,2416,74
2020-12-04,SL,2420,74
2020-12-05,SL,2420,74
2020-12-06,SL,2426,74
2020-12-07,SL,2428,74
2020-12-08,SL,2428,74
2020-12-09,SL,2434,74
2020-12-10,SL,2435,74
2020-12-11,SL,2438,75
2020-12-12,SL,2440,75
2020-12-14,SL,2445,75
2020-12-15,SL,2451,75
2020-12-16,SL,2460,75
2020-12-17,SL,2464,75
2020-12-18,SL,2486,75
2020-12-19,SL,2497,75
2020-12-20,SL,2509,75
2020-12-21,SL,2509,75
2020-12-22,SL,2518,75
2020-12-23,SL,2524,76
2020-12-24,SL,2531,76
2020-12-25,SL,2549,76
2020-12-26,SL,2549,76
2020-12-27,SL,2560,76
2020-12-28,SL,2560,76
2020-12-29,SL,2569,76
2020-12-30,SL,2583,76
2020-12-31,SL,2611,76
2020-04-05,SS,1,0 # wgArticleId=64112465 wgCurRevisionId=1021453811 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/South_Sudan_medical_cases_chart&oldid=1021453811&action=edit
2020-04-10,SS,2,0
2020-04-24,SS,3,0
2020-04-26,SS,4,0
2020-04-28,SS,32,0
2020-04-30,SS,33,0
2020-05-01,SS,43,0
2020-05-03,SS,44,0
2020-05-05,SS,50,0
2020-05-06,SS,56,0
2020-05-07,SS,72,0
2020-05-08,SS,118,0
2020-05-11,SS,154,0
2020-05-12,SS,192,0
2020-05-13,SS,201,0
2020-05-14,SS,234,1
2020-05-15,SS,288,1
2020-05-21,SS,479,2
2020-05-22,SS,561,4
2020-05-23,SS,653,6
2020-05-25,SS,806,8
2020-05-27,SS,994,10
2020-06-03,SS,1317,14
2020-06-08,SS,1604,19
2020-06-11,SS,1670,24
2020-06-13,SS,1693,27
2020-06-16,SS,1776,30
2020-06-17,SS,1813,31
2020-06-18,SS,1830,32
2020-06-19,SS,1864,34
2020-06-20,SS,1882,34
2020-06-21,SS,1892,34
2020-06-22,SS,1916,35
2020-06-23,SS,1930,36
2020-06-24,SS,1942,36
2020-06-28,SS,1989,36
2020-06-29,SS,1989,36
2020-06-30,SS,2007,38
2020-07-01,SS,2021,38
2020-07-13,SS,2148,41
2020-07-14,SS,2148,41
2020-07-15,SS,2153,41
2020-07-16,SS,2171,41
2020-07-17,SS,2191,43
2020-07-17,SS,2191,43
2020-07-19,SS,2200,43
2020-07-20,SS,2211,45
2020-07-23,SS,2239,45
2020-07-24,SS,2258,45
2020-07-25,SS,2258,45
2020-07-26,SS,2262,45
2020-07-27,SS,2305,46
2020-07-28,SS,2305,46
2020-07-29,SS,2322,46
2020-08-01,SS,2352,46
2020-08-02,SS,2429,46
2020-08-04,SS,2437,47
2020-08-05,SS,2437,47
2020-08-06,SS,2450,47
2020-08-08,SS,2463,47
2020-08-09,SS,2470,47
2020-08-10,SS,2470,47
2020-08-11,SS,2472,47
2020-08-12,SS,2477,47
2020-08-13,SS,2478,47
2020-08-14,SS,2482,47
2020-08-15,SS,2488,47
2020-08-16,SS,2489,47
2020-08-17,SS,2490,47
2020-08-18,SS,2490,47
2020-08-19,SS,2494,47
2020-08-20,SS,2494,47
2020-08-21,SS,2497,47
2020-08-22,SS,2497,47
2020-08-23,SS,2499,47
2020-08-24,SS,2504,47
2020-08-25,SS,2507,47
2020-08-26,SS,2510,47
2020-08-27,SS,2514,47
2020-08-28,SS,2518,47
2020-08-29,SS,2519,47
2020-08-30,SS,2519,47
2020-08-31,SS,2527,47
2020-09-1,SS,2527,47
2020-09-2,SS,2532,47
2020-09-3,SS,2533,47
2020-09-4,SS,2536,47
2020-09-5,SS,2544,48
2020-09-6,SS,2544,48
2020-09-7,SS,2545,48
2020-09-8,SS,2552,49
2020-09-9,SS,2555,49
2020-09-10,SS,2555,49
2020-09-11,SS,2568,49
2020-09-12,SS,2578,49
2020-09-13,SS,2578,49
2020-09-14,SS,2587,49
2020-09-15,SS,2592,49
2020-09-16,SS,2594,49
2020-09-17,SS,2599,49
2020-09-18,SS,2609,49
2020-09-19,SS,2642,49
2020-09-20,SS,2642,49
2020-09-21,SS,2649,49
2020-09-22,SS,2660,49
2020-09-23,SS,2664,49
2020-09-24,SS,2669,49
2020-09-25,SS,2676,49
2020-09-26,SS,2676,49
2020-09-27,SS,2686,49
2020-09-28,SS,2692,49
2020-09-29,SS,2700,49
2020-09-30,SS,2704,49
2020-10-01,SS,2704,49
2020-10-02,SS,2715,50
2020-10-03,SS,2715,50
2020-10-04,SS,2726,50
2020-10-05,SS,2726,50
2020-10-06,SS,2734,50
2020-10-07,SS,2748,50
2020-10-08,SS,2749,53
2020-10-09,SS,2761,54
2020-10-10,SS,2761,54
2020-10-11,SS,2777,55
2020-10-12,SS,2787,55
2020-10-13,SS,2798,55
2020-10-14,SS,2798,55
2020-10-15,SS,2807,55
2020-10-16,SS,2817,55
2020-10-17,SS,2817,55
2020-10-18,SS,2842,55
2020-10-19,SS,2847,55
2020-10-20,SS,2847,55
2020-10-21,SS,2870,55
2020-10-22,SS,2872,55
2020-10-23,SS,2876,56
2020-10-24,SS,2878,56
2020-10-25,SS,2883,56
2020-10-26,SS,2883,56
2020-10-27,SS,2890,56
2020-10-28,SS,2890,56
2020-10-29,SS,2903,58
2020-10-30,SS,2903,58
2020-10-31,SS,2905,58
2020-11-01,SS,2926,59
2020-11-02,SS,2926,59
2020-11-03,SS,2940,59
2020-11-04,SS,2943,59
2020-11-05,SS,2943,59
2020-11-06,SS,2943,59
2020-11-07,SS,2943,59
2020-11-08,SS,2943,59
2020-11-09,SS,2960,59
2020-11-10,SS,2960,59
2020-11-11,SS,2960,59
2020-11-12,SS,2960,59
2020-11-13,SS,2980,59
2020-11-14,SS,3003,59
2020-11-15,SS,3003,59
2020-11-16,SS,3012,59
2020-11-17,SS,3016,59
2020-11-18,SS,3016,59
2020-11-19,SS,3016,59
2020-11-20,SS,3016,59
2020-11-21,SS,3047,60
2020-11-22,SS,3047,60
2020-11-23,SS,3064,61
2020-11-24,SS,3069,61
2020-11-25,SS,3073,61
2020-11-26,SS,3092,61
2020-11-27,SS,3104,61
2020-11-28,SS,3107,61
2020-11-29,SS,3109,61
2020-11-30,SS,3109,61
2020-12-01,SS,3111,61
2020-12-02,SS,3118,61
2020-12-03,SS,3154,62
2020-12-04,SS,3154,62
2020-12-05,SS,3166,62
2020-12-06,SS,3181,62
2020-12-07,SS,3181,62
2020-12-08,SS,3181,62
2020-12-09,SS,3181,62
2020-12-10,SS,3181,62
2020-12-11,SS,3181,62
2020-12-12,SS,3206,62
2020-12-13,SS,3206,62
2020-12-14,SS,3206,62
2020-12-15,SS,3222,62
2020-12-16,SS,3222,62
2020-12-17,SS,3222,62
2020-12-18,SS,3228,62
2020-12-19,SS,3228,62
2020-12-20,SS,3228,62
2020-12-21,SS,3234,62
2020-12-22,SS,3455,62
2020-12-27,SS,3490,62
2020-12-28,SS,3491,62
2020-12-29,SS,3511,63
2020-12-30,SS,3540,63
2020-12-31,SS,3558,63
2020-03-13,SD,1,1 # wgArticleId=64796464 wgCurRevisionId=1020231601 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Sudan_medical_cases_chart&oldid=1020231601&action=edit
2020-03-14,SD,1,1
2020-03-15,SD,1,1
2020-03-16,SD,1,1
2020-03-17,SD,1,1
2020-03-18,SD,2,1
2020-03-19,SD,2,1
2020-03-20,SD,2,1
2020-03-21,SD,2,1
2020-03-22,SD,2,1
2020-03-23,SD,2,1
2020-03-24,SD,3,1
2020-03-25,SD,3,1
2020-03-26,SD,3,1
2020-03-27,SD,3,1
2020-03-28,SD,5,1
2020-03-29,SD,6,1
2020-03-30,SD,6,2
2020-03-31,SD,7,2
2020-04-01,SD,7,2
2020-04-02,SD,8,2
2020-04-03,SD,10,2
2020-04-04,SD,10,2
2020-04-05,SD,12,2
2020-04-06,SD,12,2
2020-04-07,SD,14,2
2020-04-08,SD,14,2
2020-04-09,SD,15,2
2020-04-10,SD,17,2
2020-04-11,SD,19,2
2020-04-12,SD,19,2
2020-04-13,SD,29,5
2020-04-14,SD,32,6
2020-04-15,SD,32,6
2020-04-16,SD,32,6
2020-04-17,SD,33,7
2020-04-18,SD,66,12
2020-04-19,SD,66,12
2020-04-20,SD,107,15
2020-04-21,SD,140,16
2020-04-22,SD,140,16
2020-04-23,SD,162,16
2020-04-24,SD,174,20
2020-04-25,SD,213,21
2020-04-26,SD,237,26
2020-04-27,SD,275,27
2020-04-28,SD,318,31
2020-04-29,SD,375,35
2020-04-30,SD,442,39
2020-05-01,SD,442,39
2020-05-02,SD,592,52
2020-05-03,SD,592,52
2020-05-04,SD,678,52
2020-05-05,SD,778,57
2020-05-06,SD,852,62
2020-05-07,SD,930,66
2020-05-08,SD,1111,75
2020-05-09,SD,1164,82
2020-05-10,SD,1365,90
2020-05-11,SD,1526,95
2020-05-12,SD,1661,103
2020-05-13,SD,1818,116
2020-05-14,SD,1818,116
2020-05-15,SD,1964,117
2020-05-16,SD,2289,125
2020-05-17,SD,2289,125
2020-05-18,SD,2591,136
2020-05-19,SD,2728,144
2020-05-20,SD,2728,144
2020-05-21,SD,3138,157
2020-05-22,SD,3378,178
2020-05-23,SD,3378,178
2020-05-24,SD,3628,190
2020-05-25,SD,3820,216
2020-05-26,SD,3976,223
2020-05-27,SD,4146,242
2020-05-28,SD,4346,257
2020-05-29,SD,4521,308
2020-05-30,SD,4800,347
2020-05-31,SD,5026,379
2020-06-01,SD,5173,395
2020-06-02,SD,5310,407
2020-06-03,SD,5499,416
2020-06-04,SD,5714,442
2020-06-05,SD,5865,461
2020-06-06,SD,6081,477
2020-06-07,SD,6081,477
2020-06-08,SD,6242,494
2020-06-09,SD,6427,517
2020-06-10,SD,6582,533
2020-06-11,SD,6582,533
2020-06-12,SD,6879,576
2020-06-13,SD,7007,595
2020-06-14,SD,7220,611
2020-06-15,SD,7435,623
2020-06-16,SD,7740,635
2020-06-17,SD,8020,648
2020-06-18,SD,8020,648
2020-06-19,SD,8316,674
2020-06-20,SD,8416,683
2020-06-21,SD,8580,694
2020-06-22,SD,8698,710
2020-06-23,SD,8889,730
2020-06-24,SD,8889,730
2020-06-25,SD,8984,741
2020-06-26,SD,9257,762
2020-06-27,SD,9257,762
2020-06-28,SD,9257,762
2020-06-29,SD,9257,762
2020-06-30,SD,9257,762
2020-07-01,SD,9573,802
2020-07-02,SD,9573,802
2020-07-03,SD,9663,805
2020-07-04,SD,9663,805
2020-07-05,SD,9767,810
2020-07-06,SD,9894,821
2020-07-07,SD,9997,829
2020-07-08,SD,10084,848
2020-07-09,SD,10158,855
2020-07-10,SD,10204,866
2020-07-11,SD,10250,867
2020-07-12,SD,10250,867
2020-07-13,SD,10316,876
2020-07-14,SD,10417,879
2020-07-15,SD,10527,891
2020-07-16,SD,10527,891
2020-07-17,SD,10599,895
2020-07-18,SD,10682,898
2020-07-19,SD,10992,925
2020-07-20,SD,10992,925
2020-07-21,SD,11127,942
2020-07-22,SD,11237,945
2020-07-23,SD,11237,945
2020-07-24,SD,11302,954
2020-07-25,SD,11385,957
2020-07-26,SD,11385,957
2020-07-27,SD,11424,961
2020-07-28,SD,11496,968
2020-07-29,SD,11496,968
2020-07-30,SD,11496,968
2020-07-31,SD,11644,995
2020-08-01,SD,11738,1003
2020-08-02,SD,11738,1003
2020-08-03,SD,11738,1003
2020-08-04,SD,11780,1018
2020-08-05,SD,11780,1018
2020-08-06,SD,11780,1018
2020-08-07,SD,11894,1031
2020-08-08,SD,11894,1031
2020-08-09,SD,11956,1042
2020-08-10,SD,11956,1042
2020-08-11,SD,12033,1049
2020-08-12,SD,12033,1049
2020-08-13,SD,12115,1057
2020-08-14,SD,12162,1058
2020-08-15,SD,12211,1062
2020-08-16,SD,12314,1065
2020-08-17,SD,12410,1072
2020-08-18,SD,12485,1075
2020-08-19,SD,12546,1079
2020-08-20,SD,12582,1084
2020-08-21,SD,12623,1084
2020-08-22,SD,12682,1088
2020-08-23,SD,12836,1088
2020-08-24,SD,12903,1092
2020-08-25,SD,12974,1093
2020-08-26,SD,12974,1093
2020-08-27,SD,13045,1098
2020-08-28,SD,13082,1098
2020-08-29,SD,13189,1098
2020-08-30,SD,13189,1098
2020-08-31,SD,13189,1098
2020-09-01,SD,13189,1098
2020-09-02,SD,13189,1098
2020-09-03,SD,13189,1098
2020-09-04,SD,13189,1098
2020-09-05,SD,13407,1110
2020-09-06,SD,13437,1111
2020-09-07,SD,13437,1111
2020-09-08,SD,13437,1111
2020-09-09,SD,13437,1111
2020-09-10,SD,13437,1111
2020-09-11,SD,13470,1112
2020-09-12,SD,13470,1112
2020-09-13,SD,13516,1113
2020-09-14,SD,13535,1114
2020-09-15,SD,13535,1114
2020-09-16,SD,13535,1114
2020-09-17,SD,13535,1114
2020-09-18,SD,13535,1114
2020-09-19,SD,13535,1114
2020-09-20,SD,13555,1114
2020-09-21,SD,13555,1114
2020-09-22,SD,13578,1114
2020-09-23,SD,13578,1114
2020-09-24,SD,13592,1114
2020-09-25,SD,13592,1114
2020-09-26,SD,13606,1114
2020-09-27,SD,13610,1114
2020-09-28,SD,13613,1114
2020-09-29,SD,13640,1114
2020-09-30,SD,13646,1114
2020-10-01,SD,13653,1114
2020-10-02,SD,13653,1114
2020-10-03,SD,13653,1114
2020-10-04,SD,13653,1114
2020-10-05,SD,13653,1114
2020-10-06,SD,13653,1114
2020-10-07,SD,13668,1114
2020-10-08,SD,13670,1114
2020-10-09,SD,13670,1114
2020-10-10,SD,13670,1114
2020-10-11,SD,13685,1114
2020-10-12,SD,13691,1114
2020-10-13,SD,13691,1114
2020-10-14,SD,13691,1114
2020-10-15,SD,13691,1114
2020-10-16,SD,13691,1114
2020-10-17,SD,13691,1114
2020-10-18,SD,13697,1114
2020-10-19,SD,13724,1114
2020-10-20,SD,13724,1114
2020-10-21,SD,13724,1114
2020-10-22,SD,13724,1114
2020-10-23,SD,13724,1114
2020-10-24,SD,13742,1115
2020-10-25,SD,13742,1115
2020-10-26,SD,13747,1115
2020-10-27,SD,13747,1115
2020-10-28,SD,13765,1115
2020-10-29,SD,13777,1115
2020-10-30,SD,13804,1115
2020-10-31,SD,13804,1115
2020-11-01,SD,13819,1115
2020-11-02,SD,13866,1115
2020-11-03,SD,13905,1115
2020-11-04,SD,13943,1115
2020-11-05,SD,13943,1115
2020-11-06,SD,13996,1115
2020-11-07,SD,14033,1115
2020-11-08,SD,14090,1115
2020-11-09,SD,14155,1116
2020-11-10,SD,14301,1116
2020-11-11,SD,14346,1116
2020-11-12,SD,14401,1116
2020-11-13,SD,14498,1116
2020-11-14,SD,14626,1116
2020-11-15,SD,14626,1116
2020-11-16,SD,14919,1175
2020-11-17,SD,15047,1175
2020-11-18,SD,15153,1178
2020-11-19,SD,15299,1179
2020-11-20,SD,15530,1185
2020-11-21,SD,15839,1193
2020-11-22,SD,16052,1197
2020-11-23,SD,16187,1199
2020-11-24,SD,16431,1202
2020-11-25,SD,16649,1210
2020-11-26,SD,16864,1215
2020-11-27,SD,17068,1220
2020-11-28,SD,17404,1235
2020-11-29,SD,17627,1241
2020-11-30,SD,17810,1249
2020-12-01,SD,18045,1255
2020-12-02,SD,18254,1265
2020-12-03,SD,18535,1271
2020-12-04,SD,18884,1280
2020-12-05,SD,19196,1290
2020-12-06,SD,19468,1295
2020-12-07,SD,19871,1301
2020-12-08,SD,20084,1307
2020-12-09,SD,20296,1309
2020-12-10,SD,20468,1319
2020-12-11,SD,20844,1340
2020-12-12,SD,21147,1344
2020-12-13,SD,21386,1347
2020-12-14,SD,21591,1355
2020-12-15,SD,21864,1372
2020-12-16,SD,22082,1396
2020-12-17,SD,22265,1408
2020-12-18,SD,22621,1425
2020-12-19,SD,22823,1434
2020-12-20,SD,22963,1450
2020-12-21,SD,23100,1461
2020-12-22,SD,23316,1468
2020-12-23,SD,23316,1468
2020-12-24,SD,23316,1468
2020-12-25,SD,23316,1468
2020-12-26,SD,23316,1468
2020-12-27,SD,23316,1468
2020-12-28,SD,23316,1468
2020-12-29,SD,23316,1468
2020-12-30,SD,23316,1468
2020-12-31,SD,23316,1468
2020-04-30,TJ,15,0 # wgArticleId=64366267 wgCurRevisionId=995335235 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Tajikistan_medical_cases_chart&oldid=995335235&action=edit
2020-05-01,TJ,32,0
2020-05-02,TJ,76,2
2020-05-03,TJ,128,2
2020-05-04,TJ,230,3
2020-05-05,TJ,293,5
2020-05-06,TJ,379,8
2020-05-07,TJ,461,12
2020-05-08,TJ,522,12
2020-05-09,TJ,612,22
2020-05-12,TJ,729,23
2020-05-13,TJ,801,23
2020-05-14,TJ,907,29
2020-05-15,TJ,1118,33
2020-05-16,TJ,1332,36
2020-05-17,TJ,1524,39
2020-05-18,TJ,1729,41
2020-05-19,TJ,1936,41
2020-05-20,TJ,2140,41
2020-05-21,TJ,2350,44
2020-05-22,TJ,2551,44
2020-05-23,TJ,2738,44
2020-05-24,TJ,2929,46
2020-05-25,TJ,3100,46
2020-05-26,TJ,3266,47
2020-05-27,TJ,3424,47
2020-05-28,TJ,3563,47
2020-05-29,TJ,3424,47
2020-05-30,TJ,3563,47
2020-05-31,TJ,3686,47
2020-06-01,TJ,3807,47
2020-06-02,TJ,3930,47
2020-06-03,TJ,4013,47
2020-06-04,TJ,4100,47
2020-06-05,TJ,4191,48
2020-06-06,TJ,4289,48
2020-06-07,TJ,4370,48
2020-06-08,TJ,4453,48
2020-06-09,TJ,4529,48
2020-06-10,TJ,4609,48
2020-06-11,TJ,4690,48
2020-06-12,TJ,4763,48
2020-06-13,TJ,4834,49
2020-06-14,TJ,4902,49
2020-06-15,TJ,4971,50
2020-06-16,TJ,5035,50
2020-06-17,TJ,5097,50
2020-06-18,TJ,5160,50
2020-06-19,TJ,5221,51
2020-06-20,TJ,5279,51
2020-06-21,TJ,5338,51
2020-06-22,TJ,5399,52
2020-06-23,TJ,5457,52
2020-06-24,TJ,5513,52
2020-06-25,TJ,5567,52
2020-06-26,TJ,5630,52
2020-06-27,TJ,5691,52
2020-06-28,TJ,5747,52
2020-06-29,TJ,5799,52
2020-06-30,TJ,5849,52
2020-07-01,TJ,5900,52
2020-07-02,TJ,5953,52
2020-07-03,TJ,6003,52
2020-07-04,TJ,6054,52
2020-07-05,TJ,6108,52
2020-07-06,TJ,6157,53
2020-07-07,TJ,6210,53
2020-07-08,TJ,6259,53
2020-07-09,TJ,6305,54
2020-07-10,TJ,6352,55
2020-07-11,TJ,6401,55
2020-07-12,TJ,6447,55
2020-07-13,TJ,6490,55
2020-07-14,TJ,6538,56
2020-07-15,TJ,6590,56
2020-07-16,TJ,6636,56
2020-07-17,TJ,6681,56
2020-07-18,TJ,6729,57
2020-07-19,TJ,6773,57
2020-07-20,TJ,6816,57
2020-07-21,TJ,6862,57
2020-07-22,TJ,6910,58
2020-07-23,TJ,6955,58
2020-07-24,TJ,6999,58
2020-07-25,TJ,7045,59
2020-07-26,TJ,7087,59
2020-07-27,TJ,7130,60
2020-07-28,TJ,7171,60
2020-07-29,TJ,7215,60
2020-07-30,TJ,7261,60
2020-07-31,TJ,7304,60
2020-08-01,TJ,7346,60
2020-08-02,TJ,7390,61
2020-08-03,TJ,7433,61
2020-08-04,TJ,7478,61
2020-08-05,TJ,7520,61
2020-08-06,TJ,7560,62
2020-08-07,TJ,7601,62
2020-08-08,TJ,7640,62
2020-08-09,TJ,7680,62
2020-08-10,TJ,7722,62
2020-08-11,TJ,7766,63
2020-08-12,TJ,7807,63
2020-08-13,TJ,7845,63
2020-08-14,TJ,7884,63
2020-08-15,TJ,7924,64
2020-08-16,TJ,7963,64
2020-08-17,TJ,7999,64
2020-08-18,TJ,8033,65
2020-08-19,TJ,8065,65
2020-08-20,TJ,8102,66
2020-08-21,TJ,8140,66
2020-08-22,TJ,8176,66
2020-08-23,TJ,8210,66
2020-08-24,TJ,8245,67
2020-08-25,TJ,8278,67
2020-08-26,TJ,8313,67
2020-08-27,TJ,8349,68
2020-08-28,TJ,8381,68
2020-08-29,TJ,8416,68
2020-08-30,TJ,8450,68
2020-08-31,TJ,8485,68
2020-09-01,TJ,8521,69
2020-09-02,TJ,8556,69
2020-09-03,TJ,8592,69
2020-09-04,TJ,8625,70
2020-12-19,TJ,12923,89
2020-03-13,UY,4,0 # wgArticleId=64139775 wgCurRevisionId=1021486254 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Uruguay_medical_cases_chart&oldid=1021486254&action=edit
2020-03-14,UY,6,0
2020-03-15,UY,8,0
2020-03-16,UY,29,0
2020-03-17,UY,50,0
2020-03-18,UY,79,0
2020-03-19,UY,94,0
2020-03-20,UY,110,0
2020-03-21,UY,135,0
2020-03-22,UY,158,0
2020-03-23,UY,162,0
2020-03-24,UY,189,0
2020-03-25,UY,217,0
2020-03-26,UY,238,0
2020-03-27,UY,274,0
2020-03-28,UY,304,1
2020-03-29,UY,309,1
2020-03-30,UY,320,1
2020-03-31,UY,338,1
2020-04-01,UY,350,2
2020-04-02,UY,369,4
2020-04-03,UY,386,4
2020-04-04,UY,400,5
2020-04-05,UY,406,6
2020-04-06,UY,415,6
2020-04-07,UY,424,7
2020-04-08,UY,456,7
2020-04-09,UY,473,7
2020-04-10,UY,494,7
2020-04-11,UY,501,7
2020-04-12,UY,480,7
2020-04-13,UY,483,8
2020-04-14,UY,492,8
2020-04-15,UY,493,9
2020-04-16,UY,502,9
2020-04-17,UY,508,9
2020-04-18,UY,517,9
2020-04-19,UY,528,10
2020-04-20,UY,535,10
2020-04-21,UY,543,12
2020-04-22,UY,549,12
2020-04-23,UY,557,12
2020-04-24,UY,563,12
2020-04-25,UY,596,14
2020-04-26,UY,606,15
2020-04-27,UY,620,15
2020-04-28,UY,625,15
2020-04-29,UY,630,15
2020-04-30,UY,643,17
2020-05-01,UY,648,17
2020-05-02,UY,652,17
2020-05-03,UY,655,17
2020-05-04,UY,657,17
2020-05-05,UY,670,17
2020-05-06,UY,673,17
2020-05-07,UY,684,17
2020-05-08,UY,694,18
2020-05-09,UY,702,18
2020-05-10,UY,707,19
2020-05-11,UY,711,19
2020-05-12,UY,717,19
2020-05-13,UY,719,19
2020-05-14,UY,724,19
2020-05-15,UY,732,19
2020-05-16,UY,733,19
2020-05-17,UY,734,20
2020-05-18,UY,737,20
2020-05-19,UY,738,20
2020-05-20,UY,746,20
2020-05-21,UY,749,20
2020-05-22,UY,753,20
2020-05-23,UY,764,22
2020-05-24,UY,769,22
2020-05-25,UY,787,22
2020-05-26,UY,789,22
2020-05-27,UY,803,22
2020-05-28,UY,811,22
2020-05-29,UY,816,22
2020-05-30,UY,821,22
2020-05-31,UY,823,22
2020-06-01,UY,825,23
2020-06-02,UY,826,23
2020-06-03,UY,828,23
2020-06-04,UY,832,23
2020-06-05,UY,834,23
2020-06-06,UY,845,23
2020-06-07,UY,845,23
2020-06-08,UY,845,23
2020-06-09,UY,846,23
2020-06-10,UY,847,23
2020-06-11,UY,847,23
2020-06-12,UY,847,23
2020-06-13,UY,847,23
2020-06-14,UY,848,23
2020-06-15,UY,848,23
2020-06-16,UY,849,24
2020-06-17,UY,849,24
2020-06-18,UY,850,24
2020-06-19,UY,853,24
2020-06-20,UY,859,25
2020-06-21,UY,876,25
2020-06-22,UY,882,25
2020-06-23,UY,885,25
2020-06-24,UY,902,26
2020-06-25,UY,907,26
2020-06-26,UY,919,26
2020-06-27,UY,924,26
2020-06-28,UY,929,27
2020-06-29,UY,932,27
2020-06-30,UY,936,27
2020-07-01,UY,943,28
2020-07-02,UY,947,28
2020-07-03,UY,952,28
2020-07-04,UY,955,28
2020-07-05,UY,956,28
2020-07-06,UY,960,29
2020-07-07,UY,965,29
2020-07-08,UY,974,29
2020-07-09,UY,977,29
2020-07-10,UY,985,29
2020-07-11,UY,986,30
2020-07-12,UY,987,31
2020-07-13,UY,989,31
2020-07-14,UY,997,31
2020-07-15,UY,1009,31
2020-07-16,UY,1026,32
2020-07-17,UY,1037,32
2020-07-18,UY,1044,33
2020-07-19,UY,1054,33
2020-07-20,UY,1064,33
2020-07-21,UY,1096,33
2020-07-22,UY,1117,34
2020-07-23,UY,1141,34
2020-07-24,UY,1166,34
2020-07-25,UY,1174,34
2020-07-26,UY,1192,34
2020-07-27,UY,1202,35
2020-07-28,UY,1218,35
2020-07-29,UY,1237,35
2020-07-30,UY,1243,35
2020-07-31,UY,1264,35
2020-08-01,UY,1278,35
2020-08-02,UY,1286,36
2020-08-03,UY,1291,36
2020-08-04,UY,1300,37
2020-08-05,UY,1309,37
2020-08-06,UY,1318,37
2020-08-07,UY,1325,37
2020-08-08,UY,1335,37
2020-08-09,UY,1353,37
2020-08-10,UY,1364,37
2020-08-11,UY,1385,37
2020-08-12,UY,1393,37
2020-08-13,UY,1409,37
2020-08-14,UY,1421,38
2020-08-15,UY,1434,38
2020-08-16,UY,1440,38
2020-08-17,UY,1457,40
2020-08-18,UY,1485,40
2020-08-19,UY,1493,40
2020-08-20,UY,1506,41
2020-08-21,UY,1516,42
2020-08-22,UY,1521,42
2020-08-23,UY,1527,42
2020-08-24,UY,1533,42
2020-08-25,UY,1536,43
2020-08-26,UY,1543,43
2020-08-27,UY,1551,43
2020-08-28,UY,1556,43
2020-08-29,UY,1570,44
2020-08-30,UY,1585,44
2020-08-31,UY,1595,44
2020-09-01,UY,1611,44
2020-09-02,UY,1626,44
2020-09-03,UY,1636,44
2020-09-04,UY,1653,45
2020-09-05,UY,1669,45
2020-09-06,UY,1679,45
2020-09-07,UY,1693,45
2020-09-08,UY,1712,45
2020-09-09,UY,1741,45
2020-09-10,UY,1759,45
2020-09-11,UY,1773,45
2020-09-12,UY,1780,45
2020-09-13,UY,1808,45
2020-09-14,UY,1812,45
2020-09-15,UY,1827,45
2020-09-16,UY,1856,45
2020-09-17,UY,1876,46
2020-09-18,UY,1890,46
2020-09-19,UY,1904,46
2020-09-20,UY,1917,46
2020-09-21,UY,1927,46
2020-09-22,UY,1934,46
2020-09-23,UY,1946,47
2020-09-24,UY,1959,47
2020-09-25,UY,1967,47
2020-09-26,UY,1998,47
2020-09-27,UY,2008,47
2020-09-28,UY,2010,47
2020-09-29,UY,2033,48
2020-09-30,UY,2046,48
2020-10-01,UY,2061,48
2020-10-02,UY,2097,48
2020-10-03,UY,2122,48
2020-10-04,UY,2145,48
2020-10-05,UY,2155,48
2020-10-06,UY,2177,49
2020-10-07,UY,2206,49
2020-10-08,UY,2226,49
2020-10-09,UY,2251,49
2020-10-10,UY,2268,50
2020-10-11,UY,2294,50
2020-10-12,UY,2313,51
2020-10-13,UY,2337,51
2020-10-14,UY,2388,51
2020-10-15,UY,2417,51
2020-10-16,UY,2450,51
2020-10-17,UY,2501,51
2020-10-18,UY,2531,51
2020-10-19,UY,2560,51
2020-10-20,UY,2623,52
2020-10-21,UY,2663,53
2020-10-22,UY,2701,53
2020-10-23,UY,2759,53
2020-10-24,UY,2807,53
2020-10-25,UY,2851,53
2020-10-26,UY,2872,54
2020-10-27,UY,2916,54
2020-10-28,UY,2981,55
2020-10-29,UY,3044,57
2020-10-30,UY,3082,58
2020-10-31,UY,3124,58
2020-11-01,UY,3149,59
2020-11-02,UY,3165,60
2020-11-03,UY,3196,61
2020-11-04,UY,3245,61
2020-11-05,UY,3309,61
2020-11-06,UY,3370,61
2020-11-07,UY,3441,61
2020-11-08,UY,3514,62
2020-11-09,UY,3560,62
2020-11-10,UY,3620,62
2020-11-11,UY,3700,63
2020-11-12,UY,3795,63
2020-11-13,UY,3883,64
2020-11-14,UY,3957,64
2020-11-15,UY,4030,65
2020-11-16,UY,4104,67
2020-11-17,UY,4208,68
2020-11-18,UY,4296,68
2020-11-19,UY,4377,69
2020-11-20,UY,4477,69
2020-11-21,UY,4564,69
2020-11-22,UY,4699,71
2020-11-23,UY,4763,71
2020-11-24,UY,4870,72
2020-11-25,UY,4988,73
2020-11-26,UY,5117,73
2020-11-27,UY,5303,74
2020-11-28,UY,5511,75
2020-11-29,UY,5716,76
2020-11-30,UY,5857,77
2020-12-01,UY,6024,78
2020-12-02,UY,6225,80
2020-12-03,UY,6455,80
2020-12-04,UY,6731,80
2020-12-05,UY,6965,81
2020-12-06,UY,7303,82
2020-12-07,UY,7505,83
2020-12-08,UY,7806,86
2020-12-09,UY,8104,87
2020-12-10,UY,8487,90
2020-12-11,UY,8849,90
2020-12-12,UY,9180,91
2020-12-13,UY,9708,92
2020-12-14,UY,10029,95
2020-12-15,UY,10418,98
2020-12-16,UY,10893,102
2020-12-17,UY,11436,105
2020-12-18,UY,11950,109
2020-12-19,UY,12557,114
2020-12-20,UY,13048,119
2020-12-21,UY,13477,119
2020-12-22,UY,14001,120
2020-12-23,UY,14710,128
2020-12-24,UY,15457,135
2020-12-25,UY,15848,143
2020-12-26,UY,16218,147
2020-12-27,UY,16728,158
2020-12-28,UY,17306,160
2020-12-29,UY,17962,168
2020-12-30,UY,18480,174
2020-12-31,UY,19119,181
2020-03-15,UZ,1,0 # wgArticleId=64757606 wgCurRevisionId=1021183861 url=https://en.wikipedia.org/w/index.php?title=Template:COVID-19_pandemic_data/Uzbekistan_medical_cases_chart&oldid=1021183861&action=edit
2020-03-16,UZ,6,0
2020-03-17,UZ,10,0
2020-03-18,UZ,15,0
2020-03-19,UZ,23,0
2020-03-20,UZ,33,0
2020-03-21,UZ,43,0
2020-03-23,UZ,46,0
2020-03-24,UZ,50,0
2020-03-25,UZ,60,0
2020-03-26,UZ,75,0
2020-03-27,UZ,88,1
2020-03-28,UZ,104,2
2020-03-29,UZ,144,2
2020-03-30,UZ,149,2
2020-03-31,UZ,172,2
2020-04-01,UZ,181,2
2020-04-02,UZ,205,2
2020-04-03,UZ,227,2
2020-04-04,UZ,266,2
2020-04-05,UZ,342,2
2020-04-06,UZ,457,2
2020-04-07,UZ,520,2
2020-04-08,UZ,545,3
2020-04-09,UZ,582,3
2020-04-10,UZ,624,3
2020-04-11,UZ,767,4
2020-04-12,UZ,865,4
2020-04-13,UZ,998,4
2020-04-14,UZ,1165,4
2020-04-15,UZ,1275,4
2020-04-16,UZ,1349,4
2020-04-17,UZ,1390,4
2020-04-18,UZ,1490,5
2020-04-19,UZ,1543,5
2020-04-20,UZ,1604,5
2020-04-21,UZ,1678,6
2020-04-22,UZ,1692,7
2020-04-23,UZ,1758,7
2020-04-24,UZ,1778,8
2020-04-25,UZ,1862,8
2020-04-26,UZ,1869,8
2020-04-27,UZ,1904,8
2020-04-28,UZ,1939,8
2020-04-29,UZ,2002,9
2020-04-30,UZ,2039,9
2020-05-01,UZ,2086,9
2020-05-02,UZ,2118,9
2020-05-03,UZ,2149,10
2020-05-04,UZ,2189,10
2020-05-05,UZ,2207,10
2020-05-06,UZ,2233,10
2020-05-07,UZ,2298,10
2020-05-08,UZ,2325,10
2020-05-09,UZ,2349,10
2020-05-10,UZ,2418,10
2020-05-11,UZ,2486,10
2020-05-12,UZ,2547,10
2020-05-13,UZ,2568,10
2020-05-14,UZ,2645,11
2020-05-15,UZ,2686,11
2020-05-16,UZ,2738,11
2020-05-17,UZ,2738,12
2020-05-18,UZ,2791,13
2020-05-19,UZ,2855,13
2020-05-20,UZ,2939,13
2020-05-21,UZ,2967,13
2020-05-22,UZ,3036,13
2020-05-23,UZ,3115,13
2020-05-24,UZ,3164,13
2020-05-25,UZ,3215,13
2020-05-26,UZ,3290,14
2020-05-27,UZ,3369,14
2020-05-28,UZ,3444,14
2020-05-29,UZ,3488,14
2020-05-30,UZ,3546,14
2020-05-31,UZ,3623,15
2020-06-01,UZ,3702,15
2020-06-02,UZ,3760,15
2020-06-03,UZ,3843,16
2020-06-04,UZ,3939,16
2020-06-05,UZ,4007,16
2020-06-06,UZ,4094,17
2020-06-07,UZ,4331,17
2020-06-08,UZ,4440,18
2020-06-09,UZ,4520,18
2020-06-10,UZ,4623,19
2020-06-11,UZ,4741,19
2020-06-12,UZ,4869,19
2020-06-13,UZ,4966,19
2020-06-14,UZ,5051,19
2020-06-15,UZ,5263,19
2020-06-16,UZ,5493,19
2020-06-17,UZ,5682,19
2020-06-18,UZ,5767,19
2020-06-19,UZ,5946,19
2020-06-20,UZ,6153,19
2020-06-21,UZ,6315,19
2020-06-22,UZ,6461,19
2020-06-23,UZ,6662,19
2020-06-24,UZ,6901,19
2020-06-25,UZ,7177,20
2020-06-26,UZ,7427,20
2020-06-27,UZ,7551,20
2020-06-28,UZ,7948,22
2020-06-29,UZ,8199,23
2020-06-30,UZ,8503,26
2020-07-01,UZ,8781,26
2020-07-02,UZ,9078,27
2020-07-03,UZ,9396,29
2020-07-04,UZ,9708,31
2020-07-05,UZ,10020,34
2020-07-06,UZ,10362,37
2020-07-07,UZ,10587,40
2020-07-08,UZ,11092,45
2020-07-09,UZ,11564,51
2020-07-10,UZ,11857,54
2020-07-11,UZ,12513,57
2020-07-12,UZ,12997,60
2020-07-13,UZ,13360,63
2020-07-14,UZ,13993,67
2020-07-15,UZ,14466,69
2020-07-16,UZ,14991,73
2020-07-17,UZ,15607,79
2020-07-18,UZ,16186,83
2020-07-19,UZ,16752,87
2020-07-20,UZ,17314,91
2020-07-21,UZ,17881,95
2020-07-22,UZ,18324,97
2020-07-23,UZ,18868,102
2020-07-24,UZ,19360,106
2020-07-25,UZ,19952,111
2020-07-26,UZ,20531,116
2020-07-27,UZ,21209,121
2020-07-28,UZ,21893,126
2020-07-29,UZ,22585,131
2020-07-30,UZ,23271,136
2020-07-31,UZ,24009,141
2020-08-01,UZ,24783,147
2020-08-02,UZ,25553,153
2020-08-03,UZ,26301,159
2020-08-04,UZ,26804,163
2020-08-05,UZ,27793,171
2020-08-06,UZ,28535,177
2020-08-07,UZ,29225,183
2020-08-08,UZ,29918,188
2020-08-09,UZ,30609,194
2020-08-10,UZ,31304,200
2020-08-11,UZ,31983,206
2020-08-12,UZ,32654,211
2020-08-13,UZ,33323,216
2020-08-14,UZ,34017,221
2020-08-15,UZ,34701,226
2020-08-16,UZ,35329,232
2020-08-17,UZ,35927,238
2020-08-18,UZ,36518,243
2020-08-19,UZ,37112,248
2020-08-20,UZ,37693,254
2020-08-21,UZ,38074,260
2020-08-22,UZ,38532,267
2020-08-23,UZ,38946,273
2020-08-24,UZ,39348,280
2020-08-25,UZ,39664,287
2020-08-26,UZ,40054,293
2020-08-27,UZ,40447,298
2020-08-28,UZ,40823,303
2020-08-29,UZ,41160,309
2020-08-30,UZ,41528,315
2020-08-31,UZ,41893,320
2020-09-01,UZ,42236,324
2020-09-02,UZ,42540,329
2020-09-03,UZ,42797,334
2020-09-04,UZ,43075,339
2020-09-05,UZ,43370,343
2020-09-06,UZ,43663,348
2020-09-07,UZ,43975,354
2020-09-08,UZ,44418,360
2020-09-09,UZ,44930,366
2020-09-10,UZ,45679,373
2020-09-11,UZ,46272,380
2020-09-12,UZ,46850,386
2020-09-13,UZ,47423,392
2020-09-14,UZ,47995,398
2020-09-15,UZ,48565,403
2020-09-16,UZ,49162,409
2020-09-17,UZ,49761,415
2020-09-18,UZ,50378,421
2020-09-19,UZ,50992,427
2020-09-20,UZ,51640,433
2020-09-21,UZ,52259,438
2020-09-22,UZ,52857,442
2020-09-23,UZ,53447,444
2020-09-24,UZ,53966,447
2020-09-25,UZ,54462,450
2020-09-26,UZ,54953,454
2020-09-27,UZ,55401,459
2020-09-28,UZ,55776,460
2020-09-29,UZ,56354,466
2020-09-30,UZ,56717,470
2020-10-01,UZ,57290,472
2020-10-02,UZ,57776,475
2020-10-03,UZ,58238,477
2020-10-04,UZ,58612,480
2020-10-05,UZ,58946,485
2020-10-06,UZ,59343,489
2020-10-07,UZ,59788,492
2020-10-08,UZ,60122,496
2020-10-09,UZ,60342,498
2020-10-10,UZ,60776,502
2020-10-11,UZ,61098,505
2020-10-12,UZ,61419,509
2020-10-13,UZ,61738,511
2020-10-14,UZ,62055,514
2020-10-15,UZ,62371,518
2020-10-16,UZ,62684,520
2020-10-17,UZ,62809,522
2020-10-18,UZ,63303,527
2020-10-19,UZ,63607,531
2020-10-20,UZ,63831,534
2020-10-21,UZ,64216,536
2020-10-22,UZ,64439,540
2020-10-23,UZ,64724,542
2020-10-24,UZ,65012,547
2020-10-25,UZ,65388,549
2020-10-26,UZ,65667,552
2020-10-27,UZ,65881,556
2020-10-28,UZ,66141,558
2020-10-29,UZ,66392,561
2020-10-30,UZ,66628,563
2020-10-31,UZ,66628,568
2020-11-01,UZ,67156,570
2020-11-02,UZ,67254,571
2020-11-03,UZ,67553,574
2020-11-04,UZ,67779,577
2020-11-05,UZ,68009,579
2020-11-06,UZ,68139,579
2020-11-07,UZ,68367,581
2020-11-08,UZ,68593,584
2020-11-09,UZ,68879,586
2020-11-10,UZ,69123,588
2020-11-11,UZ,69397,591
2020-11-12,UZ,69617,593
2020-11-13,UZ,69680,594
2020-11-14,UZ,70038,597
2020-11-15,UZ,70181,598
2020-11-16,UZ,70444,598
2020-11-17,UZ,70648,599
2020-11-18,UZ,70858,601
2020-11-19,UZ,71071,602
2020-11-20,UZ,71280,603
2020-11-21,UZ,71478,603
2020-11-22,UZ,71617,603
2020-11-23,UZ,71847,604
2020-11-24,UZ,72039,605
2020-11-25,UZ,72227,606
2020-11-26,UZ,72409,607
2020-11-27,UZ,72582,608
2020-11-28,UZ,72718,608
2020-11-29,UZ,72870,608
2020-11-30,UZ,73094,610
2020-12-01,UZ,73276,611
2020-12-02,UZ,73431,611
2020-12-03,UZ,73592,611
2020-12-04,UZ,73751,611
2020-12-05,UZ,73904,611
2020-12-06,UZ,74053,611
2020-12-07,UZ,74206,611
2020-12-08,UZ,74352,611
2020-12-09,UZ,74498,611
2020-12-10,UZ,74664,611
2020-12-11,UZ,74811,612
2020-12-12,UZ,74956,612
2020-12-13,UZ,75094,612
2020-12-14,UZ,75241,612
2020-12-15,UZ,75396,612
2020-12-16,UZ,75538,612
2020-12-17,UZ,75675,612
2020-12-18,UZ,75806,612
2020-12-19,UZ,75933,612
2020-12-20,UZ,76048,612
2020-12-21,UZ,76180,612
2020-12-22,UZ,76315,612
2020-12-23,UZ,76456,612
2020-12-24,UZ,76568,612
2020-12-25,UZ,76666,612
2020-12-26,UZ,76751,613
2020-12-27,UZ,76832,613
2020-12-28,UZ,76907,613
2020-12-29,UZ,76985,614
2020-12-30,UZ,77060,614
2020-12-31,UZ,77126,614


==> anc/pfi_correlations_table.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Kendall tau correlation coefficient and significance versus RSF Press Freedom Index
# Columns 1-8: pairs (tau, p) for: full, 28-day, 14-day, and 7-day subsequences; 
# Row 1: phi_i
# Row 2: psi_i (i.e. phi_i normalised by the sqrt of the total infection count)
    -0.118      0.131     -0.126      0.108     -0.148     0.0584     -0.200     0.0108 
    -0.160     0.0408     -0.157     0.0445     -0.176     0.0249     -0.170     0.0300 


==> anc/pfi_correlations_table_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Kendall tau correlation coefficient and significance versus RSF Press Freedom Index
# Columns 1-8: pairs (tau, p) for: full, 28-day, 14-day, and 7-day subsequences; 
# Row 1: phi_i
# Row 2: psi_i (i.e. phi_i normalised by the sqrt of the total infection count)
    -0.124      0.105     -0.158     0.0400     -0.175     0.0230     -0.232    0.00254 
    -0.165     0.0318     -0.162     0.0346     -0.163     0.0339     -0.194     0.0112 


==> anc/phi_N_07days.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 7-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 7-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
AE     207822       3814     544.9    0.242   0.994    0.050   0.407    2020-04-27
IN   10266674      70765   10109.3    0.336   0.604    0.050   0.250    2020-06-06
TR    2669568       6507     929.6    0.220   0.929    0.050   0.349    2020-07-15
TJ      13062        363      51.9    0.161   0.771    0.051   0.897    2020-06-28
AL      58316       2084     297.7    0.225   0.979    0.052   0.464    2020-10-18
BY     194284       6635     947.9    0.600   0.939    0.052   0.396    2020-05-13
DZ      99610       1430     204.3    0.369   0.491    0.053   0.586    2020-10-14
RU    3159297      35537    5076.7    0.362   0.679    0.099   0.307    2020-08-09
ET     124264       3197     456.7    0.832   0.931    0.130   0.369    2020-12-13
PL    1294878       2084     297.7    0.314   0.956    0.158   0.133    2020-06-20
SY       4931        576      82.3    0.213   0.966    0.166   0.564    2020-08-14
PA     246790       1198     171.1    0.824   0.957    0.168   0.245    2020-05-09
HN     122763       1125     160.7    0.891   0.994    0.178   0.223    2020-06-01
LU      46415        418      59.7    0.319   0.732    0.207   0.574    2020-04-03
ME      48247        641      91.6    0.687   0.955    0.209   0.471    2020-07-18
DK     164116        498      71.1    0.479   0.940    0.275   0.420    2020-05-11
NI       6046        385      55.0    0.475   0.999    0.288   0.506    2020-11-17
PH     474064       9334    1333.4    0.417   0.524    0.309   0.367    2020-12-08
SA     331359       7960    1137.1    0.564   0.980    0.327   0.421    2020-04-18
GB    2519031      35041    5005.9    0.432   0.526    0.347   0.071    2020-04-10
NE     777902       1238     176.9    0.517   0.870    0.351   0.095    2020-05-23
IL     426016       2054     293.4    0.739   0.936    0.367   0.216    2020-04-15
SN      19140        683      97.6    0.788   0.943    0.372   0.305    2020-06-01
KE      96458        896     128.0    0.570   0.928    0.389   0.249    2020-06-03
BD     513510      22115    3159.3    0.526   0.682    0.403   0.384    2020-06-09
RO     632263      25502    3643.1    0.526   0.526    0.479   0.117    2020-10-13
FI      36653        573      81.9    0.799   0.922    0.479   0.304    2020-03-17
KW     150584       3642     520.3    0.874   0.994    0.519   0.455    2020-06-12
NG      87511       1111     158.7    0.945   0.993    0.537   0.464    2020-11-13
GE     227420       2241     320.1    0.841   0.990    0.562   0.297    2020-09-25
CR     169321        992     141.7    0.737   0.797    0.638   0.283    2020-06-23
MY     113010       1112     158.9    0.935   0.993    0.759   0.414    2020-03-26
MM     124630       9168    1309.7    0.808   0.854    0.794   0.560    2020-12-06
IR    1225142      17705    2529.3    0.787   0.870    0.794   0.275    2020-06-27
HR     210837        380      54.3    0.869   0.965    0.822   0.357    2020-04-02
AR    1613911        622      88.9    0.844   0.973    0.861   0.102    2020-04-04
PT     413839       1617     231.0    0.940   0.940    1.000   0.103    2020-05-16
TH       6884        781     111.6    0.891   0.978    1.000   0.286    2020-03-30
CL     714132       2098     299.7    0.982   0.993    1.023   0.329    2020-03-27
ID     743198       3747     535.3    0.714   0.780    1.023   0.312    2020-05-13
CA     581428       2609     372.7    0.988   0.995    1.202   0.178    2020-06-14
HU     322514        526      75.1    0.953   0.978    1.202   0.414    2020-04-14
UA    1055047       5395     770.7    0.491   0.578    1.318   0.147    2020-07-14
AT     360815        484      69.1    0.678   0.687    1.462   0.541    2020-04-21
AU      28430        740     105.7    0.968   0.989    1.479   0.406    2020-04-05
PE    1015137      26790    3827.1    0.670   0.812    1.479   0.406    2020-07-12
MX    1426094       2614     373.4    0.895   0.982    1.531   0.088    2020-04-08
RS     337923       2688     384.0    0.586   0.717    1.603   0.472    2020-04-13
AZ      35274        431      61.6    0.523   0.896    1.758   0.409    2020-04-09
BE     644242        788     112.6    0.711   0.735    1.758   0.125    2020-06-24
GT      99765       2407     343.9    0.728   0.803    1.820   0.213    2020-06-05
HT       8925        903     129.0    0.636   0.893    1.862   0.426    2020-06-08
LV      33484       4368     624.0    0.852   0.993    1.905   0.262    2020-12-09
MD     144818        748     106.9    0.563   0.752    1.950   0.318    2020-05-02
OM      73791        732     104.6    0.960   0.995    2.042   0.396    2020-04-20
KR      61769        654      93.4    0.612   0.855    2.138   0.506    2020-03-29
IT    2107314       1402     200.3    0.545   0.907    2.188   0.044    2020-07-03
CO    1642775       1170     167.1    0.251   0.652    2.455   0.246    2020-04-15
PK     479715       4282     611.7    0.516   0.695    2.570   0.465    2020-10-04
NO       9071        600      85.7    0.564   0.902    2.786   0.368    2020-04-15
NZ       2164        502      71.7    0.655   0.999    2.818   0.456    2020-04-02
IE      91779       1906     272.3    0.380   0.869    3.508   0.415    2020-03-25
SE     454758       4770     681.4    0.509   0.945    3.631   0.091    2020-06-27
DO     153585       3865     552.1    0.584   0.991    3.981   0.220    2020-09-18
IS       5845        483      69.0    0.557   0.967    5.012   0.423    2020-03-25
SD      23316       1398     199.7    0.387   0.984    5.821   0.171    2020-05-25
CH     452296       1490     212.9    0.165   0.853    5.888   0.419    2020-04-19
DE    1719737       2965     423.6    0.526   0.771    6.531   0.065    2020-05-22
CZ     732174        831     118.7    0.531   0.992    6.683   0.358    2020-04-16
UZ      77126        513      73.3    0.315   0.999    6.683   0.169    2020-04-15
ES    1930146       4422     631.7    0.535   0.934    7.079   0.102    2020-05-17
MK      83329        410      58.6    0.171   0.998    8.318   0.369    2020-04-12
BR    7675973       7477    1068.1    0.154   0.879   14.962   0.071    2020-03-31
FR    2621191       6466     923.7    0.526   0.873   19.055   0.105    2020-07-22
PF       1728        736     105.1    0.120   0.995   23.174   0.314    2020-09-04
EC     226195        985     140.7    0.011   0.985   41.210   0.244    2020-03-24
CN      44653      20307    2901.0    0.119   1.000   58.884   0.342    2020-01-30
US   19005793       6869     981.3    0.014   0.980   61.660   0.079    2020-03-12


==> anc/phi_N_07days_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 7-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 7-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
AE     529220       3814     544.9    0.242   0.994    0.050   0.476    2020-04-27
TR    4955594       6507     929.6    0.220   0.929    0.050   0.266    2020-07-15
BY     363732       6635     947.9    0.600   0.939    0.052   0.385    2020-05-13
AL     131419       2084     297.7    0.225   0.979    0.052   0.229    2020-10-18
DZ     123272       1430     204.3    0.369   0.491    0.053   0.520    2020-10-14
RU    4792354      35245    5035.0    0.383   0.750    0.102   0.457    2020-08-09
PL    2811951       2079     297.0    0.507   0.991    0.104   0.194    2020-06-20
SA     422316       1229     175.6    0.523   0.993    0.155   0.543    2021-01-13
SY      23121        576      82.3    0.213   0.966    0.166   0.564    2020-08-14
PA     365975       1198     171.1    0.824   0.957    0.168   0.366    2020-05-09
HN     216984       1125     160.7    0.891   0.994    0.178   0.316    2020-06-01
DK     257182        498      71.1    0.479   0.940    0.275   0.389    2020-05-11
PH    1073555       9334    1333.4    0.417   0.524    0.309   0.285    2020-12-08
MA     512656        605      86.4    0.817   0.960    0.320   0.356    2020-05-13
NE    1563839       1240     177.1    0.517   0.870    0.351   0.506    2020-05-23
IL     838848       2053     293.3    0.740   0.946    0.359   0.164    2020-04-15
SN      40544        683      97.6    0.788   0.943    0.372   0.305    2020-06-01
BD     767338      22115    3159.3    0.526   0.682    0.403   0.342    2020-06-09
KW     280536       9595    1370.7    0.948   0.994    0.422   0.382    2021-04-14
RO    1060895      25502    3643.1    0.526   0.526    0.479   0.399    2020-10-13
NG     165273       1111     158.7    0.945   0.993    0.537   0.337    2020-11-13
GE     315913       2241     320.1    0.841   0.990    0.562   0.358    2020-09-25
IR    2591609      55749    7964.1    0.557   0.813    0.575   0.227    2021-02-15
CD      30130        774     110.6    0.442   0.688    0.596   0.376    2020-05-20
CR     260535        992     141.7    0.737   0.797    0.638   0.474    2020-06-23
AT     626239        450      64.3    0.988   0.993    0.716   0.272    2020-04-24
CA    1266249       2022     288.9    0.981   0.994    0.750   0.208    2020-07-04
MY     424376       1112     158.9    0.935   0.993    0.759   0.414    2020-03-26
MM     142874       9168    1309.7    0.808   0.854    0.794   0.628    2020-12-06
HR     339412        380      54.3    0.869   0.965    0.822   0.357    2020-04-02
PT     838263       1617     231.0    0.940   0.940    1.000   0.479    2020-05-16
TH      74921        781     111.6    0.891   0.978    1.000   0.286    2020-03-30
ID    1691658       3747     535.3    0.714   0.780    1.023   0.349    2020-05-13
JO     717033        444      63.4    0.812   0.958    1.047   0.210    2020-09-01
GR     352027        532      76.0    0.721   0.917    1.202   0.328    2020-03-23
HU     785967        526      75.1    0.953   0.978    1.202   0.414    2020-04-14
KE     161393        896     128.0    0.796   0.819    1.318   0.417    2020-06-03
PS     299736       3516     502.3    0.568   0.632    1.349   0.517    2020-08-25
MX    2355985       2614     373.4    0.895   0.982    1.531   0.075    2020-04-08
UA    2146121       5523     789.0    0.493   0.549    1.585   0.270    2020-07-15
RS     695875       2688     384.0    0.586   0.717    1.603   0.472    2020-04-13
FI      87806        614      87.7    0.719   0.982    1.698   0.384    2020-03-23
AZ     323841        431      61.6    0.523   0.896    1.758   0.409    2020-04-09
AU      29884        753     107.6    0.911   0.998    1.799   0.396    2020-04-05
KR     125519        799     114.1    0.751   0.994    1.862   0.506    2020-03-16
HT      13149        903     129.0    0.636   0.893    1.862   0.334    2020-06-11
MD     251820        680      97.1    0.710   0.933    1.884   0.354    2020-04-15
LV     120736       4368     624.0    0.852   0.993    1.905   0.264    2020-12-09
SD      34082       1139     162.7    0.562   0.668    1.950   0.122    2020-06-09
PE    1818689      27558    3936.9    0.587   0.838    1.972   0.533    2020-07-14
GB    4446431       5903     843.3    0.829   0.964    2.018   0.389    2020-08-01
OM     198572        732     104.6    0.960   0.995    2.042   0.451    2020-04-20
PK     841636       9914    1416.3    0.439   0.860    2.188   0.351    2021-01-30
IT    4070548       1402     200.3    0.545   0.907    2.188   0.168    2020-07-03
AR    3071496       1763     251.9    0.533   0.964    2.265   0.085    2020-05-08
CO    2934611       1170     167.1    0.251   0.652    2.455   0.329    2020-04-15
NZ       2637        525      75.0    0.311   0.812    2.541   0.456    2020-03-30
CL    1222949       4054     579.1    0.661   0.994    2.570   0.220    2020-04-20
ES    3636015       2082     297.4    0.557   0.827    2.692   0.401    2020-05-31
DO     268561       2989     427.0    0.275   0.569    3.090   0.428    2021-03-19
BE    1003746       1783     254.7    0.802   0.999    3.428   0.329    2020-05-19
IE     251087       1906     272.3    0.380   0.869    3.508   0.415    2020-03-25
AF      60797       4527     646.7    0.534   0.865    4.074   0.406    2020-05-24
SE     995595        923     131.9    0.590   0.999    4.074   0.314    2020-03-16
ET     260139       1183     169.0    0.553   0.904    4.121   0.612    2020-06-23
NO     114905       1534     219.1    0.411   0.908    4.169   0.251    2020-03-19
US   32557444     216760   30965.7    0.125   0.460    4.315   0.080    2020-03-31
IS       6498        483      69.0    0.557   0.967    5.012   0.423    2020-03-26
IN   21077410       3914     559.1    0.530   0.867    5.012   0.076    2020-04-01
CH     667380       1490     212.9    0.165   0.853    5.888   0.419    2020-04-19
CZ    1641462        746     106.6    0.363   0.999    6.095   0.418    2020-04-19
DE    3484755       2631     375.9    0.140   0.894    6.839   0.131    2020-07-03
MK     153137        410      58.6    0.232   0.999    8.414   0.403    2020-04-12
LU      69198        792     113.1    0.477   0.968   10.593   0.371    2020-04-01
UZ      92724        513      73.3    0.141   0.998   12.882   0.375    2020-04-15
BR   14930183       7582    1083.1    0.526   0.966   16.218   0.093    2020-03-31
NA      49323        417      59.6    0.092   0.964   19.275   0.216    2020-07-10
CN     102572       1414     202.0    0.017   0.897   20.417   0.304    2020-03-01
FR    5842065       3137     448.1    0.030   0.948   23.442   0.150    2020-05-14
EC     404114       1785     255.0    0.111   0.967   59.566   0.244    2020-03-31


==> anc/phi_N_14days.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 14-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 14-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
DZ      99610       4002     285.9    0.116   0.396    0.050   0.255    2020-09-01
NI       6046       1030      73.6    0.115   0.984    0.079   0.174    2020-09-22
TJ      13062        904      64.6    0.024   0.989    0.085   0.158    2020-06-11
AE     207822       7297     521.2    0.107   0.564    0.091   0.248    2020-04-19
TR    2669568      13603     971.6    0.121   0.865    0.108   0.287    2020-07-08
BY     194284      13238     945.6    0.217   1.000    0.133   0.237    2020-05-12
AL      58316       2007     143.4    0.208   0.961    0.170   0.291    2020-09-01
RU    3159297      78778    5627.0    0.472   0.984    0.204   0.215    2020-07-21
SA     331359      17185    1227.5    0.381   0.963    0.299   0.266    2020-04-19
SY       4931       1072      76.6    0.422   0.960    0.355   0.270    2020-08-14
KE      96458       1767     126.2    0.223   0.641    0.473   0.184    2020-06-03
GE     227420       3434     245.3    0.726   0.970    0.708   0.184    2020-09-17
IN   10266674     131736    9409.7    0.607   0.653    0.822   0.275    2020-05-30
PL    1294878       4697     335.5    0.786   0.858    0.977   0.065    2020-06-14
IR    1225142      35718    2551.3    0.661   0.824    1.245   0.228    2020-06-24
SN      19140       1355      96.8    0.648   0.735    1.318   0.236    2020-05-27
ME      48247       1583     113.1    0.684   0.900    1.445   0.255    2020-07-12
AT     360815       1240      88.6    0.686   0.902    1.585   0.229    2020-04-14
DK     164116       1823     130.2    0.468   0.808    1.622   0.220    2020-03-17
CO    1642775     117710    8407.9    0.205   0.455    1.679   0.240    2020-12-01
PA     246790       2295     163.9    0.855   0.985    1.679   0.307    2020-05-10
AU      28430       2655     189.6    0.336   0.892    2.042   0.222    2020-03-29
AR    1613911       1306      93.3    0.353   0.899    2.065   0.226    2020-03-31
HR     210837        837      59.8    0.253   0.705    2.138   0.348    2020-04-01
NE     777902       1819     129.9    0.403   0.946    2.213   0.069    2020-06-10
RS     337923       2072     148.0    0.546   0.771    2.344   0.281    2020-04-27
KW     150584       3610     257.9    0.524   0.981    2.371   0.195    2020-12-08
ET     124264       6098     435.6    0.501   0.741    2.483   0.320    2020-12-12
PE    1015137      61138    4367.0    0.345   0.900    2.512   0.285    2020-07-15
IL     426016       4829     344.9    0.901   0.959    2.512   0.273    2020-04-08
FI      36653       1458     104.1    0.428   0.989    2.723   0.293    2020-03-20
NG      87511       8095     578.2    0.297   0.696    2.818   0.206    2020-07-09
PH     474064       3167     226.2    0.587   0.999    2.851   0.356    2020-05-10
CA     581428       8528     609.1    0.233   0.835    2.884   0.253    2020-05-30
CR     169321       3118     222.7    0.324   0.927    2.917   0.267    2020-06-24
NO       9071       1185      84.6    0.291   0.871    3.126   0.352    2020-04-10
UA    1055047       6285     448.9    0.245   0.831    3.126   0.177    2020-05-04
KR      61769       1340      95.7    0.468   0.997    3.273   0.223    2020-03-22
RO     632263       2321     165.8    0.303   0.924    3.508   0.174    2020-05-26
BD     513510      20987    1499.1    0.285   0.974    3.673   0.267    2020-09-16
PT     413839       3065     218.9    0.203   0.868    3.936   0.075    2020-05-10
MM     124630      15301    1092.9    0.200   0.992    4.121   0.385    2020-12-11
ID     743198      22921    1637.2    0.094   0.807    4.266   0.277    2020-07-10
NZ       2164        621      69.0    0.444   0.901    4.315   0.306    2020-03-31
OM      73791       1378      98.4    0.100   0.786    4.677   0.270    2020-04-18
HU     322514       1273      90.9    0.174   0.736    5.248   0.265    2020-04-09
TH       6884       1337      95.5    0.668   0.959    5.309   0.292    2020-03-28
IT    2107314       2678     191.3    0.320   0.989    5.433   0.138    2020-06-27
MX    1426094       4184     298.9    0.482   0.931    5.495   0.056    2020-04-01
PK     479715       9527     680.5    0.180   0.857    5.495   0.282    2020-10-14
CH     452296       1244      88.9    0.179   0.942    5.559   0.262    2020-04-27
IS       5845        825      68.8    0.325   0.996    5.957   0.348    2020-03-25
SE     454758       2881     205.8    0.479   0.976    6.237   0.176    2020-03-16
DO     153585       3627     259.1    0.137   0.999    6.310   0.353    2020-04-24
MY     113010       2197     156.9    0.111   0.990    6.531   0.321    2020-03-27
CL     714132       4666     333.3    0.226   0.985    6.531   0.241    2020-03-27
HN     122763       2676     191.1    0.230   0.986    6.683   0.150    2020-05-22
BE     644242       4011     286.5    0.263   0.995    6.839   0.128    2020-05-11
LU      46415       1152      82.3    0.121   0.998    7.413   0.323    2020-03-27
AZ      35274        756      63.0    0.103   0.900    7.674   0.362    2020-04-06
MD     144818       1558     111.3    0.125   0.999    7.674   0.252    2020-04-08
HT       8925       1185      84.6    0.278   0.983    7.943   0.336    2020-06-18
MK      83329        459      57.4    0.124   1.000    9.441   0.373    2020-04-11
GB    2519031       9903     707.4    0.047   0.740    9.661   0.117    2020-07-20
IE      91779       1402     100.1    0.068   0.993   10.233   0.388    2020-05-14
CZ     732174       1364      97.4    0.053   0.983   11.350   0.220    2020-04-15
LV      33484       1415     101.1    0.017   0.971   12.589   0.341    2020-10-07
GT      99765       5714     408.1    0.008   0.893   14.791   0.172    2020-06-05
ES    1930146       4471     319.4    0.015   0.971   16.596   0.050    2020-06-02
SD      23316       2453     175.2    0.013   0.999   18.408   0.198    2020-05-25
DE    1719737       4826     344.7    0.044   0.999   21.135   0.048    2020-05-31
BR    7675973       9150     653.6    0.016   0.990   25.119   0.042    2020-03-22
UZ      77126       1095      78.2    0.010   0.970   27.542   0.244    2020-04-12
FR    2621191      15563    1111.6    0.053   0.973   35.481   0.048    2020-03-09
CN      44653      35223    2515.9    0.001   0.699   35.892   0.300    2020-01-26
PF       1728       1070     107.0    0.009   0.948   36.308   0.220    2020-09-04
US   19005793      63711    4550.8    0.001   0.999   51.286   0.000    2020-03-12
EC     226195       2766     197.6    0.001   0.929   60.954   0.165    2020-03-24


==> anc/phi_N_14days_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 14-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 14-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
AE     529220      47377    3384.1    0.067   0.348    0.050   0.238    2021-01-11
DZ     123272       4710     336.4    0.060   0.803    0.050   0.393    2020-08-26
TR    4955594      13603     971.6    0.121   0.865    0.108   0.206    2020-07-08
BY     363732      13238     945.6    0.217   1.000    0.133   0.315    2020-05-12
AL     131419       2007     143.4    0.163   0.918    0.153   0.302    2020-09-01
SA     422316       4728     337.7    0.316   0.788    0.200   0.320    2021-02-08
RU    4792354      72317    5165.5    0.471   0.514    0.275   0.203    2020-08-01
SY      23121       1072      76.6    0.422   0.960    0.355   0.270    2020-08-14
PL    2811951       4198     299.9    0.553   0.677    0.531   0.122    2020-06-17
KE     161393       1767     126.2    0.538   0.905    0.575   0.287    2020-06-03
GE     315913       3434     245.3    0.726   0.970    0.708   0.280    2020-09-17
IR    2591609     113656    8118.3    0.594   0.617    1.035   0.223    2021-02-16
CA    1266249      16541    1181.5    0.521   0.706    1.216   0.246    2020-05-08
SN      40544       1355      96.8    0.648   0.735    1.318   0.236    2020-05-27
MM     142874       7108     507.7    0.990   1.000    1.349   0.296    2021-01-09
PA     365975       2295     163.9    0.855   0.985    1.679   0.302    2020-05-10
CO    2934611     117710    8407.9    0.205   0.455    1.679   0.222    2020-12-01
KW     280536      19470    1390.7    0.232   0.481    2.042   0.282    2021-04-15
CD      30130       1273      90.9    0.593   0.918    2.113   0.267    2020-05-12
DK     257182       1404     100.3    0.638   0.938    2.113   0.253    2020-05-04
HR     339412        837      59.8    0.253   0.705    2.138   0.348    2020-04-01
NE    1563839       1821     130.1    0.291   0.922    2.512   0.236    2020-06-10
IL     838848       4826     344.7    0.901   0.959    2.512   0.160    2020-04-08
BD     767338       5624     401.7    0.279   0.835    2.661   0.231    2021-02-15
MA     512656       1575     112.5    0.276   0.909    2.786   0.259    2020-04-03
NG     165273       8095     578.2    0.297   0.696    2.818   0.251    2020-07-09
PH    1073555       3167     226.2    0.587   0.999    2.851   0.232    2020-05-10
CR     260535       3118     222.7    0.324   0.927    2.917   0.356    2020-06-24
UA    2146121       6285     448.9    0.245   0.831    3.126   0.137    2020-05-05
RS     695875       4430     316.4    0.080   0.594    3.350   0.350    2020-04-07
RO    1060895       2321     165.8    0.303   0.924    3.508   0.279    2020-05-26
NZ       2637        759      69.0    0.098   0.878    3.846   0.258    2020-03-29
AT     626239        976      69.7    0.513   0.924    3.846   0.294    2020-04-17
PT     838263       3065     218.9    0.203   0.868    3.936   0.364    2020-05-10
PE    1818689      56315    4022.5    0.216   0.980    4.074   0.205    2020-07-11
PS     299736       5975     426.8    0.398   0.928    4.169   0.351    2020-08-19
KR     125519       1276      91.1    0.468   0.990    4.169   0.272    2020-03-23
ID    1691658      22921    1637.2    0.094   0.807    4.266   0.235    2020-07-10
OM     198572       1378      98.4    0.100   0.786    4.677   0.248    2020-04-18
MD     251820       1558     111.3    0.314   0.988    4.842   0.275    2020-04-08
GR     352027       1063      75.9    0.335   0.972    5.012   0.259    2020-03-26
HU     785967       1273      90.9    0.174   0.736    5.248   0.269    2020-04-09
TH      74921       1337      95.5    0.668   0.959    5.309   0.292    2020-03-28
IT    4070548       2678     191.3    0.320   0.989    5.433   0.226    2020-06-27
MX    2355985       4184     298.9    0.482   0.931    5.495   0.184    2020-04-01
CH     667380       1244      88.9    0.179   0.942    5.559   0.262    2020-04-27
DO     268561      21443    1531.6    0.079   0.470    5.623   0.312    2021-01-16
AF      60797       7232     516.6    0.038   0.382    5.821   0.240    2020-05-14
IS       6498        825      68.8    0.325   0.996    5.957   0.348    2020-03-26
JO     717033       1494     106.7    0.435   0.995    6.095   0.278    2020-09-01
FI      87806       1165      83.2    0.094   0.989    6.383   0.265    2020-03-21
AR    3071496       1857     132.6    0.058   0.982    6.383   0.085    2020-04-17
PK     841636      40883    2920.2    0.226   0.974    6.457   0.308    2020-11-19
MY     424376       2197     156.9    0.111   0.990    6.531   0.321    2020-03-27
AU      29884       2663     190.2    0.064   0.956    6.531   0.247    2020-03-29
IE     251087       1643     117.4    0.036   0.973    6.531   0.350    2020-05-11
NO     114905       3178     227.0    0.060   0.913    6.531   0.226    2020-03-18
BE    1003746       4011     286.5    0.263   0.995    6.839   0.321    2020-05-11
ET     260139       1947     139.1    0.216   0.996    7.161   0.273    2020-05-30
SE     995595       2669     190.6    0.225   0.991    7.413   0.311    2020-03-15
AZ     323841        756      63.0    0.103   0.900    7.674   0.362    2020-04-06
CL    1222949      23470    1676.4    0.078   0.991    7.762   0.237    2020-09-28
SD      34082       2430     173.6    0.053   0.933    8.222   0.174    2020-06-04
CZ    1641462       1393      99.5    0.073   1.000    9.661   0.206    2020-04-15
MK     153137        459      57.4    0.092   1.000    9.661   0.363    2020-04-11
UZ      92724        911      91.1    0.023   0.887   11.220   0.367    2020-04-12
LV     120736       1415     101.1    0.017   0.971   12.589   0.245    2020-10-07
HN     216984       3380     241.4    0.006   0.730   13.646   0.187    2020-05-30
GB    4446431       9951     710.8    0.046   0.952   13.804   0.259    2020-07-20
ES    3636015       4377     312.6    0.058   0.996   15.136   0.266    2020-05-31
DE    3484755       5296     378.3    0.022   0.991   15.849   0.064    2020-06-27
LU      69198       1662     118.7    0.048   0.999   16.982   0.250    2020-03-27
HT      13149       1877     134.1    0.046   0.976   19.275   0.192    2020-06-10
IN   21077410     231416   16529.7    0.045   0.996   25.410   0.115    2020-06-17
NA      49323        805      61.9    0.001   0.951   27.227   0.159    2020-07-08
CN     102572       3801     271.5    0.001   0.999   30.200   0.259    2020-02-24
US   32557444     375894   26849.6    0.042   0.852   39.355   0.043    2020-03-26
BR   14930183       9584     684.6    0.008   0.966   39.811   0.034    2020-03-23
FR    5842065       6301     450.1    0.010   0.997   60.954   0.204    2020-05-08
EC     404114       3277     234.1    0.001   0.776   97.724   0.165    2020-03-26


==> anc/phi_N_28days.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 28-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 28-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
DZ      99610       6372     227.6    0.002   0.364    0.050   0.128    2020-09-03
TJ      13062       1765      63.0    0.017   0.964    0.126   0.136    2020-06-07
TR    2669568      28406    1014.5    0.029   0.998    0.138   0.198    2020-06-30
RU    3159297     151307    5403.8    0.263   0.589    0.202   0.138    2020-07-20
BY     194284      25813     921.9    0.138   0.889    0.214   0.142    2020-05-08
AL      58316       5705     203.8    0.333   0.642    0.229   0.171    2020-09-27
AE     207822      14357     512.8    0.077   0.229    0.232   0.215    2020-04-14
NI       6046       3527     135.7    0.171   0.772    0.302   0.166    2020-07-07
SY       4931       1961      70.0    0.188   0.905    0.501   0.181    2020-08-15
SA     331359      33103    1182.2    0.468   0.539    1.109   0.142    2020-04-12
GE     227420      10763     384.4    0.794   0.995    1.660   0.196    2020-09-17
IR    1225142      52172    1863.3    0.198   0.968    2.851   0.144    2020-03-30
HR     210837       1205      60.2    0.267   0.893    3.236   0.278    2020-03-28
NE     777902       3961     141.5    0.102   0.970    3.673   0.116    2020-06-04
SN      19140       2541      90.8    0.081   0.988    3.715   0.218    2020-05-12
DK     164116       2844     101.6    0.032   0.973    4.027   0.206    2020-04-26
RS     337923       6484     231.6    0.134   0.957    4.169   0.174    2020-04-13
NZ       2164        621      69.0    0.444   0.901    4.315   0.306    2020-03-31
CA     581428      27355     977.0    0.118   0.999    4.416   0.180    2020-05-10
CR     169321       4111     146.8    0.040   0.969    5.012   0.207    2020-06-10
AU      28430       5417     246.2    0.114   0.900    5.070   0.205    2020-03-21
PA     246790       5139     183.5    0.123   0.898    5.188   0.186    2020-04-20
AR    1613911       3024     108.0    0.016   0.752    5.309   0.208    2020-03-31
PL    1294878      11314     404.1    0.067   0.995    5.370   0.048    2020-07-07
TH       6884       1539      96.2    0.289   0.986    5.370   0.256    2020-03-26
NG      87511      15965     570.2    0.006   0.844    5.754   0.163    2020-06-29
MM     124630      34583    1235.1    0.042   0.993    5.821   0.157    2020-11-27
KW     150584      18199     650.0    0.017   0.631    5.888   0.178    2020-05-31
IS       5845        825      68.8    0.325   0.996    5.957   0.348    2020-03-25
ME      48247       2479      88.5    0.135   0.984    5.957   0.145    2020-07-11
IL     426016      12364     441.6    0.044   0.999    6.310   0.190    2020-03-25
ET     124264      13330     476.1    0.033   0.652    6.457   0.185    2020-11-30
AT     360815       4457     159.2    0.082   0.979    6.918   0.151    2020-04-03
IN   10266674     215565    7698.8    0.008   0.581    6.998   0.161    2020-05-16
AZ      35274        756      63.0    0.103   0.900    7.674   0.362    2020-04-06
KR      61769       3103     110.8    0.015   0.730    7.762   0.167    2020-03-08
UA    1055047      11643     415.8    0.013   0.903    8.035   0.166    2020-05-05
IT    2107314       5629     201.0    0.007   0.967    8.128   0.105    2020-06-27
HU     322514       2264      80.9    0.060   0.999    8.318   0.222    2020-04-05
PK     479715      52692    1881.9    0.007   0.885    8.318   0.163    2020-10-29
RO     632263      28544    1019.4    0.028   0.900    8.414   0.152    2020-07-12
FI      36653       3307     118.1    0.008   0.940    8.810   0.183    2020-03-19
PE    1015137     115488    4124.6    0.007   0.697    8.810   0.208    2020-07-03
BD     513510      44768    1598.9    0.001   0.717    8.913   0.185    2020-09-05
MK      83329        459      57.4    0.124   1.000    9.441   0.373    2020-04-11
CL     714132      11364     405.9    0.006   0.974    9.441   0.175    2020-03-31
BE     644242       3210     114.6    0.003   0.997    9.550   0.205    2020-06-02
KE      96458       3286     117.4    0.004   0.995   10.233   0.140    2020-05-24
PH     474064       7100     253.6    0.011   0.789   10.233   0.254    2020-05-01
ID     743198       6628     236.7    0.001   0.988   10.351   0.180    2020-03-26
NO       9071       3827     136.7    0.002   0.982   10.715   0.197    2020-03-28
MD     144818       5525     197.3    0.003   0.983   10.839   0.196    2020-05-17
PT     413839       9276     331.3    0.005   0.998   11.220   0.072    2020-06-03
CH     452296       4890     174.6    0.002   0.992   11.220   0.165    2020-04-13
CO    1642775       7786     278.1    0.000   0.761   11.350   0.183    2020-04-12
MY     113010       3858     137.8    0.002   0.941   12.162   0.201    2020-03-25
OM      73791       3849     137.5    0.001   0.910   12.445   0.200    2020-04-19
MX    1426094      12994     464.1    0.004   0.980   13.490   0.089    2020-03-29
GB    2519031      24721     882.9    0.001   0.617   14.289   0.119    2020-07-23
CZ     732174       4203     150.1    0.001   0.983   14.791   0.167    2020-04-01
LU      46415       1675      98.5    0.051   0.909   14.791   0.267    2020-03-24
HN     122763       4355     155.5    0.009   0.978   15.311   0.173    2020-05-11
HT       8925       3361     120.0    0.006   0.865   16.788   0.172    2020-06-04
DO     153585      14733     526.2    0.000   0.936   17.378   0.126    2020-09-14
SE     454758      11023     393.7    0.002   0.994   17.783   0.080    2020-03-19
IE      91779       4550     162.5    0.000   0.912   18.408   0.192    2020-04-30
LV      33484       4491     160.4    0.001   0.971   19.275   0.182    2020-10-08
ES    1930146       9341     333.6    0.002   0.993   19.953   0.030    2020-06-01
GT      99765       8271     295.4    0.000   0.915   22.646   0.129    2020-05-19
UZ      77126       1095      78.2    0.010   0.970   27.542   0.244    2020-04-12
DE    1719737      12047     430.2    0.000   0.970   29.512   0.018    2020-05-31
SD      23316       5292     189.0    0.000   0.920   35.075   0.123    2020-05-21
PF       1728       1070     107.0    0.009   0.948   36.308   0.220    2020-09-04
EC     226195       9316     332.7    0.000   0.536   75.858   0.119    2020-03-25
CN      44653      43366    2409.2    0.000   0.977   80.353   0.216    2020-01-25
BR    7675973      35471    1266.8    0.000   0.964   87.096   0.018    2020-03-22
FR    2621191      15134     540.5    0.000   0.994  101.158   0.081    2020-05-16
US   19005793     424541   15162.2    0.000   0.957  130.317   0.000    2020-03-12


==> anc/phi_N_28days_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of 28-day SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of 28-day subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: start_date  [yyyy-mm-dd]  date at which sequence starts
DZ     123272       9471     338.2    0.016   0.720    0.050   0.162    2020-08-18
TR    4955594      28406    1014.5    0.029   0.998    0.138   0.163    2020-06-30
AE     529220      80778    2884.9    0.012   0.074    0.151   0.184    2020-12-30
BY     363732      25813     921.9    0.138   0.889    0.214   0.191    2020-05-08
AL     131419       5705     203.8    0.333   0.642    0.229   0.258    2020-09-27
RU    4792354     151593    5414.0    0.362   0.851    0.240   0.136    2020-07-19
SA     422316       9309     332.5    0.540   0.783    0.427   0.143    2021-02-01
SY      23121       1961      70.0    0.188   0.905    0.501   0.181    2020-08-15
IR    2591609     184645    6594.5    0.137   0.412    1.514   0.165    2021-01-15
GE     315913      10763     384.4    0.794   0.995    1.660   0.204    2020-09-17
HR     339412       1205      60.2    0.267   0.893    3.236   0.278    2020-03-28
NE    1563839       3606     128.8    0.095   0.988    3.388   0.209    2020-06-04
CA    1266249      27557     984.2    0.167   0.864    3.467   0.166    2020-05-10
SN      40544       2541      90.8    0.081   0.988    3.715   0.218    2020-05-12
NZ       2637        759      69.0    0.098   0.878    3.846   0.258    2020-03-29
DK     257182       2844     101.6    0.032   0.973    4.027   0.194    2020-04-26
MM     142874      12770     456.1    0.218   0.975    4.467   0.147    2021-01-06
CD      30130       3082     110.1    0.039   0.932    4.519   0.193    2020-05-12
PL    2811951       8639     308.5    0.070   0.803    4.842   0.085    2020-06-13
CR     260535       4111     146.8    0.040   0.969    5.012   0.153    2020-06-10
BD     767338      16803     600.1    0.008   0.666    5.012   0.186    2021-02-15
KW     280536      39133    1397.6    0.061   0.811    5.070   0.159    2021-04-07
TH      74921       1539      96.2    0.289   0.986    5.370   0.256    2020-03-26
PS     299736      12735     454.8    0.044   0.919    5.495   0.189    2020-08-13
NG     165273      15965     570.2    0.006   0.844    5.754   0.245    2020-06-29
IS       6498        825      68.8    0.325   0.996    5.957   0.348    2020-03-26
IL     838848      11907     425.2    0.055   0.999    6.531   0.150    2020-03-27
GR     352027       1663      72.3    0.031   0.985    6.531   0.204    2020-03-20
RS     695875       7597     271.3    0.051   0.948    7.161   0.257    2020-04-01
AZ     323841        756      63.0    0.103   0.900    7.674   0.362    2020-04-06
IT    4070548       5629     201.0    0.007   0.967    8.128   0.187    2020-06-27
AT     626239       4007     143.1    0.002   0.996    8.318   0.180    2020-04-04
AR    3071496       4563     163.0    0.017   0.986    8.318   0.062    2020-04-17
PK     841636      52692    1881.9    0.007   0.885    8.318   0.181    2020-10-28
RO    1060895      28544    1019.4    0.028   0.900    8.414   0.196    2020-07-12
KR     125519       2923     104.4    0.015   0.852    8.610   0.171    2020-03-09
MA     512656       4518     161.4    0.002   0.748    8.710   0.194    2020-04-14
PA     365975       6640     237.1    0.027   0.990    8.810   0.232    2020-05-05
UA    2146121      12369     441.8    0.030   0.999    8.810   0.119    2020-04-27
KE     161393       3286     117.4    0.014   0.999    8.913   0.232    2020-05-24
AF      60797       4253     151.9    0.008   0.962    9.550   0.238    2020-04-15
MK     153137        459      57.4    0.092   1.000    9.661   0.363    2020-04-11
PE    1818689     101277    3617.0    0.002   0.404    9.772   0.143    2020-06-24
BE    1003746      10655     380.5    0.009   0.898    9.772   0.157    2020-04-28
PH    1073555       7100     253.6    0.011   0.789   10.233   0.185    2020-05-01
ID    1691658       6628     236.7    0.001   0.988   10.351   0.185    2020-03-26
FI      87806       3039     108.5    0.006   0.893   10.471   0.193    2020-03-21
MD     251820       5525     197.3    0.003   0.983   10.839   0.229    2020-05-17
PT     838263       9246     330.2    0.005   0.999   11.220   0.169    2020-06-03
UZ      92724        911      91.1    0.023   0.887   11.220   0.367    2020-04-12
CH     667380       4890     174.6    0.002   0.992   11.220   0.165    2020-04-13
CO    2934611      22520     804.3    0.002   0.987   12.023   0.123    2020-05-05
MY     424376       3858     137.8    0.002   0.941   12.162   0.201    2020-03-25
OM     198572       3849     137.5    0.001   0.910   12.445   0.192    2020-04-19
NO     114905       5270     188.2    0.008   1.000   13.335   0.174    2020-03-17
MX    2355985      12994     464.1    0.004   0.980   13.490   0.078    2020-03-29
AU      29884       5622     244.4    0.006   0.919   13.964   0.203    2020-03-20
HU     785967       2264      80.9    0.061   0.998   14.289   0.155    2020-04-05
SE     995595      10563     377.2    0.016   0.990   16.982   0.242    2020-03-18
ET     260139       4517     161.3    0.001   0.998   16.982   0.159    2020-06-01
DO     268561      14733     526.2    0.000   0.936   17.378   0.197    2020-09-15
CL    1222949      46399    1657.1    0.003   0.836   17.579   0.168    2020-09-15
LV     120736       4491     160.4    0.001   0.971   19.275   0.205    2020-10-08
HN     216984      15417     550.6    0.001   0.993   19.498   0.138    2020-07-29
LU      69198       2348     130.4    0.015   0.997   19.498   0.245    2020-03-24
SD      34082       4294     153.4    0.000   0.902   19.724   0.168    2020-06-02
CZ    1641462       3824     136.6    0.001   0.996   20.654   0.227    2020-04-03
IE     251087       4858     173.5    0.001   0.995   20.654   0.125    2020-04-29
GB    4446431      19961     712.9    0.000   0.985   20.654   0.162    2020-07-07
HT      13149       3222     115.1    0.001   0.745   22.387   0.167    2020-06-09
ES    3636015       9241     330.0    0.002   0.989   23.174   0.195    2020-05-31
JO     717033      30044    1073.0    0.000   0.952   25.410   0.196    2020-12-31
DE    3484755      11756     419.9    0.000   0.914   27.227   0.064    2020-06-21
NA      49323        805      61.9    0.001   0.951   27.227   0.159    2020-07-08
IN   21077410     368470   13159.6    0.000   0.951   28.510   0.114    2020-06-02
BR   14930183      35637    1272.8    0.000   0.979   81.283   0.000    2020-03-22
US   32557444     443584   15842.3    0.000   0.992  104.713   0.018    2020-03-12
EC     404114       9677     345.6    0.000   0.538  114.815   0.133    2020-03-26
FR    5842065      20001     714.3    0.000   0.991  139.637   0.095    2020-05-02
CN     102572      40994    1464.1    0.000   0.672  199.526   0.175    2020-02-10


==> anc/phi_N_full.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of full SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of full subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: p_cluster_logmedian [%f]  same as col 6, but log median model
# Column 10: cluster_logmedian   [%f]  same as col 7, but log median model
# Column 11: stderrlog10cluster_logmedian  [%f]  same as col 8, but log median model
# Column 12: p_cluster_negbin [%f]  given the optimal omega value, KS probability of consistency
# Column 13: cluster_negbin   [%f]  optimal omega value
# Column 14: stderrlog10cluster_negbin  [%f]  log10 standard error in omega (bootstrap)
# Column 15: start_date  [yyyy-mm-dd]  date at which sequence starts
# Column 16: dip  [%f] dip (fraction on a 7-day time scale
# Column 17: p_cluster_bidays [%f]  given the optimal omega value, KS probability of consistency
# Column 18: cluster_bidays   [%f]  optimal omega value
# Column 19: stderrlog10cluster_bidays  [%f]  log10 standard error in omega (bootstrap)
# Column 20: p_cluster_tridays [%f]  given the optimal omega value, KS probability of consistency
# Column 21: cluster_tridays   [%f]  optimal omega value
# Column 22: stderrlog10cluster_tridays  [%f]  log10 standard error in omega (bootstrap)
NI       6046       3527     135.7    0.171   0.772    0.302   0.166    0.662    0.302   0.189     0.171   0.00064   1.262   2020-07-07   1.01     0.626    0.501   1.422    0.939   14.791   0.458
SY       4931       2149      71.6    0.293   0.923    0.582   0.156    0.920    0.582   0.172     0.293   0.00064   1.189   2020-08-13   0.96     0.765    0.257   1.372    0.394    0.001   1.412
TJ      13062       5737     100.6    0.165   0.761    0.631   0.111    0.784    0.668   0.115     0.164   0.00064   1.111   2020-05-12   0.90     0.206    0.001   1.236    0.673    0.479   1.134
DZ      99610      99156     358.0    0.005   0.169    0.646   0.051    0.129    0.624   0.060     0.005   0.00064   0.926   2020-03-29   1.01     0.900    1.216   0.225    0.999    2.851   0.123
BY     194284     193722     717.5    0.015   0.533    1.698   0.045    0.404    1.567   0.058     0.461   0.57544   0.292   2020-04-06   1.01     0.810    3.162   0.124    0.722    4.571   0.147
HR     210837       1205      60.2    0.267   0.893    3.236   0.278    0.893    3.236   0.286     0.702   1.02329   0.977   2020-03-28   0.95     0.997    6.026   0.467    0.988    2.018   1.419
AL      58316      56425     290.9    0.002   0.438    3.273   0.058    0.412    3.273   0.068     0.301   1.79887   0.148   2020-06-21   1.08     0.963    3.388   0.154    0.860    7.499   0.166
NZ       2164        621      69.0    0.444   0.901    4.315   0.306    0.936    4.315   0.440     0.858   1.18850   1.206   2020-03-31   1.02   -99.900  -99.900 -99.900  -99.900  -99.900 -99.900
AU      28430       5417     246.2    0.114   0.900    5.070   0.205    0.902    5.689   0.211     0.872   3.54813   0.683   2020-03-21   1.04     0.857   32.359   0.344    0.833   60.256   0.466
TH       6884       1539      96.2    0.289   0.986    5.370   0.256    0.988    5.370   0.304     0.965   3.80189   0.357   2020-03-26   1.24     0.939    2.455   1.269    0.778   41.210   0.959
DK     164116      10683     152.6    0.000   0.968    5.559   0.102    0.983    5.559   0.114     0.930   4.46684   0.133   2020-03-16   1.13     0.907    6.026   0.187    0.983   16.406   0.246
IS       5845        825      68.8    0.325   0.996    5.957   0.348    0.995    5.957   0.330     0.955   4.26580   0.318   2020-03-25   1.02     0.966    4.677   0.829  -99.900  -99.900 -99.900
ME      48247       2479      88.5    0.135   0.984    5.957   0.145    0.964    5.559   0.252     0.981   5.30884   0.234   2020-07-11   1.08     0.959   11.614   0.317    0.906   14.622   0.460
SA     331359     330592    1806.5    0.000   0.914    6.310   0.090    0.841    6.166   0.065     0.834   4.89779   0.111   2020-03-25   1.22     0.775   14.454   0.138    0.580   27.542   0.139
TR    2669568     459387    1867.4    0.000   0.202    6.457   0.057    0.162    6.095   0.051     0.157   5.06991   0.081   2020-03-24   0.98     0.366   16.596   0.098    0.407   25.410   0.124
RU    3159297    3158639   11240.7    0.000   0.240    7.244   0.067    0.191    7.079   0.062     0.222   6.02560   0.079   2020-03-26   1.05     0.575   16.982   0.097    0.828   30.903   0.100
AZ      35274        756      63.0    0.103   0.900    7.674   0.362    0.914   10.351   0.330     0.566   9.88553   0.372   2020-04-06   1.00     0.966    8.710   0.855  -99.900  -99.900 -99.900
AE     207822     207211     750.8    0.000   0.419    7.943   0.082    0.372    7.328   0.061     0.204   6.16595   0.086   2020-03-31   1.00     0.569   14.791   0.119    0.814   26.607   0.112
RS     337923      10500     184.2    0.001   0.994    8.035   0.147    0.969    8.035   0.152     0.909   7.16143   0.127   2020-03-29   1.05     0.978   13.964   0.189    0.886   26.915   0.265
HU     322514       2320      80.0    0.024   0.999    8.318   0.187    0.956    8.414   0.177     0.899   7.16143   0.228   2020-04-05   0.94     0.851   28.184   0.238    0.998   12.303   0.478
SN      19140       9411     100.1    0.000   0.959    9.226   0.102    0.917   12.023   0.099     0.504   8.70964   0.122   2020-05-01   0.96     0.829   10.233   0.159    0.981   15.668   0.180
MK      83329        459      57.4    0.124   1.000    9.441   0.373    1.000    9.441   0.352     0.998   8.03526   0.343   2020-04-11   1.82   -99.900  -99.900 -99.900  -99.900  -99.900 -99.900
KR      61769       8976     236.2    0.006   0.945    9.886   0.143    0.938    9.886   0.139     0.873   8.41395   0.157   2020-02-27   0.91     0.711   28.510   0.265    0.713   46.774   0.326
IL     426016      15057     327.3    0.001   0.996   10.471   0.138    0.991   12.162   0.111     0.953   9.01571   0.180   2020-03-23   1.08     0.711   30.200   0.244    0.901   61.660   0.272
AT     360815      14104     320.5    0.002   0.963   11.220   0.178    0.952   11.092   0.159     0.828   8.51138   0.186   2020-03-18   0.96     0.996   37.154   0.243    0.911   75.858   0.247
NO       9071       6298     157.4    0.000   0.998   12.162   0.131    0.975   12.023   0.154     0.940  12.44515   0.172   2020-03-17   0.68     0.984   38.905   0.259    0.890   27.542   0.267
MY     113010       4559     130.3    0.000   0.995   12.162   0.167    0.987   12.162   0.145     0.919  11.48154   0.176   2020-03-22   0.98     0.962   10.593   0.311    0.600   41.687   0.333
FI      36653       5709     107.7    0.000   0.999   12.303   0.177    0.996   12.023   0.119     0.948   8.22243   0.138   2020-03-17   0.76     0.996   36.308   0.198    0.960   10.471   0.248
IR    1225142    1222220    4047.1    0.000   0.821   12.735   0.057    0.581   11.614   0.050     0.706  11.35011   0.077   2020-03-05   1.01     0.898   33.884   0.094    0.996   68.391   0.142
LU      46415       1675      98.5    0.051   0.909   14.791   0.267    0.898   14.791   0.300     0.472   2.34423   0.928   2020-03-24   1.12     0.914   92.257   0.384    0.829   16.982   0.575
CZ     732174       6700     163.4    0.000   0.989   19.055   0.123    0.964   19.055   0.153     0.759  25.40973   0.171   2020-03-22   0.78     0.924   47.315   0.249    0.756   35.075   0.311
MM     124630     123711    1022.4    0.000   0.916   19.275   0.098    0.876   21.878   0.091     0.724  22.38721   0.117   2020-09-02   1.05     0.976   33.884   0.154    0.840   43.652   0.180
GE     227420     224662    2119.5    0.000   0.314   19.724   0.081    0.239   17.783   0.080     0.293  15.48817   0.119   2020-09-17   0.93     0.591   59.566   0.157    0.945   84.140   0.214
HT       8925       5429     129.3    0.000   0.748   22.387   0.176    0.692   19.275   0.153     0.395  12.02264   0.185   2020-05-23   0.79     0.944   63.096   0.188    0.936   31.623   0.287
NG      87511      86529     343.4    0.000   0.822   22.909   0.067    0.748   22.909   0.070     0.386  21.37962   0.070   2020-04-24   0.90     0.772   35.075   0.109    0.974   39.355   0.138
ET     124264     123296     592.8    0.000   0.834   22.909   0.090    0.744   19.724   0.073     0.388  16.78804   0.079   2020-05-30   0.86     0.520   31.989   0.116    0.986   34.674   0.125
KW     150584     149674     562.7    0.000   0.668   22.909   0.076    0.554   23.714   0.081     0.201  19.27525   0.072   2020-04-10   1.10     0.858   40.738   0.103    0.870   33.113   0.110
UZ      77126       1095      78.2    0.010   0.970   27.542   0.244    0.968   27.542   0.213     0.781  24.83133   0.262   2020-04-12   1.09     0.559   48.978   0.274  -99.900  -99.900 -99.900
BD     513510     512498    1963.6    0.000   0.732   29.512   0.048    0.683   27.861   0.047     0.530  26.00160   0.073   2020-04-15   1.00     0.846   67.608   0.113    0.936   53.088   0.136
PA     246790     246116     879.0    0.000   0.874   30.549   0.055    0.705   29.174   0.055     0.537  26.60725   0.069   2020-03-27   0.98     0.526   50.699   0.105    0.740   48.417   0.102
IE      91779      23678     364.3    0.000   0.937   30.549   0.118    0.881   35.075   0.110     0.643  28.84032   0.117   2020-03-24   0.96     0.943   29.512   0.219    0.709  104.713   0.234
ID     743198     742513    2633.0    0.000   0.959   31.261   0.057    0.902   31.261   0.060     0.644  26.00160   0.060   2020-03-25   1.03     0.727   81.283   0.122    0.724  107.152   0.111
CL     714132     104527    1472.2    0.000   0.947   32.359   0.117    0.897   29.512   0.112     0.724  25.11886   0.116   2020-03-23   1.08     0.956   69.183   0.187    0.996   85.114   0.238
NE     777902     777098    5756.3    0.000   0.682   33.497   0.076    0.735   23.442   0.075     0.572  28.18383   0.126   2020-03-14   0.94     0.650  103.514   0.122    0.537  120.226   0.177
PK     479715     478931    1692.3    0.000   0.928   35.481   0.067    0.816   35.075   0.055     0.695  31.98895   0.068   2020-03-24   1.13     0.669   50.119   0.103    0.985   70.795   0.125
PF       1728       1070     107.0    0.009   0.948   36.308   0.220    0.949   36.308   0.189     0.873  50.69907   0.287   2020-09-04   1.00     0.649  107.152   0.487  -99.900  -99.900 -99.900
KE      96458      95266     429.1    0.000   0.661   38.459   0.093    0.543   38.019   0.087     0.339  41.20975   0.070   2020-05-24   1.00     0.370   68.391   0.124    0.680   53.088   0.128
CH     452296      29447     499.1    0.000   0.997   38.905   0.110    0.981   34.277   0.123     0.884  36.30781   0.142   2020-03-13   1.14     0.828  124.451   0.172    0.683  169.824   0.276
OM      73791      72722     742.1    0.000   0.956   38.905   0.122    0.948   38.905   0.107     0.594  34.27678   0.109   2020-04-18   1.14     0.813   45.709   0.145    0.447   26.607   0.240
CR     169321     167946     819.2    0.000   0.663   39.355   0.077    0.656   38.905   0.066     0.329  33.88442   0.091   2020-06-10   0.99     0.163   85.114   0.137    0.268  206.538   0.125
UA    1055047    1054243    3861.7    0.000   0.577   39.811   0.081    0.624   39.355   0.064     0.331  34.27678   0.068   2020-04-02   1.03     0.420  154.882   0.120    0.215  242.661   0.128
LV      33484      31290     401.2    0.000   0.780   43.152   0.120    0.788   38.459   0.124     0.339  29.51209   0.107   2020-10-07   0.96     0.334  127.350   0.174    0.853  112.202   0.241
PL    1294878    1294244    4557.2    0.000   0.193   45.709   0.057    0.152   40.738   0.084     0.163  40.73803   0.068   2020-03-23   0.86     0.134   77.625   0.105    0.246  130.317   0.112
CA     581428     580341    2029.2    0.000   0.341   47.863   0.058    0.336   47.863   0.050     0.333  40.27170   0.073   2020-03-21   1.00     0.684   54.954   0.122    0.837   56.234   0.125
DO     153585     153004     588.5    0.000   0.718   54.325   0.066    0.491   47.863   0.073     0.132  50.69907   0.070   2020-03-27   0.91     0.319   72.444   0.109    0.976   98.855   0.125
HN     122763     121078     517.4    0.000   0.633   55.590   0.067    0.418   54.325   0.054     0.193  53.08844   0.083   2020-05-08   0.99     0.743   69.984   0.116    0.937  108.393   0.102
RO     632263     630971    2261.5    0.000   0.211   56.234   0.061    0.126   44.157   0.062     0.067  46.23810   0.068   2020-03-28   0.98     0.063  118.850   0.099    0.354  101.158   0.106
MD     144818     143853     534.8    0.000   0.155   58.210   0.085    0.081   43.652   0.067     0.013  42.65795   0.075   2020-04-07   0.94     0.002  162.181   0.101    0.670   74.989   0.107
PT     413839     412819    1443.4    0.000   0.417   60.256   0.065    0.333   58.884   0.060     0.126  42.65795   0.053   2020-03-21   0.95     0.101  199.526   0.103    0.252  120.226   0.112
CO    1642775    1642073    5928.1    0.000   0.493   61.660   0.068    0.505   61.660   0.075     0.309  58.88437   0.067   2020-03-30   0.96     0.443  149.624   0.096    0.942  201.837   0.118
IT    2107314    2106426    6861.3    0.000   0.246   68.391   0.061    0.138   60.256   0.060     0.062  48.41724   0.062   2020-02-29   0.87     0.122  184.077   0.100    0.565  175.792   0.102
SE     454758     453987    1544.2    0.000   0.090   76.736   0.084    0.025   73.282   0.079     0.003  60.95369   0.073   2020-03-13   0.91     0.030  319.890   0.112    0.201  301.995   0.115
SD      23316       8479     163.1    0.000   0.802   78.524   0.142    0.277   49.545   0.137     0.154  72.44360   0.126   2020-05-06   1.13     0.677   36.728   0.213    0.962   29.854   0.299
CN      44653      43366    2409.2    0.000   0.977   80.353   0.216    0.993   80.353   0.232     0.980 114.81536   0.266   2020-01-25   1.04     0.851  384.592   0.376    0.943  495.450   0.416
PH     474064     473261    1696.3    0.000   0.638   87.096   0.056    0.512   78.524   0.089     0.295  72.44360   0.054   2020-03-28   0.88     0.479  139.637   0.099    0.915  118.850   0.101
BE     644242     643843    2267.1    0.000   0.576   97.724   0.062    0.233   97.724   0.071     0.117  66.83439   0.064   2020-03-13   0.93     0.058  208.930   0.100    0.266  162.181   0.106
PE    1015137    1014657    3610.9    0.000   0.136  112.202   0.075    0.109  112.202   0.065     0.046 105.92537   0.062   2020-03-26   0.83     0.691  316.228   0.101    0.996  327.341   0.097
EC     226195      21738     679.3    0.000   0.875  114.815   0.099    0.534  114.815   0.126     0.299  97.72372   0.160   2020-03-24   1.09     0.608  188.365   0.239    0.821   82.224   0.446
AR    1613911    1613221    5845.0    0.000   0.228  121.619   0.066    0.221  116.145   0.071     0.024  84.13951   0.056   2020-03-28   1.12     0.007  221.309   0.092    0.418  248.313   0.114
GB    2519031    2517970    8623.2    0.000   0.648  123.027   0.068    0.538  118.850   0.060     0.620 113.50108   0.072   2020-03-15   1.02     0.428  245.471   0.100    0.634  291.743   0.120
IN   10266674   10265980   36664.2    0.000   0.072  124.451   0.054    0.063  113.501   0.060     0.052 109.64782   0.060   2020-03-27   1.03     0.216  342.768   0.096    0.983  421.697   0.112
GT      99765      98247     638.0    0.000   0.209  138.038   0.072    0.224  138.038   0.081     0.006 108.39269   0.102   2020-05-15   1.10     0.130  331.131   0.120    0.727  169.824   0.163
DE    1719737    1719053    5749.3    0.000   0.598  181.970   0.060    0.295  160.325   0.098     0.067 144.54398   0.076   2020-03-08   0.89     0.023  653.131   0.095    0.643  467.735   0.105
MX    1426094    1425246    5126.8    0.000   0.204  194.984   0.058    0.164  165.959   0.066     0.014 160.32454   0.079   2020-03-29   1.03     0.143  301.995   0.113    0.550  260.016   0.104
FR    2621191    2620065    9129.1    0.000   0.067  441.570   0.080    0.067  441.570   0.084     0.007 421.69650   0.062   2020-03-09   0.78     0.015  582.103   0.105    0.170 1135.011   0.064
ES    1930146    1929066    7971.3    0.000   0.012  484.172   0.100    0.012  484.172   0.084     0.012 316.22777   0.072   2020-03-08   0.98     0.162 1333.521   0.000    0.195 1096.478   0.069
US   19005793   19004588   64422.3    0.000   0.991  645.654   0.054    0.914  595.662   0.065     0.977 623.73484   0.073   2020-03-12   1.03     0.276 1995.262   0.000    0.936 1995.262   0.000
BR    7675973    7674845   26929.3    0.000   0.000 1566.751   0.000    0.000 1566.751   0.000     0.000 1927.52491   0.000   2020-03-22   1.00     0.000 1995.262   0.000    0.008 1995.262   0.000


==> anc/phi_N_full_jhu.dat <==
# Project title: Anti-clustering in the national SARS-CoV-2 daily infection counts
# Git commit (that produced this dataset): eb46500
# Git repository: https://codeberg.org/boud/subpoisson
# Pre-print: https://arXiv.org/abs/abs/2007.11779
# DOI (Zenodo): https://doi.org/10.5281/zenodo.4765705
#
# This data set is not copyrightable [1][2][3].
# Attribution would be appreciated. :)
# If necessary, you may consider the following to be the copyright terms:
# Copyright (C) 2021 Boud Roukema (boud astro.uni.torun.pl)
# This dataset is available under Creative Commons Public Domain (CC0).
# License URL: https://creativecommons.org/publicdomain/zero/1.0/
#
# [1] https://www.gnu.org/licenses/license-list.html#ODbl
# [2] https://law.stackexchange.com/questions/11359/can-you-copyright-data
# [3] https://web.archive.org/web/20160304123939/http://www.lib.umich.edu/copyright/facts-and-data
#
# Analysis of full SARS-CoV-2 daily infection count sequences
# Column 1: XX   [%2s]  country ISO 3166-1 alpha-2 code (no territorial jurisdiction claims)
# Column 2: N_total  [%d]  total number of infections ignoring threshold
# Column 3: N_total  [%d]  total number of infections of full subsequence
# Column 4: n_i_mean  [%f]  mean number of daily infections
# Column 5: p_KS_0    [%f]  KS probability of consistency with Poisson distribution
# Column 6: p_cluster [%f]  given the optimal phi_i value, KS probability of consistency
# Column 7: cluster   [%f]  optimal phi_i value
# Column 8: stderrlog10cluster   [%f]  log10 standard error in phi_i (bootstrap)
# Column 9: p_cluster_logmedian [%f]  same as col 6, but log median model
# Column 10: cluster_logmedian   [%f]  same as col 7, but log median model
# Column 11: stderrlog10cluster_logmedian  [%f]  same as col 8, but log median model
# Column 12: p_cluster_negbin [%f]  given the optimal omega value, KS probability of consistency
# Column 13: cluster_negbin   [%f]  optimal omega value
# Column 14: stderrlog10cluster_negbin  [%f]  log10 standard error in omega (bootstrap)
# Column 15: start_date  [yyyy-mm-dd]  date at which sequence starts
# Column 16: dip  [%f] dip (fraction on a 7-day time scale
# Column 17: p_cluster_bidays [%f]  given the optimal omega value, KS probability of consistency
# Column 18: cluster_bidays   [%f]  optimal omega value
# Column 19: stderrlog10cluster_bidays  [%f]  log10 standard error in omega (bootstrap)
# Column 20: p_cluster_tridays [%f]  given the optimal omega value, KS probability of consistency
# Column 21: cluster_tridays   [%f]  optimal omega value
# Column 22: stderrlog10cluster_tridays  [%f]  log10 standard error in omega (bootstrap)
SY      23121       2149      69.3    0.485   0.942    0.716   0.163    0.937    0.716   0.176     0.484   0.00064   1.272   2020-08-12   0.95     0.829    0.001   1.403    0.741    1.245   1.329
DZ     123272     122818     304.8    0.040   0.186    0.977   0.057    0.204    1.000   0.078     0.040   0.00064   0.891   2020-03-29   1.44     0.830    1.531   0.128    0.967    3.020   0.114
HR     339412       1205      60.2    0.267   0.893    3.236   0.278    0.893    3.236   0.286     0.702   1.02329   0.977   2020-03-28   0.95     0.997    6.026   0.467    0.988    2.018   1.419
SA     422316     421754    1033.7    0.000   0.834    3.673   0.062    0.655    3.548   0.060     0.616   2.42661   0.069   2020-03-24   0.91     0.755    9.120   0.089    0.947    9.550   0.094
NZ       2637        759      69.0    0.098   0.878    3.846   0.258    0.889    4.677   0.328     0.900   3.63078   0.458   2020-03-29   1.05     0.557    2.317   1.202  -99.900  -99.900 -99.900
AL     131419     129528     406.0    0.000   0.156    4.898   0.056    0.165    4.898   0.048     0.085   3.75837   0.081   2020-06-21   0.95     0.353    7.499   0.094    0.893   11.749   0.129
TH      74921       1539      96.2    0.289   0.986    5.370   0.256    0.988    5.370   0.304     0.965   3.80189   0.357   2020-03-26   1.24     0.939    2.455   1.269    0.778   41.210   0.959
DK     257182      10684     152.6    0.000   0.968    5.559   0.088    0.993    5.559   0.124     0.905   5.49541   0.142   2020-03-16   1.13     0.896    5.309   0.201    0.983   16.406   0.255
IS       6498        825      68.8    0.325   0.996    5.957   0.348    0.995    5.957   0.330     0.955   4.26580   0.318   2020-03-26   1.02     0.966    4.677   0.829  -99.900  -99.900 -99.900
GR     352027       1663      72.3    0.031   0.985    6.531   0.204    0.919    5.433   0.182     0.666   5.49541   0.267   2020-03-20   0.82     0.777    9.441   0.364    0.961   14.454   0.375
BY     363732     363170     919.4    0.000   0.012    6.918   0.057    0.012    6.457   0.057     0.009   5.12861   0.068   2020-04-06   0.97     0.057   20.417   0.083    0.167   19.724   0.099
AZ     323841        756      63.0    0.103   0.900    7.674   0.362    0.914   10.351   0.330     0.566   9.88553   0.372   2020-04-06   1.00     0.966    8.710   0.855  -99.900  -99.900 -99.900
CD      30130       6582     111.6    0.000   0.944    8.414   0.109    0.886    8.414   0.125     0.729   4.67735   0.182   2020-05-07   1.11     0.822   20.184   0.279    0.971   26.607   0.249
HU     785967       2320      80.0    0.024   0.995    9.226   0.254    0.985   14.289   0.209     0.911   6.99842   0.226   2020-04-05   0.88     0.851   28.184   0.238    0.998   12.303   0.478
SN      40544       9411     100.1    0.000   0.959    9.226   0.102    0.917   12.023   0.099     0.504   8.70964   0.122   2020-05-01   0.96     0.829   10.233   0.159    0.981   15.668   0.180
AE     529220     528609    1318.2    0.000   0.146    9.441   0.054    0.130    8.128   0.060     0.064   6.99842   0.067   2020-03-31   1.09     0.345   16.406   0.086    0.698   28.840   0.117
MK     153137        459      57.4    0.092   1.000    9.661   0.363    1.000    9.550   0.361     0.998   9.22571   0.455   2020-04-11   1.82   -99.900  -99.900 -99.900  -99.900  -99.900 -99.900
RU    4792354    4791696   11802.2    0.000   0.314   10.116   0.065    0.264    9.441   0.059     0.256   8.81049   0.056   2020-03-26   0.95     0.554   21.135   0.088    0.836   30.903   0.123
UZ      92724        911      91.1    0.023   0.887   11.220   0.367    0.865   11.092   0.254     0.706  12.16186   0.418   2020-04-12   0.94     0.987   52.481   0.419  -99.900  -99.900 -99.900
MA     512656       6915     125.7    0.000   1.000   11.350   0.139    0.999   11.885   0.122     0.958   9.54993   0.155   2020-04-01   0.80     0.364   38.019   0.195    0.930   28.184   0.278
IR    2591609    2588687    6062.5    0.000   0.334   11.614   0.050    0.174   10.000   0.076     0.246   9.66051   0.064   2020-03-05   0.89     0.954   37.154   0.084    0.981   74.131   0.115
MY     424376       4559     130.3    0.000   0.995   12.162   0.167    0.987   12.162   0.145     0.919  11.48154   0.176   2020-03-22   0.98     0.962   10.593   0.311    0.600   41.687   0.333
AT     626239      14513     315.5    0.000   0.980   13.490   0.133    0.974   17.579   0.171     0.953  12.02264   0.172   2020-03-17   1.09     0.706   14.962   0.222    0.992   52.481   0.293
RS     695875      10500     184.2    0.000   0.975   13.804   0.157    0.926   10.351   0.169     0.767   9.44061   0.135   2020-03-29   1.01     0.984   14.289   0.188    0.886   26.915   0.265
AU      29884       5622     244.4    0.006   0.919   13.964   0.203    0.781   12.589   0.237     0.759  10.35142   0.234   2020-03-20   0.87     0.887   66.069   0.342    0.915   46.238   0.447
ET     260139       4878     157.4    0.003   1.000   14.791   0.188    1.000   14.791   0.182     0.999  15.13561   0.225   2020-05-30   1.13     0.873   47.863   0.276    0.995   34.674   0.432
NE    1563839      50028     438.8    0.000   0.883   15.311   0.066    0.872   16.406   0.100     0.581  13.64583   0.102   2020-03-14   0.99     0.515   33.113   0.157    0.842   33.113   0.189
KR     125519       8976     230.2    0.004   0.979   16.218   0.163    0.915   16.218   0.179     0.946  13.18257   0.189   2020-02-27   0.87     0.895   29.512   0.273    0.941   33.497   0.313
IL     838848      15227     331.0    0.000   1.000   16.596   0.191    0.998   16.596   0.202     0.902  15.84893   0.155   2020-03-23   1.08     0.847   53.088   0.204    0.898   60.256   0.293
NO     114905       6130     157.2    0.000   0.986   16.788   0.176    0.961   22.646   0.131     0.953  14.96236   0.178   2020-03-17   0.99     0.944   30.200   0.284    0.987   18.836   0.278
FI      87806       5562     107.0    0.000   0.969   17.179   0.163    0.914   14.962   0.141     0.679  12.88250   0.154   2020-03-20   0.98     0.925   16.406   0.240    0.846    8.810   0.238
MM     142874     140385     894.2    0.000   0.907   18.836   0.073    0.918   18.408   0.072     0.827  17.98871   0.096   2020-09-02   0.85     0.991   19.724   0.148    0.817   24.831   0.159
LU      69198       2348     130.4    0.015   0.997   19.498   0.245    0.997   19.498   0.232     0.998  22.13095   0.238   2020-03-24   0.76     0.950   21.135   0.421    0.862   24.266   0.387
KW     280536     279626     715.2    0.000   0.783   19.724   0.067    0.648   16.596   0.056     0.270  14.12538   0.067   2020-04-10   0.90     0.624   39.811   0.108    0.951   26.607   0.109
TR    4955594    4953722   12171.3    0.000   0.024   19.953   0.070    0.013   19.275   0.060     0.008  16.98244   0.066   2020-03-25  -0.20     0.093   60.256   0.100    0.090  109.648   0.152
AF      60797      35999     330.3    0.000   0.881   21.380   0.092    0.802   23.442   0.119     0.713  23.71374   0.125   2020-04-14   1.11     0.600   20.184   0.156    0.957   16.406   0.195
PS     299736     298354     950.2    0.000   0.667   22.131   0.067    0.650   19.953   0.090     0.533  19.95262   0.066   2020-06-26   0.83     0.671   57.544   0.112    0.977   50.119   0.106
BD     767338     766326    1985.3    0.000   0.582   26.303   0.062    0.449   26.303   0.054     0.254  24.26610   0.054   2020-04-15   1.00     0.267   90.157   0.096    0.977   57.544   0.105
NG     165273     163703     447.3    0.000   0.542   26.303   0.070    0.422   25.119   0.092     0.235  21.62719   0.059   2020-04-24   1.04     0.346   53.088   0.105    0.955   35.075   0.080
NA      49323        805      61.9    0.001   0.951   27.227   0.159    0.518   53.088   0.131     0.177  40.27170   0.305   2020-07-08   0.53     0.898   19.055   0.844  -99.900  -99.900 -99.900
CZ    1641462       7341     163.1    0.000   0.986   27.861   0.112    0.983   29.174   0.088     0.696  31.26079   0.164   2020-03-18   1.07     0.869   44.157   0.232    0.807   54.954   0.278
IE     251087      23678     364.3    0.000   0.965   29.512   0.120    0.929   27.861   0.104     0.909  25.70396   0.128   2020-03-24   1.10     0.939   58.884   0.192    0.699  123.027   0.239
HT      13149       5429     129.3    0.000   0.770   33.113   0.148    0.742   33.113   0.170     0.346  19.27525   0.153   2020-05-26   0.87     0.920   68.391   0.200    0.854   38.019   0.325
BE    1003746      60236     602.4    0.000   0.854   35.075   0.060    0.784   30.903   0.109     0.425  34.27678   0.111   2020-03-13   1.12     0.712   38.905   0.181    0.732  103.514   0.175
OM     198572      78090     750.9    0.000   0.970   36.308   0.128    0.941   36.308   0.115     0.576  34.27678   0.133   2020-04-18   0.96     0.889   46.238   0.139    0.714   35.892   0.167
SD      34082       9426     142.8    0.000   0.631   37.584   0.131    0.429   30.549   0.132     0.056  36.30781   0.127   2020-05-06   0.92     0.839   33.497   0.178    0.842   25.119   0.268
PA     365975     365301     904.2    0.000   0.811   43.652   0.060    0.812   40.738   0.068     0.231  42.16965   0.073   2020-03-28   1.02     0.313   68.391   0.102    0.896   58.210   0.127
CH     667380      29653     502.6    0.000   0.802   44.157   0.112    0.765   44.157   0.133     0.272  44.66836   0.143   2020-03-13   1.24     0.873   65.313   0.202    0.902   88.105   0.294
KE     161393     160201     461.7    0.000   0.499   44.668   0.056    0.246   45.186   0.055     0.108  41.68694   0.060   2020-05-24   0.97     0.028   94.406   0.102    0.470   68.391   0.127
SE     995595      83187     495.2    0.000   0.395   45.709   0.056    0.339   38.019   0.076     0.157  36.30781   0.095   2020-03-13   0.93     0.326  184.077   0.105    0.372  186.209   0.135
PK     841636     840860    2050.9    0.000   0.284   49.545   0.073    0.272   50.119   0.067     0.241  43.65158   0.061   2020-03-22   0.97     0.644   73.282   0.110    0.944  121.619   0.131
CR     260535     128043     780.8    0.000   0.328   54.325   0.087    0.328   52.481   0.091     0.234  37.58374   0.092   2020-06-10   1.01     0.064   52.481   0.128    0.373  263.027   0.168
ID    1691658    1690972    4154.7    0.000   0.991   56.234   0.072    0.956   55.590   0.050     0.606  43.15191   0.065   2020-03-25   1.01     0.461  113.501   0.093    0.800  133.352   0.131
GE     315913     313155    1355.6    0.000   0.048   58.884   0.055    0.039   55.590   0.089     0.016  56.23413   0.081   2020-09-17   0.79     0.238   75.858   0.128    0.780   70.795   0.140
DO     268561     267842     664.6    0.000   0.401   59.566   0.076    0.188   54.954   0.050     0.035  53.08844   0.065   2020-03-29   1.23     0.136  116.145   0.092    0.516   94.406   0.119
HN     216984     102737     511.1    0.000   0.931   60.256   0.090    0.771   65.313   0.076     0.517  63.09573   0.100   2020-05-01   1.25     0.600   54.325   0.137    0.369   93.325   0.151
MD     251820     250855     636.7    0.000   0.056   66.069   0.071    0.038   66.069   0.085     0.002  54.95409   0.057   2020-04-07   1.01     0.000  248.313   0.098    0.287  109.648   0.123
CL    1222949    1222262    2988.4    0.000   0.005   74.131   0.057    0.001   74.131   0.052     0.000  58.21032   0.055   2020-03-23   1.03     0.147  501.187   0.102    0.829  319.890   0.126
PT     838263     837478    2032.7    0.000   0.215   79.433   0.091    0.194   78.524   0.091     0.032  69.98420   0.074   2020-03-20   1.70     0.013  131.826   0.086    0.237  142.889   0.102
RO    1060895    1060101    2604.7    0.000   0.007   82.224   0.062    0.004   66.069   0.051     0.001  61.65950   0.067   2020-03-25   1.24     0.010  197.242   0.106    0.512  206.538   0.129
LV     120736     118542     561.8    0.000   0.420   83.176   0.067    0.266   95.499   0.076     0.080  68.39116   0.091   2020-10-07   1.04     0.002  393.550   0.091    0.815  229.087   0.149
CO    2934611    2934120    7244.7    0.000   0.449   92.257   0.067    0.409   87.096   0.061     0.179  76.73615   0.063   2020-03-27   1.02     0.296  171.791   0.084    0.806  239.883   0.124
PH    1073555    1072752    2655.3    0.000   0.453   93.325   0.070    0.440   78.524   0.085     0.147  79.43282   0.063   2020-03-28   0.98     0.215  181.970   0.091    0.743  149.624   0.118
JO     717033     714889    2894.3    0.000   0.593   95.499   0.041    0.465   88.105   0.073     0.180  84.13951   0.070   2020-09-01   0.97     0.009  181.970   0.117    0.870  211.349   0.145
PE    1818689     375481    3103.1    0.000   0.307  101.158   0.096    0.240  101.158   0.080     0.125  80.35261   0.121   2020-03-26   0.87     0.918  263.027   0.133    0.940  312.608   0.199
UA    2146121    2145327    5376.8    0.000   0.228  114.815   0.054    0.167  101.158   0.084     0.115 105.92537   0.069   2020-04-02   1.06     0.035  354.813   0.080    0.214  251.189   0.119
EC     404114      21637     698.0    0.000   0.745  116.145   0.131    0.462  116.145   0.115     0.236 199.52623   0.160   2020-03-25   0.96     0.863  478.630   0.182    0.995  421.697   0.281
GB    4446431    4445801   10535.1    0.000   0.894  117.490   0.050    0.787  117.490   0.054     0.539 107.15193   0.054   2020-03-10   1.57     0.679  266.073   0.082    0.865  371.535   0.109
PL    2811951    2811317    6873.6    0.000   0.001  125.893   0.092    0.000  104.713   0.067     0.000 102.32930   0.058   2020-03-23   1.46     0.001  251.189   0.091    0.037  338.844   0.120
IT    4070548    4069420    9441.8    0.000   0.031  127.350   0.094    0.014  109.648   0.050     0.003  98.85531   0.051   2020-03-01   1.54     0.011  384.592   0.055    0.150  446.684   0.136
CA    1266249    1265449    3071.5    0.000   0.089  136.458   0.050    0.081  136.458   0.049     0.087 124.45146   0.043   2020-03-20   1.08     0.571   79.433   0.101    0.865   82.224   0.118
IN   21077410   21076683   52041.2    0.000   0.021  201.837   0.055    0.014  201.837   0.068     0.009 199.52623   0.060   2020-03-27   1.07     0.060  451.856   0.072    0.959  794.328   0.097
CN     102572      75314    1882.8    0.000   0.848  226.464   0.171    0.837  226.464   0.159     0.673 156.67511   0.158   2020-01-29   0.31     0.982  602.560   0.187    0.771  944.061   0.166
AR    3071496    3070806    7619.9    0.000   0.051  245.471   0.073    0.028  260.016   0.111     0.015 208.92961   0.062   2020-03-29   1.02     0.004  537.032   0.084    0.004  319.890   0.128
ES    3636015     259256    2254.4    0.000   0.537  266.073   0.099    0.456  266.073   0.089     0.387 162.18101   0.108   2020-03-11   0.89     0.830  319.890   0.141    0.977  331.131   0.193
MX    2355985    2355137    5844.0    0.000   0.016  331.131   0.060    0.010  309.030   0.060     0.001 275.42287   0.053   2020-03-29   1.04     0.013  512.861   0.085    0.518  638.263   0.116
DE    3484755    3483956    8216.9    0.000   0.024  562.341   0.095    0.020  501.187   0.056     0.001 338.84416   0.057   2020-03-08   1.18     0.007  954.993   0.046    0.187 1161.449   0.037
FR    5842065     214426    2522.7    0.000   0.118  645.654   0.071    0.053  645.654   0.040     0.068 421.69650   0.096   2020-03-09   1.85     0.278  363.078   0.166    0.624 1396.368   0.056
US   32557444   32556297   77515.0    0.000   0.355 1000.000   0.000    0.341  977.237   0.000     0.225 988.55309   0.040   2020-03-12   1.10     0.108 1995.262   0.000    0.617 1995.262   0.000
BR   14930183   14929562   36236.8    0.000   0.000 1584.893   0.000    0.000 1566.751   0.000     0.000 1995.26231   0.000   2020-03-20   1.00     0.000 1995.262   0.000    0.000 1995.262   0.000

